Dihadron Production in Electron-Positron Annihilation at Next-to-Next-to-Leading Order in QCD

Identified hadron pairs produced in electron-positron annihilation provide a unique channel to probe the flavor structure of hadronization inaccessible in single-hadron spectra. We present the first analytic calculation of the differential cross section in both hadron energy fractions at next-to-next-to-leading order (NNLO) in QCD. Incorporating fragmentation from both distinct two partons and a single parent parton, our calculation provides a stringent validation of collinear factorization and inhomogeneous evolution of dihadron fragmentation functions at NNLO. We demonstrate the crucial impact of NNLO corrections in comparison with Belle measurements of same-sign spectra and same-sign to opposite-sign ratios for $\pi\pi$, $\pi K$ and $KK$ pairs. These results enable fragmentation function analyses with dihadron data at NNLO accuracy.

==> anc/README.txt <==
Ancillary files for "Dihadron Production in Electron-Positron Annihilation at Next-to-Next-to-Leading Order in QCD"

Authors: Long-Bin Chen, Wan-Li Ju, Hongxi Xing, and Tong-Zhi Yang

"ee_dihadron_polylog.m" and "ee_dihadron_GPL.m" provide the same 38 independent nonzero coefficients and kernels for e+ e- -> h1 h2 X via a virtual photon, written either in terms of logarithms and classical polylogarithms, or in terms of Goncharov polylogarithms (GPLs).

1. Contents

After importing either file into Mathematica, the results are stored in:
- C0, C1, C2 (two-parton coefficient functions);
- H0, H1, H2 (single-parton coefficient functions);
- P0, P1 (timelike splitting functions);
- K0, K1 (DiFF mixing kernels),
where Cn and Hn stand for the hard coefficients C^(n) and H^(n) in the manuscript, respectively. P and K refer to the evolution kernels of FFs and DiFFs. 

Their perturbative expansions are defined as:
- C = C0 + a_s C1 + a_s^2 C2...;
- H = H0 + a_s H1 + a_s^2 H2...;
- P = a_s P0 + a_s^2 P1...;
- K = a_s K0 + a_s^2 K1... ,
where a_s = alpha_s/(2 Pi). 

The 38 independent entries are:
- C0["q,qb"], C1["q,qb"], C1["q,g"];
- C2["q,q","unit"], C2["q,qb","unit"], C2["q,g","unit"], C2["g,g","unit"], C2["q,qp","unit"], C2["qp,qbp","unit"], C2["q,qp","mixed"];
- H0["q"];  H1["q"], H1["g"];  H2["q"], H2["g"], H2["qp"];
- P0["q->q"], P0["q->g"], P0["g->q"], P0["g->g"], P1["q->q"], P1["q->g"], P1["q->qb"], P1["q->qp"], P1["g->q"], P1["g->g"];
- K0["q","q,g"], K0["g","g,g"], K0["g","q,qb"];
- K1["q","q,q"], K1["q","q,qb"], K1["q","q,g"], K1["q","g,g"], K1["q","q,qp"], K1["q","qp,qbp"], K1["g","q,g"], K1["g","q,qb"], K1["g","g,g"].

Herein 
- q and qb denote a quark flavour and its corresponding antiquark;
- qp and qbp stand for a single distinct quark flavour and its antiquark;
- g is the gluon;
- In the unit-current coefficients for C and H, q refers to the photon-current flavour with its electric charge set to unity;
- In P and K, labels are generic: "i->j" is the splitting of parent parton i into j, and K[i,"j,k"] represents the splitting of parent i into the observed pair j,k.

Other partonic channels can be obtained by exchanging the momentum fractions as appropriate.

2. Charge structure: "unit" and "mixed"

Starting at NNLO, the photon can couple to different quark lines in the amplitude and its conjugate, for which the second argument of C2 above specifies the charge structure:
- "unit" (same current): both photon vertices couple to flavour q, leading to the coefficient of e_q^2;
- "mixed" (interference): one photon vertex attaches to the q line and the other to the qp line, giving the coefficient of e_q e_qp.

Physical coefficients are constructed as:
- C_{ij} = sum_f e_f^2 ( C0_{ij}^[f] + a_s C1_{ij}^[f] + a_s^2 C2_{ij}^[f],"unit" ) + (a_s^2 / 2) sum_{f != f'} e_f e_{f'} C2_{ij}^[ff'],"mixed";
- H_i = sum_f e_f^2 H_i^[f].

Here a_s = alpha_s(Q)/(2 Pi) at muR = muF = Q. The superscript [f] means q -> f with qp running over every other flavour f' separately, while [ff'] refers to q -> f and qp -> f'. The prefactor 1/2 counts each unordered mixed flavour pair once.

3. Distributions and special functions

- delta[1-x] is the Dirac delta function \delta(1-x);
- plusD encodes the plus distribution with plusD[n,1-x] = (\log^(n)(1-x)/(1-x))_+ on 0<x<1;
- myplus[1/x] and myplus[Log[x]/x] are analogous to plusD[n,1-x], except that the endpoint subtraction of the test function takes place at x = 0;
- plusD[n,r,R] = int_0^R dr \log(r)^n/r (phi(r)-phi(0)) at fixed other variable, with r = u+v-1 (R = u or v) or r = 1-u-v (R = 1-u or 1-v); 
- plusRadial[f] = int_{u+v<1} du dv f(u,v) (phi(u,v) - phi(u/(u+v), v/(u+v)));
- GPLs are defined recursively, i.e., G[a1,...,an,z] = int_0^z dt/(t-a1) G[a2,...,an,t] with G[z] = 1;
- Zeta[n] are Riemann zeta values;
- UnitStep[x] = 1 when x >= 0 and UnitStep[x] = 0 otherwise

==> anc/ee_dihadron_GPL.m <==
C0["q,qb"] = delta[1 - u]*delta[1 - v];

C1["q,qb"] = cf*((-8 + Pi^2)*delta[1 - u]*delta[1 - v] + 
  delta[1 - v]*(((1 - u)^2 + (1 + u^2)*Log[u])*plusD[0, 1 - u] + (1 + u^2)*plusD[1, 1 - u]) + 
  delta[1 - u]*(((1 - v)^2 + (1 + v^2)*Log[v])*plusD[0, 1 - v] + (1 + v^2)*plusD[1, 1 - v]) + 
  (u^2 + v^2)*plusD[0, 1 - u]*plusD[0, 1 - v]*UnitStep[-1 + u + v]);

C1["q,g"] = cf*(delta[1 - u]*((v^2 + (1 + (1 - v)^2)*Log[1 - v])*myplus[v^(-1)] + 
    (1 + (1 - v)^2)*myplus[Log[v]/v]) + delta[-1 + u + v]*
   (((1 - u)^2 + 2*(1 + u^2)*Log[u])*plusD[0, 1 - u] + (1 + u^2)*plusD[1, 1 - u]) + 
  (u^2 + (2 - u - v)^2)*plusD[0, 1 - u]*plusD[0, -1 + u + v, u]);

C2["q,q","unit"] = cf*tf*((Pi^2*(-2 - 3*v)*delta[1 - u])/6 + ((-132 - 107/v - 48*v + 287*v^2)*delta[1 - u])/54 + 
   (Pi^2*(-2 - 3*u)*delta[1 - v])/6 + ((-132 - 107/u - 48*u + 287*u^2)*delta[1 - v])/54 + 
   4*(1 + u)*delta[1 - v]*G[0, u/(-1 + u), u/(-1 + u), 1] + 
   4*(1 + v)*delta[1 - u]*G[0, v/(-1 + v), v/(-1 + v), 1] + (Pi^2*(1 + u)*delta[1 - v]*Log[1 - u])/
    3 + ((-60 - 7/u + 42*u + 25*u^2)*delta[1 - v]*Log[1 - u])/9 + 
   ((3 + 4/u - 3*u - 4*u^2)*delta[1 - v]*Log[1 - u]^2)/6 + (2*Pi^2*(1 + u)*delta[1 - v]*Log[u])/3 + 
   (-10 - 7/(9*u) + (-9 - (31*u)/9)*u)*delta[1 - v]*Log[u] + (-1 - u)*delta[1 - v]*Log[1 - u]^2*
    Log[u] + ((-3 + 8/u - 15*u)*delta[1 - v]*Log[u]^2)/12 - 3*(1 + u)*delta[1 - v]*Log[1 - u]*
    Log[u]^2 + (11*(1 + u)*delta[1 - v]*Log[u]^3)/6 + (Pi^2*(1 + v)*delta[1 - u]*Log[1 - v])/3 + 
   ((-60 - 7/v + 42*v + 25*v^2)*delta[1 - u]*Log[1 - v])/9 + 
   ((3 + 4/v - 3*v - 4*v^2)*delta[1 - u]*Log[1 - v]^2)/6 + (2*Pi^2*(1 + v)*delta[1 - u]*Log[v])/3 + 
   (-10 - 7/(9*v) + (-9 - (31*v)/9)*v)*delta[1 - u]*Log[v] + (-1 - v)*delta[1 - u]*Log[1 - v]^2*
    Log[v] + ((-3 + 8/v - 15*v)*delta[1 - u]*Log[v]^2)/12 - 3*(1 + v)*delta[1 - u]*Log[1 - v]*
    Log[v]^2 + (11*(1 + v)*delta[1 - u]*Log[v]^3)/6 + (Pi^2*(1 + v)*plusD[0, 1 - u])/3 + 
   ((-60 - 7/v + 42*v + 25*v^2)*plusD[0, 1 - u])/9 + (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*Log[1 - v]*
    plusD[0, 1 - u] + (-1 + 4/(3*v) + (-4 - (4*v)/3)*v)*Log[v]*plusD[0, 1 - u] + 
   2*(1 + v)*Log[v]^2*plusD[0, 1 - u] + (Pi^2*(1 + u)*plusD[0, 1 - v])/3 + 
   ((-60 - 7/u + 42*u + 25*u^2)*plusD[0, 1 - v])/9 + (1 + 4/(3*u) + (-1 - (4*u)/3)*u)*Log[1 - u]*
    plusD[0, 1 - v] + (-1 + 4/(3*u) + (-4 - (4*u)/3)*u)*Log[u]*plusD[0, 1 - v] + 
   2*(1 + u)*Log[u]^2*plusD[0, 1 - v] + (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*plusD[1, 1 - u] + 
   2*(1 + v)*Log[v]*plusD[1, 1 - u] + (1 + 4/(3*u) + (-1 - (4*u)/3)*u)*plusD[1, 1 - v] + 
   2*(1 + u)*Log[u]*plusD[1, 1 - v] + (1 - 4/(3*u) + u*(4 + (4*u)/3))*delta[1 - v]*PolyLog[2, u] - 
   2*(1 + u)*delta[1 - v]*Log[1 - u]*PolyLog[2, u] - 4*(1 + u)*delta[1 - v]*Log[u]*PolyLog[2, u] - 
   2*(1 + u)*plusD[0, 1 - v]*PolyLog[2, u] + (1 - 4/(3*v) + v*(4 + (4*v)/3))*delta[1 - u]*
    PolyLog[2, v] - 2*(1 + v)*delta[1 - u]*Log[1 - v]*PolyLog[2, v] - 
   4*(1 + v)*delta[1 - u]*Log[v]*PolyLog[2, v] - 2*(1 + v)*plusD[0, 1 - u]*PolyLog[2, v] - 
   4*(1 + u)*delta[1 - v]*PolyLog[3, 1 - u] - 2*(1 + u)*delta[1 - v]*PolyLog[3, (-1 + u)/u] - 
   2*(1 + u)*delta[1 - v]*PolyLog[3, u] - 4*(1 + v)*delta[1 - u]*PolyLog[3, 1 - v] - 
   2*(1 + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] - 2*(1 + v)*delta[1 - u]*PolyLog[3, v] + 
   (-8/(3*(1 + u)) + (26*(-1 + u)*u)/(-1 + v)^3 + (-12 + u*(-2 + 14*u))/(-1 + v)^2 - 
     7/(9*u*(-1 + v)) + (-69 + 33*u + 43*u^2)/(9*(-1 + v)) - (16*(-1 + v))/(3*(1 + u)^2) - 
     7/(9*(-1 + u)*v) + (26*(-1 + v)*v)/(-1 + u)^3 - (16*(-1 + u))/(3*(1 + v)^2) - 8/(3*(1 + v)) + 
     (-216 + 174*u - 48*u^2 + 174*v - 60*u*v - 48*v^2)/9 + (Pi^2*(-2 + u^2 + v^2))/
      (3*(-1 + u)*(-1 + v)) + (-69 + 33*v + 43*v^2)/(9*(-1 + u)) + 
     (-12 + v*(-2 + 14*v))/(-1 + u)^2 + (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + 
       (2*(1 + u)^2)/(-1 + v)^2)*G[u/(-1 + u), (-1 + u + v)/(-1 + u), 1] + 
     (2 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (6 + 6*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (6 + 6*v)/(-1 + u))*G[v^(-1), 2/v, 1] + 
     (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*
      G[v/(-1 + v), (-1 + u + v)/(-1 + v), 1] + (-1 + (-4 - 4*v)/(-1 + u) + (-2 - 2*u)/(-1 + v) - 
       (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*
      G[(-2 + v)/(-2 + 2*u + v), -(v/(-2 + 2*u + v)), 1] + 
     (3 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*v)/(-1 + u))*G[(-2 + v)/(-2 + 2*u + v), v/(-2 + 2*u + v), 1] + 
     (-1 + (-2 - 2*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v))*G[-(v/(-2 + 2*u + v)), v/(-2 + 2*u + v), 
       1] + (-1 + (-2 - 2*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v))*G[(-2 + v)/(-2 + 3*v), 
       (2*(-1 + v))/(-2 + 3*v), 1] + (3 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 + (4*(1 + v)^2)/(-1 + u)^2)*G[(-2 + v)/(-2 + 3*v), v/(-2 + 3*v), 
       1] + (-1 + (-4 - 4*v)/(-1 + u) + (-2 - 2*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*G[(2*(-1 + v))/(-2 + 3*v), 
       v/(-2 + 3*v), 1] + (1 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*Log[2]^2 + 
     ((-4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 4/(3*u*(-1 + v)) - 
       (4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
       (2 - 2*v^2)/(-1 + u)^2 + 2*(2 - 2*u + u^2 - 2*v + v^2))*Log[1 - u] + 
     ((8 - 40*v)/(3*(-1 + u)) + (20 - 16*v)/(3*(1 + u)) + (8*(-2 + v))/(3*(1 + u)^2) - 
       (22*u^2)/(-1 + v)^4 + ((-20 - 24*u)*u)/(-1 + v)^3 + (-2 + (-22 - 8*u)*u)/(-1 + v)^2 - 
       8/(3*(-1 + u)*(-1 + v)) + 4/(3*u*(-1 + v)) - 16/(3*(1 + u)*(-1 + v)) - 
       (4*(3 + 7*u + u^2 + u^3))/(3*(-1 + v)) - (16*(-1 + v))/(3*(1 + u)^3) + 
       ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 - 8/(3*(-1 + u)*(u + v)) + 
       8/(3*(-1 + v)*(u + v)) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2 + 
       (-31 - 10*u + 4*u^2 + 2*v - 2*u*v - 2*v^2)/3 + (8*v*(2 + v^2))/(3*(u + v)))*Log[u] + 
     (-2 - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - (4*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*Log[u] + 
     ((-4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
      Log[u] + (5/2 + (2*u^2)/(-1 + v)^4 + (2*u*(1 + u))/(-1 + v)^3 + (1 + u)^2/(-1 + v)^2 + 
       (1 + u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (2*(1 + v))/(-1 + u) + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2)*Log[u]^2 + ((-4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 
       4/(3*u*(-1 + v)) - (4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - 
       (4*v^2)/(3*(-1 + u)) + (2 - 2*v^2)/(-1 + u)^2 + 2*(2 - 2*u + u^2 - 2*v + v^2))*Log[1 - v] + 
     (1 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*Log[2]*Log[1 - v] + 
     (3 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[1 - v] + 
     (-2 + (-8 - 8*v)/(-1 + u) + (-4 - 4*u)/(-1 + v) - (16*v^2)/(-1 + u)^4 - 
       (16*v*(1 + v))/(-1 + u)^3 - (8*(1 + v)^2)/(-1 + u)^2)*Log[2]*Log[2 - v] + 
     (-2 + (-8 - 8*v)/(-1 + u) + (-4 - 4*u)/(-1 + v) - (16*v^2)/(-1 + u)^4 - 
       (16*v*(1 + v))/(-1 + u)^3 - (8*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[2 - v] + 
     (-5 + u*(2/3 + 2*u - (10*v)/3) - (22*u^2)/(-1 + v)^4 + ((-20 - 24*u)*u)/(-1 + v)^3 + 
       (-2 + (-22 - 8*u)*u)/(-1 + v)^2 + (8 - 40*u)/(3*(-1 + v)) - 8/(3*(-1 + u)*(-1 + v)) + 
       4/(3*(-1 + u)*v) + ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 - 
       (16*(-1 + u))/(3*(1 + v)^3) + (8*(-2 + u))/(3*(1 + v)^2) + (20 - 16*u)/(3*(1 + v)) - 
       16/(3*(-1 + u)*(1 + v)) + 8/(3*(-1 + u)*(u + v)) - 8/(3*(-1 + v)*(u + v)) + 
       v*(-10/3 + 4*v) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2 - (8*v*(2 + v^2))/(3*(u + v)) - 
       (4*(3 + 7*v + v^2 + v^3))/(3*(-1 + u)))*Log[v] + 
     (-4 + (-2 - 2*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*Log[2]*Log[v] + 
     (2 - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*Log[v] + 
     (4 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[u]*Log[v] + 
     ((-4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[1 - v]*Log[v] + 
     (2 + (4 + 4*u)/(-1 + v) + (16*v^2)/(-1 + u)^4 + (16*v*(1 + v))/(-1 + u)^3 + 
       (8*(1 + v)^2)/(-1 + u)^2 + (8 + 8*v)/(-1 + u))*Log[2 - v]*Log[v] + 
     (11/2 + (-1 - v)/(-1 + u) + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + 
       (6*(1 + u)^2)/(-1 + v)^2 + (6*(1 + u))/(-1 + v) + (2*v^2)/(-1 + u)^4 + 
       (2*v*(1 + v))/(-1 + u)^3 + (1 + v)^2/(-1 + u)^2)*Log[v]^2 + 
     ((22*u^2)/(-1 + v)^4 + (u*(24 + 20*u))/(-1 + v)^3 + (4 + u*(22 + 6*u))/(-1 + v)^2 + 
       8/(3*(-1 + u)*(-1 + v)) + (4*(3 + 7*u + u^3))/(3*(-1 + v)) + (22*v^2)/(-1 + u)^4 - 
       4/(3*(u + v)) + 8/(3*(-1 + u)*(u + v)) + 8/(3*(-1 + v)*(u + v)) + 
       (v*(24 + 20*v))/(-1 + u)^3 + (2*(20 - 4*u + u^2 - 4*v - 2*u*v + v^2))/3 + 
       (4*(3 + 7*v + v^3))/(3*(-1 + u)) + (4 + v*(22 + 6*v))/(-1 + u)^2)*Log[-1 + u + v] + 
     (1 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (2 + 2*v)/(-1 + u))*Log[2]*Log[-1 + u + v] + 
     (-1 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - 
       (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*Log[-1 + u + v] + 
     ((2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[-1 + u + v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[-1 + u + v] - 
     ((1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*Log[v]*Log[-1 + u + v])/(-1 + v)^4 + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[-1 + u + v]^2 + 
     (-2 - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2)*
      PolyLog[2, 1 - u] - (2*(1 + u)*PolyLog[2, u])/(-1 + v) + 
     (-2 - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*
      PolyLog[2, 1 - v] + ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
       PolyLog[2, -((-1 + v)/u)])/(-1 + u)^4 + ((1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*
       PolyLog[2, -((-1 + u)/v)])/(-1 + v)^4 + 
     (8 + (16*u^2)/(-1 + v)^4 + (16*u*(1 + u))/(-1 + v)^3 + (8*(1 + u)^2)/(-1 + v)^2 + 
       (8 + 8*u)/(-1 + v) + (16*v^2)/(-1 + u)^4 + (16*v*(1 + v))/(-1 + u)^3 + 
       (8*(1 + v)^2)/(-1 + u)^2 + (8 + 8*v)/(-1 + u))*PolyLog[2, v/2] + 
     (-2 + (-8 - 8*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, v])*
    (1 - UnitStep[1 - u - v]) + ((44*u^2)/(-1 + v)^4 + (u*(30 + 58*u))/(-1 + v)^3 + 
     (u*(31 + 20*u))/(-1 + v)^2 - 2/((-1 + u)*(-1 + v)) - 7/(9*u*(-1 + v)) + 
     (-78 + 183*u + 31*u^2)/(9*(-1 + v)) - 7/(9*(-1 + u)*v) - (8*v)/(3*(1 + u)^2) + 
     (44*v^2)/(-1 + u)^4 - (8*u)/(3*(1 + v)^2) + (v*(31 + 20*v))/(-1 + u)^2 + 
     (v*(30 + 58*v))/(-1 + u)^3 + (-27 + 156*u - 48*u^2 + 156*v - 60*u*v - 48*v^2)/9 + 
     (Pi^2*(-2 + u^2 + v^2))/(3*(-1 + u)*(-1 + v)) + (-78 + 183*v + 31*v^2)/(9*(-1 + u)) + 
     (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*G[-2/(-1 + v), -(-1 + v)^(-1), 1] + 
     (4 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*G[-((-1 + v)/(-1 + 2*u + v)), 
       (-1 + v)/(-1 + 2*u + v), 1] + (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - 
       (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*
      G[-((-1 + v)/(-1 + 2*u + v)), -((1 + v)/(-1 + 2*u + v)), 1] + 
     (-4 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*G[-((-1 + v)/(-1 + 2*u + v)), 
       (1 + v)/(-1 + 2*u + v), 1] + ((-2 - 2*v)/(-1 + u) + (4*u^2)/(-1 + v)^4 + 
       (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*
      G[(-1 + v)/(-1 + 2*u + v), -((1 + v)/(-1 + 2*u + v)), 1] + 
     (-2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 - 
       (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*
      G[(-1 + v)/(-1 + 2*u + v), (1 + v)/(-1 + 2*u + v), 1] + 
     ((-4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*G[(-1 + v)/(-1 + 3*v), 
       (2*(-1 + v))/(-1 + 3*v), 1] + (-4 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - 
       (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - 
       (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*
      G[(-1 + v)/(-1 + 3*v), (2*v)/(-1 + 3*v), 1] + 
     (-2 - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - (4*(1 + u)^2)/(-1 + v)^2 + 
       (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*
      G[(-1 + v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*G[(2*(-1 + v))/(-1 + 3*v), (2*v)/(-1 + 3*v), 
       1] + (-4 + (-2 - 2*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*G[(2*v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 
       1] + (-4 + (-1 - v)/(-1 + u) - (14*u^2)/(-1 + v)^4 - (14*u*(1 + u))/(-1 + v)^3 - 
       (7*(1 + u)^2)/(-1 + v)^2 + (-7 - 7*u)/(-1 + v) - (2*v^2)/(-1 + u)^4 - 
       (2*v*(1 + v))/(-1 + u)^3 - (1 + v)^2/(-1 + u)^2)*Log[2]^2 + 
     (4 + u*(-8/3 + 2*u - (8*v)/3) - (4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 - 
       8/(3*(-1 + u)*(-1 + v)) + 4/(3*u*(-1 + v)) + (10 - 8*u - 4*u^2)/(3*(-1 + v)) + 
       4/(3*(-1 + u)*v) + ((-8 - 16*v)*v)/(-1 + u)^3 - (16*v^2)/(-1 + u)^4 - 
       (8*(-1 + u))/(3*(1 + v)^3) + (4*(-2 + u))/(3*(1 + v)^2) + (10 - 8*u)/(3*(1 + v)) - 
       8/(3*(-1 + u)*(1 + v)) + v*(-8/3 + 2*v) + (2 + (-12 - 6*v)*v)/(-1 + u)^2 + 
       (1 + (-10/3 - (4*v)/3)*v)/(-1 + u))*Log[1 - u] - 
     ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]^2)/(2*(-1 + u)^4) + 
     ((-5 - 41*v)/(3*(-1 + u)) + (10 - 8*v)/(3*(1 + u)) + (4*(-2 + v))/(3*(1 + u)^2) - 
       (14*u^2)/(-1 + v)^4 + ((-16 - 20*u)*u)/(-1 + v)^3 + (-3 + (-18 - 7*u)*u)/(-1 + v)^2 + 
       4/(3*u*(-1 + v)) - 8/(3*(1 + u)*(-1 + v)) + (-6 + u*(-9 + (-4/3 - (4*u)/3)*u))/(-1 + v) - 
       (8*(-1 + v))/(3*(1 + u)^3) + ((-28 - 32*v)*v)/(-1 + u)^3 - (30*v^2)/(-1 + u)^4 - 
       8/(3*(-1 + u)*(u + v)) + 8/(3*(-1 + v)*(u + v)) + (-3 + (-30 - 11*v)*v)/(-1 + u)^2 + 
       (-37 - 14*u + 4*u^2 - 2*v + 6*u*v - 2*v^2)/3 + (8*v*(2 + v^2))/(3*(u + v)))*Log[u] + 
     (2 - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - (4*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*Log[u] - 
     ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*Log[u])/(-1 + u)^4 + 
     (-(u^2/(-1 + v)^4) - (u*(1 + u))/(-1 + v)^3 - (1 + u)^2/(2*(-1 + v)^2) + 
       (3*(1 + u))/(2*(-1 + v)) + v^2/(-1 + u)^4 + (1 + v)/(2*(-1 + u)) + (v*(1 + v))/(-1 + u)^3 + 
       (1 + v)^2/(2*(-1 + u)^2))*Log[u]^2 + (4 + (10 - 8*v)/(3*(1 + u)) + 
       u*(-8/3 + 2*u - (8*v)/3) + (4*(-2 + v))/(3*(1 + u)^2) - (16*u^2)/(-1 + v)^4 + 
       ((-8 - 16*u)*u)/(-1 + v)^3 + (2 + (-12 - 6*u)*u)/(-1 + v)^2 - 8/(3*(-1 + u)*(-1 + v)) + 
       4/(3*u*(-1 + v)) - 8/(3*(1 + u)*(-1 + v)) + (1 + (-10/3 - (4*u)/3)*u)/(-1 + v) - 
       (8*(-1 + v))/(3*(1 + u)^3) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 + v*(-8/3 + 2*v) + 
       (10 - 8*v - 4*v^2)/(3*(-1 + u)) + (2 - 2*v^2)/(-1 + u)^2)*Log[1 - v] + 
     (4 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (6 + 6*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*Log[1 - v] + 
     (7 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[1 - v] - 
     ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - v]^2)/(2*(-1 + u)^4) + 
     (-6 + (-1 - 6*v)/(-1 + u) - (14*u^2)/(-1 + v)^4 + ((-16 - 12*u)*u)/(-1 + v)^3 + 
       (-3 + (-12 - 3*u)*u)/(-1 + v)^2 + (-1 - 6*u)/(-1 + v) + ((-16 - 12*v)*v)/(-1 + u)^3 - 
       (14*v^2)/(-1 + u)^4 + (-3 + (-12 - 3*v)*v)/(-1 + u)^2)*Log[1 - u - v] + 
     (2 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*Log[1 - u - v] + 
     (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
      Log[1 - u - v] + (-1 - (2*u^2)/(-1 + v)^4 - (2*u*(1 + u))/(-1 + v)^3 - (1 + u)^2/(-1 + v)^2 + 
       (1 + u)/(-1 + v) + (2*v^2)/(-1 + u)^4 + (1 + v)/(-1 + u) + (2*v*(1 + v))/(-1 + u)^3 + 
       (1 + v)^2/(-1 + u)^2)*Log[u]*Log[1 - u - v] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2)*Log[1 - v]*
      Log[1 - u - v] + (3/2 + (3*u^2)/(-1 + v)^4 + (3*u*(1 + u))/(-1 + v)^3 + 
       (3*(1 + u)^2)/(2*(-1 + v)^2) + (3*(1 + u))/(2*(-1 + v)) + (3*v^2)/(-1 + u)^4 + 
       (3*(1 + v))/(2*(-1 + u)) + (3*v*(1 + v))/(-1 + u)^3 + (3*(1 + v)^2)/(2*(-1 + u)^2))*
      Log[1 - u - v]^2 + (-7 + u*(-2/3 + 2*u - (2*v)/3) - (30*u^2)/(-1 + v)^4 + 
       ((-28 - 32*u)*u)/(-1 + v)^3 + (-3 + (-30 - 11*u)*u)/(-1 + v)^2 + (-5 - 41*u)/(3*(-1 + v)) + 
       4/(3*(-1 + u)*v) + ((-16 - 20*v)*v)/(-1 + u)^3 - (14*v^2)/(-1 + u)^4 - 
       (8*(-1 + u))/(3*(1 + v)^3) + (4*(-2 + u))/(3*(1 + v)^2) + (10 - 8*u)/(3*(1 + v)) - 
       8/(3*(-1 + u)*(1 + v)) + 8/(3*(-1 + u)*(u + v)) - 8/(3*(-1 + v)*(u + v)) + v*(-14/3 + 4*v) + 
       (-3 + (-18 - 7*v)*v)/(-1 + u)^2 - (8*v*(2 + v^2))/(3*(u + v)) + 
       (-6 + v*(-9 + (-4/3 - (4*v)/3)*v))/(-1 + u))*Log[v] + 
     (-8 + (-4 - 4*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-8 - 8*u)/(-1 + v) - (20*v^2)/(-1 + u)^4 - 
       (20*v*(1 + v))/(-1 + u)^3 - (10*(1 + v)^2)/(-1 + u)^2)*Log[2]*Log[v] + 
     (3 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
      Log[v] + (4 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (10*v^2)/(-1 + u)^4 + (10*v*(1 + v))/(-1 + u)^3 + 
       (5*(1 + v)^2)/(-1 + u)^2 + (5 + 5*v)/(-1 + u))*Log[u]*Log[v] + 
     (1 - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[v] + 
     (3 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + (6*v*(1 + v))/(-1 + u)^3 + 
       (3*(1 + v)^2)/(-1 + u)^2 + (3 + 3*v)/(-1 + u))*Log[1 - u - v]*Log[v] + 
     (-4 + (-1 - v)/(2*(-1 + u)) - (3*u^2)/(-1 + v)^4 - (3*u*(1 + u))/(-1 + v)^3 - 
       (3*(1 + u)^2)/(2*(-1 + v)^2) - (3*(1 + u))/(2*(-1 + v)) - (9*v^2)/(-1 + u)^4 - 
       (9*v*(1 + v))/(-1 + u)^3 - (9*(1 + v)^2)/(2*(-1 + u)^2))*Log[v]^2 + 
     (4 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (6 + 6*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*Log[1 + v] + 
     (-2 + (-2 - 2*v)/(-1 + u) + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + 
       (4*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*Log[u]*Log[1 + v] + 
     (-4 + (-2 - 2*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - (12*u*(1 + u))/(-1 + v)^3 - 
       (6*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[1 + v] + 
     (-6 + (-4 - 4*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*Log[1 - u - v]*Log[1 + v] + 
     (4 + (4 + 4*u)/(-1 + v) + (16*v^2)/(-1 + u)^4 + (16*v*(1 + v))/(-1 + u)^3 + 
       (8*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*Log[v]*Log[1 + v] + 
     ((-4*(-2 + v))/(3*(1 + u)^2) + (4*u*(1 + u))/(-1 + v)^3 + (2 + u*(8 + 2*u))/(-1 + v)^2 + 
       8/(3*(1 + u)*(-1 + v)) + (2*(1 + 4*u + 2*u^3))/(3*(-1 + v)) + (8*(-1 + v))/(3*(1 + u)^3) + 
       (8*(-1 + u))/(3*(1 + v)^3) - (4*(-2 + u))/(3*(1 + v)^2) + 8/(3*(-1 + u)*(1 + v)) + 
       (2*(-5 + 4*u))/(3*(1 + v)) + (4*v*(1 + v))/(-1 + u)^3 + (2*(-5 + 4*v))/(3*(1 + u)) + 
       (2*(17 - 4*u + u^2 - 4*v - 2*u*v + v^2))/3 + (2*(1 + 4*v + 2*v^3))/(3*(-1 + u)) + 
       (2 + v*(8 + 2*v))/(-1 + u)^2)*Log[u + v] + (-2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, u] + 
     (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*
      PolyLog[2, u/(-1 + u)] + (-4 + (-4 - 4*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - 
       (8*u*(1 + u))/(-1 + v)^3 - (4*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - 
       (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*
      PolyLog[2, (1 - v)/2] + (6 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + 
       (4*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 + (4*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*
      PolyLog[2, 1 - v] + (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - 
       (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2)*PolyLog[2, v] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2)*
      PolyLog[2, v/(-1 + v)])*(1 - UnitStep[-1 + u + v]) + 2*(1 + v)*delta[1 - u]*Zeta[3] + 
   2*(1 + u)*delta[1 - v]*Zeta[3]) + ca*cf*((Pi^2*(-1 - v)*delta[1 - u])/12 + 
   ((1 - v)*delta[1 - u])/4 + (Pi^2*(-1 - u)*delta[1 - v])/12 + ((1 - u)*delta[1 - v])/4 + 
   (-2 + 2*u + 4/(1 + u))*delta[1 - v]*G[2, 1, 0, 1 - u] + (-2 + 2*v + 4/(1 + v))*delta[1 - u]*
    G[2, 1, 0, 1 - v] + (1 - u - 2/(1 + u))*delta[1 - v]*G[2, 1, 1, 1 - u] + 
   (1 - v - 2/(1 + v))*delta[1 - u]*G[2, 1, 1, 1 - v] + 2*(-1 + u)*delta[1 - v]*Log[1 - u] + 
   ((-7 + u)*delta[1 - v]*Log[u])/4 + (-1 - u)*delta[1 - v]*Log[u]^2 - 
   (5*(1 + u^2)*delta[1 - v]*Log[u]^3)/(12*(1 + u)) + (1 + u)*delta[1 - v]*Log[u]*Log[1 + u] + 
   (-2 + 2*u + 4/(1 + u))*delta[1 - v]*Log[u]^2*Log[1 + u] + 2*(-1 + v)*delta[1 - u]*Log[1 - v] + 
   ((-7 + v)*delta[1 - u]*Log[v])/4 + (-1 - v)*delta[1 - u]*Log[v]^2 - 
   (5*(1 + v^2)*delta[1 - u]*Log[v]^3)/(12*(1 + v)) + (1 + v)*delta[1 - u]*Log[v]*Log[1 + v] + 
   (-2 + 2*v + 4/(1 + v))*delta[1 - u]*Log[v]^2*Log[1 + v] + 2*(-1 + v)*plusD[0, 1 - u] + 
   (Pi^2*(-1 + v + 2/(1 + v))*plusD[0, 1 - u])/6 + (-1 - v)*Log[v]*plusD[0, 1 - u] - 
   ((1 + v^2)*Log[v]^2*plusD[0, 1 - u])/(2*(1 + v)) + (-2 + 2*v + 4/(1 + v))*Log[v]*Log[1 + v]*
    plusD[0, 1 - u] + 2*(-1 + u)*plusD[0, 1 - v] + (Pi^2*(-1 + u + 2/(1 + u))*plusD[0, 1 - v])/6 + 
   (-1 - u)*Log[u]*plusD[0, 1 - v] - ((1 + u^2)*Log[u]^2*plusD[0, 1 - v])/(2*(1 + u)) + 
   (-2 + 2*u + 4/(1 + u))*Log[u]*Log[1 + u]*plusD[0, 1 - v] + (1 + u)*delta[1 - v]*PolyLog[2, -u] + 
   (-2 + 2*u + 4/(1 + u))*delta[1 - v]*Log[u]*PolyLog[2, -u] + 
   (-2 + 2*u + 4/(1 + u))*plusD[0, 1 - v]*PolyLog[2, -u] + (1 + u)*delta[1 - v]*PolyLog[2, u] + 
   (1 + v)*delta[1 - u]*PolyLog[2, -v] + (-2 + 2*v + 4/(1 + v))*delta[1 - u]*Log[v]*
    PolyLog[2, -v] + (-2 + 2*v + 4/(1 + v))*plusD[0, 1 - u]*PolyLog[2, -v] + 
   (1 + v)*delta[1 - u]*PolyLog[2, v] + (-1 + u + 2/(1 + u))*delta[1 - v]*PolyLog[3, u] + 
   (-1 + v + 2/(1 + v))*delta[1 - u]*PolyLog[3, v] + 
   (2/(1 + u) + (1 - v)/(-1 + u) + (1 - u)/(-1 + v) + 2/(1 + v) + (-5 + 3*u + 3*v - u*v)/2 + 
     Pi^2*((-1 + u)/(6*(-1 + v)) + 1/(3*(1 + u)*(-1 + v)) + (-1 + v)/(6*(-1 + u)) + 
       1/(3*(-1 + u)*(1 + v))) + ((v*(4 + (-2 + v)*v) + u*(4 + v*(-8 + 5*v) + u*(-2 + u + 5*v)))*
       G[v^(-1), 2/v, 1])/((-1 + u)*(-1 + v)*(u + v)) + (2*(-2 + u + v)*(u^2 + v^2)*G[2/v, 4/v, 1])/
      ((-1 + u)*(-1 + v)*(u + v)) - (2*(u^2 + v^2)*G[(-4 + v)/(-2 + 2*u + v), 
        (-2 + v)/(-2 + 2*u + v), 1])/((-1 + v)*(u + v)) + 
     ((-2*u + u^2 + v*(-2 + 4*u - 3*u^2 + (1 - 2*u - v)*v))*G[(-2 + v)/(-2 + 2*u + v), 
        -(v/(-2 + 2*u + v)), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     (((2 - v)*v + u*(2 + u*(-1 + u + 2*v) + v*(-4 + 3*v)))*G[(-2 + v)/(-2 + 2*u + v), 
        v/(-2 + 2*u + v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     (((-2 + v)*v + u*(-2 + u*(1 - u - 2*v) + (4 - 3*v)*v))*G[-(v/(-2 + 2*u + v)), 
        v/(-2 + 2*u + v), 1])/((-1 + u)*(-1 + v)*(u + v)) - 
     (2*(u^2 + v^2)*G[(-4 + v)/(-2 + 3*v), (-2 + v)/(-2 + 3*v), 1])/((-1 + u)*(u + v)) + 
     (((-2 + v)*v + u*(-2 + u*(1 - u - 2*v) + (4 - 3*v)*v))*G[(-2 + v)/(-2 + 3*v), 
        (2*(-1 + v))/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(2 + (-1 + v)*v) + u*(2 + v*(-4 + 2*v) + u*(-1 + 3*v)))*G[(-2 + v)/(-2 + 3*v), 
        v/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-2*u + u^2 + v*(-2 + 4*u - 3*u^2 + (1 - 2*u - v)*v))*G[(2*(-1 + v))/(-2 + 3*v), 
        v/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(2 + (3 - v)*v) + u*(2 - 4*v + u*(3 - 2*u + v)))*Log[2]^2)/((-1 + u)*(-1 + v)*(u + v)) + 
     (3 - u + 2/(1 + u)^2 + (-2 + v)/(-1 + u) + u/(-1 + v)^2 + 6/((1 + u)*(-1 + v)) + 
       (-3 + 2*u)/(-1 + v) + v + v/(-1 + u)^2 - u*v + 2*v^2 + 3/((-1 + u)*(u + v)) - 
       3/((-1 + v)*(u + v)) - (2*v*(3 + v^2))/(u + v))*Log[u] - ((u - v)*(u^2 + v^2)*Log[2]*Log[u])/
      ((-1 + u)*(-1 + v)*(u + v)) + (((-2 + v)*v + u*(-2 + u*(1 - u - 2*v) + (4 - 3*v)*v))*
       Log[1 - u]*Log[u])/((-1 + u)*(-1 + v)*(u + v)) - ((1 + u^2)*Log[u]^2)/(2*(1 + u)*(-1 + v)) + 
     (2*(u^2 + v^2)*Log[2]*Log[1 + u])/((-1 + v)*(u + v)) + (2*(1 + u^2)*Log[u]*Log[1 + u])/
      ((1 + u)*(-1 + v)) + ((v*(2 + (-1 + v)*v) + u*(2 + v*(-4 + 2*v) + u*(-1 + 3*v)))*Log[2]*
       Log[1 - v])/((-1 + u)*(-1 + v)*(u + v)) + 
     (((-4 - 2*v)*v + u*(-4 + u*(-2 + 2*u - 4*v) + (8 - 2*v)*v))*Log[2]*Log[2 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) - (2*(u^2 + v^2)*Log[1 + u]*Log[2 - v])/((-1 + v)*(u + v)) + 
     ((u*(-4 + u*(2 - 6*v) + (8 - 4*v)*v) + v*(-4 + (2 - 2*v)*v))*Log[1 - v]*Log[2 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (-3 + u + u/(-1 + v)^2 + (-2 + u)/(-1 + v) + v/(-1 + u)^2 + 
       (-1 + u - 2*v)*v + 2/(1 + v)^2 + 6/((-1 + u)*(1 + v)) - 3/((-1 + u)*(u + v)) + 
       3/((-1 + v)*(u + v)) + (-3 + 2*v)/(-1 + u) + (2*v*(3 + v^2))/(u + v))*Log[v] + 
     ((4*u*v + (u + v)*(-4 - 2*u*v + (2 - u - v)*(u + v)))*Log[2]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (((-2 + v)*v + u*(-2 + u*(1 - u - 2*v) + (4 - 3*v)*v))*
       Log[1 - u]*Log[v])/((-1 + u)*(-1 + v)*(u + v)) + ((u - v)*(u^2 + v^2)*Log[u]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (((-2 + v)*v + u*(-2 + u*(1 - u - 2*v) + (4 - 3*v)*v))*
       Log[1 - v]*Log[v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(4 + v*(-2 + 2*v)) + u*(4 + v*(-8 + 4*v) + u*(-2 + 6*v)))*Log[2 - v]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (1 + (5 - v)/(2*(-1 + u)) + 2/((-1 + u)*(-1 + v)) + 
       (1 + u)/(-1 + v) - 1/((-1 + u)*(1 + v)) - 2/((-1 + u)*(u + v)) + (2*(-1 + v))/(u + v))*
      Log[v]^2 + (2*(u^2 + v^2)*Log[2]*Log[1 + v])/((-1 + u)*(u + v)) - 
     (2*(u^2 + v^2)*Log[2 - v]*Log[1 + v])/((-1 + u)*(u + v)) + (2*(1 + v^2)*Log[v]*Log[1 + v])/
      ((-1 + u)*(1 + v)) + ((3 - 2*v)/(-1 + u) - u/(-1 + v)^2 + (3 - 2*u)/(-1 + v) - v/(-1 + u)^2 - 
       4/(u + v) - 3/((-1 + u)*(u + v)) - 3/((-1 + v)*(u + v)))*Log[-1 + u + v] + 
     (((2 - v)*v + u*(2 + u*(-1 + u + 2*v) + v*(-4 + 3*v)))*Log[2]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (((2 - v)*v + u*(2 + u*(-1 + u + 2*v) + v*(-4 + 3*v)))*
       Log[1 - u]*Log[-1 + u + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[u]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) + 
     ((u^2 + v^2)*Log[v]*Log[-1 + u + v])/((-1 + u)*(u + v)) - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[-1 + u + v]^2)/(2*(-1 + u)*(-1 + v)) + 
     (2*(1 + u^2)*PolyLog[2, -u])/((1 + u)*(-1 + v)) + (2*(1 + v^2)*PolyLog[2, -v])/
      ((-1 + u)*(1 + v)) + ((-8*u*v + (u + v)*(8 + 4*u*v + (u + v)*(-4 + 2*(u + v))))*
       PolyLog[2, v/2])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((4*u*v + (u + v)*(-4 - 2*u*v + (2 - u - v)*(u + v)))*PolyLog[2, v])/
      ((-1 + u)*(-1 + v)*(u + v)))*(1 - UnitStep[1 - u - v]) + 
   ((1 + u)^(-1) - (2*u)/(-1 + v)^2 + 5/(2*(-1 + u)*(-1 + v)) + u/(-1 + v) + 1/((1 + u)*(-1 + v)) - 
     (2*v)/(-1 + u)^2 + v/(-1 + u) + (1 + v)^(-1) + 1/((-1 + u)*(1 + v)) + 
     (2 + 3*u + 3*v - u*v)/2 + Pi^2*((-1 + u)/(6*(-1 + v)) + 1/(3*(1 + u)*(-1 + v)) + 
       (-1 + v)/(6*(-1 + u)) + 1/(3*(-1 + u)*(1 + v))) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*G[-2/(-1 + v), -(-1 + v)^(-1), 1])/((-1 + u)*(-1 + v)) + 
     ((-2 + u + v)*(u^2 + v^2)*G[-2/(-1 + v), 2/(-1 + v), 1])/((-1 + u)*(-1 + v)*(u + v)) - 
     ((u^2 + v^2)*G[(-3 + v)/(-1 + 2*u + v), (-1 + v)/(-1 + 2*u + v), 1])/((-1 + v)*(u + v)) + 
     ((u^2 + v^2)*G[(-3 + v)/(-1 + 2*u + v), -((1 + v)/(-1 + 2*u + v)), 1])/((-1 + v)*(u + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*G[-((-1 + v)/(-1 + 2*u + v)), (-1 + v)/(-1 + 2*u + v), 
        1])/(2*(-1 + u)*(-1 + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*
       G[-((-1 + v)/(-1 + 2*u + v)), -((1 + v)/(-1 + 2*u + v)), 1])/((-1 + u)*(-1 + v)) - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*G[-((-1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1])/
      (2*(-1 + u)*(-1 + v)) + ((v*(6 + (-4 + v)*v) + u*(6 + u*(-4 + 3*u + 7*v) + v*(-12 + 9*v)))*
       G[(-1 + v)/(-1 + 2*u + v), (1 + v)/(-1 + 2*u + v), 1])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((u^2 + v^2)*G[-((1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1])/((-1 + u)*(u + v)) - 
     ((u^2 + v^2)*G[(-3 + v)/(-1 + 3*v), (-1 + v)/(-1 + 3*v), 1])/((-1 + u)*(u + v)) + 
     ((u^2 + v^2)*G[(-3 + v)/(-1 + 3*v), (2*(-1 + v))/(-1 + 3*v), 1])/((-1 + u)*(u + v)) - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*G[(-1 + v)/(-1 + 3*v), (2*v)/(-1 + 3*v), 1])/
      (2*(-1 + u)*(-1 + v)) + ((v*(6 + v*(-4 + 3*v)) + u*(6 + v*(-12 + 7*v) + u*(-4 + u + 9*v)))*
       G[(-1 + v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/(2*(-1 + u)*(-1 + v)*(u + v)) - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*G[(2*(-1 + v))/(-1 + 3*v), (2*v)/(-1 + 3*v), 1])/
      ((-1 + u)*(-1 + v)) + ((u^2 + v^2)*G[(2*(-1 + v))/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/
      ((-1 + v)*(u + v)) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*G[(2*v)/(-1 + 3*v), 
        (1 + v)/(-1 + 3*v), 1])/(2*(-1 + u)*(-1 + v)) + 
     ((u*(-8 + u*(7 - 4*u - 11*v) + (16 - 12*v)*v) + v*(-8 + (7 - 3*v)*v))*Log[2]^2)/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((-5 + 3*u + u^2 + v*(-7 + 13*u + 2*u^2 + v*(2 + 7*u + u^2 + v*(3 + u + 3*v))))*Log[1 - u])/
      (2*(-1 + u)*(-1 + v)*(1 + v)^2) + (((-2 + v)*v + u*(-2 + u*(1 - u - 2*v) + (4 - 3*v)*v))*
       Log[1 - u]^2)/(2*(-1 + u)*(-1 + v)*(u + v)) + (5 - u + (1 + u)^(-2) + (2*u)/(-1 + v)^2 + 
       3/((1 + u)*(-1 + v)) + (1 + 3*u)/(2*(-1 + v)) + (3*(-1 + v))/(2*(-1 + u)) + v + 
       (2*v)/(-1 + u)^2 - u*v + 2*v^2 + 3/((-1 + u)*(u + v)) - 3/((-1 + v)*(u + v)) - 
       (2*v*(3 + v^2))/(u + v))*Log[u] + ((u*(-6 + u*(4 - 3*u - 7*v) + (12 - 9*v)*v) + 
        v*(-6 + (4 - v)*v))*Log[2]*Log[u])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((u*(-6 + u*(4 - 3*u - 7*v) + (12 - 9*v)*v) + v*(-6 + (4 - v)*v))*Log[1 - u]*Log[u])/
      (2*(-1 + u)*(-1 + v)*(u + v)) - ((1 + u^2)*Log[u]^2)/(2*(1 + u)*(-1 + v)) + 
     (2*(1 + u^2)*Log[u]*Log[1 + u])/((1 + u)*(-1 + v)) + 
     ((-5 + v*(3 + v) + u*(-7 + v*(13 + 2*v) + u*(2 + v*(7 + v) + u*(3 + 3*u + v))))*Log[1 - v])/
      (2*(-1 + u)*(1 + u)^2*(-1 + v)) + 
     ((v*(8 + v*(-7 + 4*v)) + u*(8 + v*(-16 + 11*v) + u*(-7 + 3*u + 12*v)))*Log[2]*Log[1 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) - (2*(u^2 + v^2)*Log[1 + u]*Log[1 - v])/((-1 + v)*(u + v)) + 
     ((-2*u + u^2 + v*(-2 + 4*u - 3*u^2 + (1 - 2*u - v)*v))*Log[1 - v]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + (2*(u^2 + v^2)*Log[2]*Log[3 - v])/((-1 + v)*(u + v)) + 
     (2*(u^2 + v^2)*Log[1 - v]*Log[3 - v])/((-1 + v)*(u + v)) + 
     (-1/2 - 3/(-1 + u) + u/(-1 + v)^2 - 3/(-1 + v) - 3/((-1 + u)*(-1 + v)) + v/(-1 + u)^2)*
      Log[1 - u - v] - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[2]*Log[1 - u - v])/
      ((-1 + u)*(-1 + v)) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u]*Log[1 - u - v])/
      (2*(-1 + u)*(-1 + v)) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - v]*Log[1 - u - v])/
      (2*(-1 + u)*(-1 + v)) + (5*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v]^2)/
      (4*(-1 + u)*(-1 + v)) + (-1 + u + (2*u)/(-1 + v)^2 + (3*(-1 + u))/(2*(-1 + v)) + 
       (2*v)/(-1 + u)^2 + (-1 + u - 2*v)*v + (1 + v)^(-2) + 3/((-1 + u)*(1 + v)) - 
       3/((-1 + u)*(u + v)) + 3/((-1 + v)*(u + v)) + (1 + 3*v)/(2*(-1 + u)) + 
       (2*v*(3 + v^2))/(u + v))*Log[v] + ((u*(-6 + u*(4 - u - 9*v) + (12 - 7*v)*v) + 
        v*(-6 + (4 - 3*v)*v))*Log[2]*Log[v])/(2*(-1 + u)*(-1 + v)*(u + v)) - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u]*Log[v])/(2*(-1 + u)*(-1 + v)) + 
     ((u^2 + v^2)*Log[1 - v]*Log[v])/((-1 + v)*(u + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - u - v]*Log[v])/(2*(-1 + u)*(-1 + v)) + 
     (-1 + (-1 - u)/(2*(-1 + v)) - 1/((-1 + u)*(-1 + v)) - v/(-1 + u) - 1/((-1 + u)*(1 + v)))*
      Log[v]^2 + ((v*(8 + v*(-8 + 5*v)) + u*(8 + v*(-16 + 11*v) + u*(-8 + 3*u + 13*v)))*Log[2]*
       Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(6 + (-4 + v)*v) + u*(6 + u*(-4 + 3*u + 7*v) + v*(-12 + 9*v)))*Log[u]*Log[1 + v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((u^2 + v^2)*Log[1 + u]*Log[1 + v])/((-1 + v)*(u + v)) + 
     ((u*(-8 + u*(9 - 5*u - 12*v) + (16 - 13*v)*v) + v*(-8 + (9 - 4*v)*v))*Log[1 - v]*Log[1 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) - (2*(u^2 + v^2)*Log[3 - v]*Log[1 + v])/((-1 + v)*(u + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - u - v]*Log[1 + v])/(2*(-1 + u)*(-1 + v)) + 
     ((-u^2 + v*(2*u^2 + v*(3 - 4*u + 3*u^2 + v*(-2 + 4*u + 3*v))))*Log[v]*Log[1 + v])/
      ((-1 + u)*(-1 + v)*(1 + v)*(u + v)) + ((u - v)*(u^2 + v^2)*Log[1 + v]^2)/
      ((-1 + u)*(-1 + v)*(u + v)) + (-(1 + u)^(-2) + (2 - 2*v)/(-1 + u) + (2 - 2*u)/(-1 + v) - 
       3/((1 + u)*(-1 + v)) - (1 + v)^(-2) - 3/((-1 + u)*(1 + v)))*Log[u + v] - 
     ((u^2 + v^2)*Log[2]*Log[u + v])/((-1 + u)*(u + v)) - ((u^2 + v^2)*Log[1 - u]*Log[u + v])/
      ((-1 + u)*(u + v)) + ((u^2 + v^2)*Log[1 + v]*Log[u + v])/((-1 + u)*(u + v)) + 
     (2*(1 + u^2)*PolyLog[2, -u])/((1 + u)*(-1 + v)) - 
     (4*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*PolyLog[2, (1 - v)/2])/((-1 + u)*(-1 + v)) + 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*PolyLog[2, 1 - v])/((-1 + u)*(-1 + v)) + 
     (2*(1 + v^2)*PolyLog[2, -v])/((-1 + u)*(1 + v)))*(1 - UnitStep[-1 + u + v]) + 
   (1 - v - 2/(1 + v))*delta[1 - u]*Zeta[3] + (1 - u - 2/(1 + u))*delta[1 - v]*Zeta[3]) + 
 cf^2*(((-1 + v)*delta[1 - u])/2 + (Pi^2*(1 + v)*delta[1 - u])/6 + ((-1 + u)*delta[1 - v])/2 + 
   (Pi^2*(1 + u)*delta[1 - v])/6 + (4 - 4*u - 8/(1 + u))*delta[1 - v]*G[2, 1, 0, 1 - u] + 
   (4 - 4*v - 8/(1 + v))*delta[1 - u]*G[2, 1, 0, 1 - v] + (-2 + 2*u + 4/(1 + u))*delta[1 - v]*
    G[2, 1, 1, 1 - u] + (-2 + 2*v + 4/(1 + v))*delta[1 - u]*G[2, 1, 1, 1 - v] - 
   4*(-1 + u)*delta[1 - v]*Log[1 - u] + ((7 - u)*delta[1 - v]*Log[u])/2 + 
   2*(1 + u)*delta[1 - v]*Log[u]^2 + (5*(1 + u^2)*delta[1 - v]*Log[u]^3)/(6*(1 + u)) - 
   2*(1 + u)*delta[1 - v]*Log[u]*Log[1 + u] + (4 - 4*u - 8/(1 + u))*delta[1 - v]*Log[u]^2*
    Log[1 + u] - 4*(-1 + v)*delta[1 - u]*Log[1 - v] + ((7 - v)*delta[1 - u]*Log[v])/2 + 
   2*(1 + v)*delta[1 - u]*Log[v]^2 + (5*(1 + v^2)*delta[1 - u]*Log[v]^3)/(6*(1 + v)) - 
   2*(1 + v)*delta[1 - u]*Log[v]*Log[1 + v] + (4 - 4*v - 8/(1 + v))*delta[1 - u]*Log[v]^2*
    Log[1 + v] - 4*(-1 + v)*plusD[0, 1 - u] - (Pi^2*(1 + v^2)*plusD[0, 1 - u])/(3*(1 + v)) + 
   2*(1 + v)*Log[v]*plusD[0, 1 - u] + (-1 + v + 2/(1 + v))*Log[v]^2*plusD[0, 1 - u] + 
   (4 - 4*v - 8/(1 + v))*Log[v]*Log[1 + v]*plusD[0, 1 - u] - 4*(-1 + u)*plusD[0, 1 - v] - 
   (Pi^2*(1 + u^2)*plusD[0, 1 - v])/(3*(1 + u)) + 2*(1 + u)*Log[u]*plusD[0, 1 - v] + 
   (-1 + u + 2/(1 + u))*Log[u]^2*plusD[0, 1 - v] + (4 - 4*u - 8/(1 + u))*Log[u]*Log[1 + u]*
    plusD[0, 1 - v] - 2*(1 + u)*delta[1 - v]*PolyLog[2, -u] + (4 - 4*u - 8/(1 + u))*delta[1 - v]*
    Log[u]*PolyLog[2, -u] + (4 - 4*u - 8/(1 + u))*plusD[0, 1 - v]*PolyLog[2, -u] - 
   2*(1 + u)*delta[1 - v]*PolyLog[2, u] - 2*(1 + v)*delta[1 - u]*PolyLog[2, -v] + 
   (4 - 4*v - 8/(1 + v))*delta[1 - u]*Log[v]*PolyLog[2, -v] + (4 - 4*v - 8/(1 + v))*plusD[0, 1 - u]*
    PolyLog[2, -v] - 2*(1 + v)*delta[1 - u]*PolyLog[2, v] + (2 - 2*u - 4/(1 + u))*delta[1 - v]*
    PolyLog[3, u] + (2 - 2*v - 4/(1 + v))*delta[1 - u]*PolyLog[3, v] + 
   (5 - 4/(1 + u) + u*(-3 + v) + (-2 + 2*u)/(-1 + v) - 3*v - 4/(1 + v) + (-2 + 2*v)/(-1 + u) + 
     (Pi^2*((-1 + u)^(-1) + (-1 + v)^(-1) - u/(-1 + v) - 2/((1 + u)*(-1 + v)) - v/(-1 + u) - 
        2/((-1 + u)*(1 + v))))/3 + ((8*u*v + (u + v)*(-8 - 4*u*v + (u + v)*(4 - 2*(u + v))))*
       G[v^(-1), 2/v, 1])/((-1 + u)*(-1 + v)*(u + v)) - (4*(-2 + u + v)*(u^2 + v^2)*G[2/v, 4/v, 1])/
      ((-1 + u)*(-1 + v)*(u + v)) + (4*(u^2 + v^2)*G[(-4 + v)/(-2 + 2*u + v), 
        (-2 + v)/(-2 + 2*u + v), 1])/((-1 + v)*(u + v)) + 
     ((v*(4 + v*(-2 + 2*v)) + u*(4 + v*(-8 + 4*v) + u*(-2 + 6*v)))*G[(-2 + v)/(-2 + 2*u + v), 
        -(v/(-2 + 2*u + v)), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-4 + 2*v) + u*(-4 + u*(2 - 2*u - 4*v) + (8 - 6*v)*v))*G[(-2 + v)/(-2 + 2*u + v), 
        v/(-2 + 2*u + v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     (((4 - 2*v)*v + u*(4 + u*(-2 + 2*u + 4*v) + v*(-8 + 6*v)))*G[-(v/(-2 + 2*u + v)), 
        v/(-2 + 2*u + v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     (4*(u^2 + v^2)*G[(-4 + v)/(-2 + 3*v), (-2 + v)/(-2 + 3*v), 1])/((-1 + u)*(u + v)) + 
     (((4 - 2*v)*v + u*(4 + u*(-2 + 2*u + 4*v) + v*(-8 + 6*v)))*G[(-2 + v)/(-2 + 3*v), 
        (2*(-1 + v))/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((u*(-4 + u*(2 - 6*v) + (8 - 4*v)*v) + v*(-4 + (2 - 2*v)*v))*G[(-2 + v)/(-2 + 3*v), 
        v/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(4 + v*(-2 + 2*v)) + u*(4 + v*(-8 + 4*v) + u*(-2 + 6*v)))*G[(2*(-1 + v))/(-2 + 3*v), 
        v/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((u*(-4 + u*(-6 + 4*u - 2*v) + 8*v) + v*(-4 + v*(-6 + 2*v)))*Log[2]^2)/
      ((-1 + u)*(-1 + v)*(u + v)) + (-6 + 2*u - 4/(1 + u)^2 + (4 - 2*v)/(-1 + u) - 
       (2*u)/(-1 + v)^2 + (6 - 4*u)/(-1 + v) - 12/((1 + u)*(-1 + v)) - (2*v)/(-1 + u)^2 + 
       (-2 + 2*u - 4*v)*v - 6/((-1 + u)*(u + v)) + 6/((-1 + v)*(u + v)) + (4*v*(3 + v^2))/(u + v))*
      Log[u] + (2*(u - v)*(u^2 + v^2)*Log[2]*Log[u])/((-1 + u)*(-1 + v)*(u + v)) + 
     (((4 - 2*v)*v + u*(4 + u*(-2 + 2*u + 4*v) + v*(-8 + 6*v)))*Log[1 - u]*Log[u])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((1 + u^2)*Log[u]^2)/((1 + u)*(-1 + v)) - 
     (4*(u^2 + v^2)*Log[2]*Log[1 + u])/((-1 + v)*(u + v)) - (4*(1 + u^2)*Log[u]*Log[1 + u])/
      ((1 + u)*(-1 + v)) + ((u*(-4 + u*(2 - 6*v) + (8 - 4*v)*v) + v*(-4 + (2 - 2*v)*v))*Log[2]*
       Log[1 - v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(8 + 4*v) + u*(8 + v*(-16 + 4*v) + u*(4 - 4*u + 8*v)))*Log[2]*Log[2 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (4*(u^2 + v^2)*Log[1 + u]*Log[2 - v])/((-1 + v)*(u + v)) + 
     ((v*(8 + v*(-4 + 4*v)) + u*(8 + v*(-16 + 8*v) + u*(-4 + 12*v)))*Log[1 - v]*Log[2 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (6 - 2*u + (6 - 4*v)/(-1 + u) - (2*u)/(-1 + v)^2 + 
       (4 - 2*u)/(-1 + v) - (2*v)/(-1 + u)^2 - 4/(1 + v)^2 - 12/((-1 + u)*(1 + v)) + 
       6/((-1 + u)*(u + v)) - 6/((-1 + v)*(u + v)) + v*(2 - 2*u + 4*v) - (4*v*(3 + v^2))/(u + v))*
      Log[v] + ((-8*u*v + (u + v)*(8 + 4*u*v + (u + v)*(-4 + 2*(u + v))))*Log[2]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (((4 - 2*v)*v + u*(4 + u*(-2 + 2*u + 4*v) + v*(-8 + 6*v)))*
       Log[1 - u]*Log[v])/((-1 + u)*(-1 + v)*(u + v)) - (2*(u - v)*(u^2 + v^2)*Log[u]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (((4 - 2*v)*v + u*(4 + u*(-2 + 2*u + 4*v) + v*(-8 + 6*v)))*
       Log[1 - v]*Log[v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((u*(-8 + u*(4 - 12*v) + (16 - 8*v)*v) + v*(-8 + (4 - 4*v)*v))*Log[2 - v]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((u*(-5 + v*(5 + (1 - 5*v)*v) + u*(2 + u*(-2 - 2*v) + (-2 - 4*v)*v)) + 
        v*(-5 + v*(-1 + v*(1 + v))))*Log[v]^2)/((-1 + u)*(-1 + v)*(1 + v)*(u + v)) - 
     (4*(u^2 + v^2)*Log[2]*Log[1 + v])/((-1 + u)*(u + v)) + (4*(u^2 + v^2)*Log[2 - v]*Log[1 + v])/
      ((-1 + u)*(u + v)) - (4*(1 + v^2)*Log[v]*Log[1 + v])/((-1 + u)*(1 + v)) + 
     ((2*u)/(-1 + v)^2 + (-6 + 4*u)/(-1 + v) + (2*v)/(-1 + u)^2 + 8/(u + v) + 
       6/((-1 + u)*(u + v)) + 6/((-1 + v)*(u + v)) + (-6 + 4*v)/(-1 + u))*Log[-1 + u + v] + 
     ((v*(-4 + 2*v) + u*(-4 + u*(2 - 2*u - 4*v) + (8 - 6*v)*v))*Log[2]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((v*(-4 + 2*v) + u*(-4 + u*(2 - 2*u - 4*v) + (8 - 6*v)*v))*
       Log[1 - u]*Log[-1 + u + v])/((-1 + u)*(-1 + v)*(u + v)) - 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[u]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) - 
     (2*(u^2 + v^2)*Log[v]*Log[-1 + u + v])/((-1 + u)*(u + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[-1 + u + v]^2)/((-1 + u)*(-1 + v)) - 
     (4*(1 + u^2)*PolyLog[2, -u])/((1 + u)*(-1 + v)) - (4*(1 + v^2)*PolyLog[2, -v])/
      ((-1 + u)*(1 + v)) + ((16*u*v + (u + v)*(-16 - 8*u*v + (u + v)*(8 - 4*(u + v))))*
       PolyLog[2, v/2])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-8*u*v + (u + v)*(8 + 4*u*v + (u + v)*(-4 + 2*(u + v))))*PolyLog[2, v])/
      ((-1 + u)*(-1 + v)*(u + v)))*(1 - UnitStep[1 - u - v]) + 
   (-2 - 2/(1 + u) + u*(-3 + v) + (4*u)/(-1 + v)^2 - 5/((-1 + u)*(-1 + v)) - (2*u)/(-1 + v) - 
     2/((1 + u)*(-1 + v)) - 3*v + (4*v)/(-1 + u)^2 - (2*v)/(-1 + u) - 2/(1 + v) - 
     2/((-1 + u)*(1 + v)) + (Pi^2*((-1 + u)^(-1) + (-1 + v)^(-1) - u/(-1 + v) - 
        2/((1 + u)*(-1 + v)) - v/(-1 + u) - 2/((-1 + u)*(1 + v))))/3 - 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*G[-2/(-1 + v), -(-1 + v)^(-1), 1])/
      ((-1 + u)*(-1 + v)) - (2*(-2 + u + v)*(u^2 + v^2)*G[-2/(-1 + v), 2/(-1 + v), 1])/
      ((-1 + u)*(-1 + v)*(u + v)) + (2*(u^2 + v^2)*G[(-3 + v)/(-1 + 2*u + v), 
        (-1 + v)/(-1 + 2*u + v), 1])/((-1 + v)*(u + v)) - 
     (2*(u^2 + v^2)*G[(-3 + v)/(-1 + 2*u + v), -((1 + v)/(-1 + 2*u + v)), 1])/((-1 + v)*(u + v)) - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*G[-((-1 + v)/(-1 + 2*u + v)), (-1 + v)/(-1 + 2*u + v), 
        1])/((-1 + u)*(-1 + v)) - (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*
       G[-((-1 + v)/(-1 + 2*u + v)), -((1 + v)/(-1 + 2*u + v)), 1])/((-1 + u)*(-1 + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*G[-((-1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1])/
      ((-1 + u)*(-1 + v)) + ((u*(-6 + u*(4 - 3*u - 7*v) + (12 - 9*v)*v) + v*(-6 + (4 - v)*v))*
       G[(-1 + v)/(-1 + 2*u + v), (1 + v)/(-1 + 2*u + v), 1])/((-1 + u)*(-1 + v)*(u + v)) - 
     (2*(u^2 + v^2)*G[-((1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1])/((-1 + u)*(u + v)) + 
     (2*(u^2 + v^2)*G[(-3 + v)/(-1 + 3*v), (-1 + v)/(-1 + 3*v), 1])/((-1 + u)*(u + v)) - 
     (2*(u^2 + v^2)*G[(-3 + v)/(-1 + 3*v), (2*(-1 + v))/(-1 + 3*v), 1])/((-1 + u)*(u + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*G[(-1 + v)/(-1 + 3*v), (2*v)/(-1 + 3*v), 1])/
      ((-1 + u)*(-1 + v)) + ((u*(-6 + u*(4 - u - 9*v) + (12 - 7*v)*v) + v*(-6 + (4 - 3*v)*v))*
       G[(-1 + v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*G[(2*(-1 + v))/(-1 + 3*v), (2*v)/(-1 + 3*v), 1])/
      ((-1 + u)*(-1 + v)) - (2*(u^2 + v^2)*G[(2*(-1 + v))/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/
      ((-1 + v)*(u + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*G[(2*v)/(-1 + 3*v), 
        (1 + v)/(-1 + 3*v), 1])/((-1 + u)*(-1 + v)) + 
     ((v*(16 + v*(-14 + 6*v)) + u*(16 + u*(-14 + 8*u + 22*v) + v*(-32 + 24*v)))*Log[2]^2)/
      ((-1 + u)*(-1 + v)*(u + v)) + (-1 + (-1 - 3*v)/(-1 + u) + (-7 - u)/(-1 + v) - 
       6/((-1 + u)*(-1 + v)) - 2/(1 + v)^2 - 6/((-1 + u)*(1 + v)))*Log[1 - u] + 
     (((2 - v)*v + u*(2 + u*(-1 + u + 2*v) + v*(-4 + 3*v)))*Log[1 - u]^2)/
      ((-1 + u)*(-1 + v)*(u + v)) + (-10 + 2*u - 2/(1 + u)^2 + (3 - 3*v)/(-1 + u) - 
       (4*u)/(-1 + v)^2 + (-1 - 3*u)/(-1 + v) - 6/((1 + u)*(-1 + v)) - (4*v)/(-1 + u)^2 + 
       (-2 + 2*u - 4*v)*v - 6/((-1 + u)*(u + v)) + 6/((-1 + v)*(u + v)) + (4*v*(3 + v^2))/(u + v))*
      Log[u] + ((v*(6 + (-4 + v)*v) + u*(6 + u*(-4 + 3*u + 7*v) + v*(-12 + 9*v)))*Log[2]*Log[u])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(6 + (-4 + v)*v) + u*(6 + u*(-4 + 3*u + 7*v) + v*(-12 + 9*v)))*Log[1 - u]*Log[u])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((1 + u^2)*Log[u]^2)/((1 + u)*(-1 + v)) - 
     (4*(1 + u^2)*Log[u]*Log[1 + u])/((1 + u)*(-1 + v)) + 
     (-1 - 2/(1 + u)^2 + (-7 - v)/(-1 + u) + (-1 - 3*u)/(-1 + v) - 6/((-1 + u)*(-1 + v)) - 
       6/((1 + u)*(-1 + v)))*Log[1 - v] + ((u*(-16 + u*(14 - 6*u - 24*v) + (32 - 22*v)*v) + 
        v*(-16 + (14 - 8*v)*v))*Log[2]*Log[1 - v])/((-1 + u)*(-1 + v)*(u + v)) + 
     (4*(u^2 + v^2)*Log[1 + u]*Log[1 - v])/((-1 + v)*(u + v)) + 
     ((v*(2 + (-1 + v)*v) + u*(2 + v*(-4 + 2*v) + u*(-1 + 3*v)))*Log[1 - v]^2)/
      ((-1 + u)*(-1 + v)*(u + v)) - (4*(u^2 + v^2)*Log[2]*Log[3 - v])/((-1 + v)*(u + v)) - 
     (4*(u^2 + v^2)*Log[1 - v]*Log[3 - v])/((-1 + v)*(u + v)) + 
     (1 + 6/(-1 + u) - (2*u)/(-1 + v)^2 + 6/(-1 + v) + 6/((-1 + u)*(-1 + v)) - (2*v)/(-1 + u)^2)*
      Log[1 - u - v] + (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[2]*Log[1 - u - v])/
      ((-1 + u)*(-1 + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - u]*Log[1 - u - v])/
      ((-1 + u)*(-1 + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - v]*Log[1 - u - v])/
      ((-1 + u)*(-1 + v)) - (5*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v]^2)/
      (2*(-1 + u)*(-1 + v)) + (2 - 2*u + (-1 - 3*v)/(-1 + u) - (4*u)/(-1 + v)^2 + 
       (3 - 3*u)/(-1 + v) - (4*v)/(-1 + u)^2 - 2/(1 + v)^2 - 6/((-1 + u)*(1 + v)) + 
       6/((-1 + u)*(u + v)) - 6/((-1 + v)*(u + v)) + v*(2 - 2*u + 4*v) - (4*v*(3 + v^2))/(u + v))*
      Log[v] + ((v*(6 + v*(-4 + 3*v)) + u*(6 + v*(-12 + 7*v) + u*(-4 + u + 9*v)))*Log[2]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - u]*Log[v])/
      ((-1 + u)*(-1 + v)) - (2*(u^2 + v^2)*Log[1 - v]*Log[v])/((-1 + v)*(u + v)) - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v]*Log[v])/((-1 + u)*(-1 + v)) + 
     ((1 - 2*u + u^2 + v*(1 + u^2 + v*(-2 + 2*u + 2*v)))*Log[v]^2)/((-1 + u)*(-1 + v)*(1 + v)) + 
     ((u*(-16 + u*(16 - 6*u - 26*v) + (32 - 22*v)*v) + v*(-16 + (16 - 10*v)*v))*Log[2]*Log[1 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((u*(-6 + u*(4 - 3*u - 7*v) + (12 - 9*v)*v) + 
        v*(-6 + (4 - v)*v))*Log[u]*Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) - 
     (2*(u^2 + v^2)*Log[1 + u]*Log[1 + v])/((-1 + v)*(u + v)) + 
     ((v*(16 + v*(-18 + 8*v)) + u*(16 + u*(-18 + 10*u + 24*v) + v*(-32 + 26*v)))*Log[1 - v]*
       Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + (4*(u^2 + v^2)*Log[3 - v]*Log[1 + v])/
      ((-1 + v)*(u + v)) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v]*Log[1 + v])/
      ((-1 + u)*(-1 + v)) + ((2*u^2 + v*(-4*u^2 + v*(-6 + 8*u - 6*u^2 + (4 - 8*u - 6*v)*v)))*Log[v]*
       Log[1 + v])/((-1 + u)*(-1 + v)*(1 + v)*(u + v)) - (2*(u - v)*(u^2 + v^2)*Log[1 + v]^2)/
      ((-1 + u)*(-1 + v)*(u + v)) + (2/(1 + u)^2 + 6/((1 + u)*(-1 + v)) + (-4 + 4*u)/(-1 + v) + 
       2/(1 + v)^2 + 6/((-1 + u)*(1 + v)) + (-4 + 4*v)/(-1 + u))*Log[u + v] + 
     (2*(u^2 + v^2)*Log[2]*Log[u + v])/((-1 + u)*(u + v)) + (2*(u^2 + v^2)*Log[1 - u]*Log[u + v])/
      ((-1 + u)*(u + v)) - (2*(u^2 + v^2)*Log[1 + v]*Log[u + v])/((-1 + u)*(u + v)) - 
     (4*(1 + u^2)*PolyLog[2, -u])/((1 + u)*(-1 + v)) + 
     (8*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*PolyLog[2, (1 - v)/2])/((-1 + u)*(-1 + v)) - 
     (4*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*PolyLog[2, 1 - v])/((-1 + u)*(-1 + v)) - 
     (4*(1 + v^2)*PolyLog[2, -v])/((-1 + u)*(1 + v)))*(1 - UnitStep[-1 + u + v]) + 
   (-2 + 2*v + 4/(1 + v))*delta[1 - u]*Zeta[3] + (-2 + 2*u + 4/(1 + u))*delta[1 - v]*Zeta[3]);

C2["q,qb","unit"] = cf*tf*((Pi^2*(-2 - 3*v)*delta[1 - u])/6 + ((-132 - 107/v - 48*v + 287*v^2)*delta[1 - u])/54 + 
   (Pi^2*(-2 - 3*u)*delta[1 - v])/6 + ((-132 - 107/u - 48*u + 287*u^2)*delta[1 - v])/54 + 
   4*(1 + u)*delta[1 - v]*G[0, u/(-1 + u), u/(-1 + u), 1] + 
   4*(1 + v)*delta[1 - u]*G[0, v/(-1 + v), v/(-1 + v), 1] + (Pi^2*(1 + u)*delta[1 - v]*Log[1 - u])/
    3 + ((-60 - 7/u + 42*u + 25*u^2)*delta[1 - v]*Log[1 - u])/9 + 
   ((3 + 4/u - 3*u - 4*u^2)*delta[1 - v]*Log[1 - u]^2)/6 + (2*Pi^2*(1 + u)*delta[1 - v]*Log[u])/3 + 
   (-10 - 7/(9*u) + (-9 - (31*u)/9)*u)*delta[1 - v]*Log[u] + (-1 - u)*delta[1 - v]*Log[1 - u]^2*
    Log[u] + ((-3 + 8/u - 15*u)*delta[1 - v]*Log[u]^2)/12 - 3*(1 + u)*delta[1 - v]*Log[1 - u]*
    Log[u]^2 + (11*(1 + u)*delta[1 - v]*Log[u]^3)/6 + (Pi^2*(1 + v)*delta[1 - u]*Log[1 - v])/3 + 
   ((-60 - 7/v + 42*v + 25*v^2)*delta[1 - u]*Log[1 - v])/9 + 
   ((3 + 4/v - 3*v - 4*v^2)*delta[1 - u]*Log[1 - v]^2)/6 + (2*Pi^2*(1 + v)*delta[1 - u]*Log[v])/3 + 
   (-10 - 7/(9*v) + (-9 - (31*v)/9)*v)*delta[1 - u]*Log[v] + (-1 - v)*delta[1 - u]*Log[1 - v]^2*
    Log[v] + ((-3 + 8/v - 15*v)*delta[1 - u]*Log[v]^2)/12 - 3*(1 + v)*delta[1 - u]*Log[1 - v]*
    Log[v]^2 + (11*(1 + v)*delta[1 - u]*Log[v]^3)/6 + (Pi^2*(1 + v)*plusD[0, 1 - u])/3 + 
   ((-60 - 7/v + 42*v + 25*v^2)*plusD[0, 1 - u])/9 + (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*Log[1 - v]*
    plusD[0, 1 - u] + (-1 + 4/(3*v) + (-4 - (4*v)/3)*v)*Log[v]*plusD[0, 1 - u] + 
   2*(1 + v)*Log[v]^2*plusD[0, 1 - u] + (Pi^2*(1 + u)*plusD[0, 1 - v])/3 + 
   ((-60 - 7/u + 42*u + 25*u^2)*plusD[0, 1 - v])/9 + (1 + 4/(3*u) + (-1 - (4*u)/3)*u)*Log[1 - u]*
    plusD[0, 1 - v] + (-1 + 4/(3*u) + (-4 - (4*u)/3)*u)*Log[u]*plusD[0, 1 - v] + 
   2*(1 + u)*Log[u]^2*plusD[0, 1 - v] + (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*plusD[1, 1 - u] + 
   2*(1 + v)*Log[v]*plusD[1, 1 - u] + (1 + 4/(3*u) + (-1 - (4*u)/3)*u)*plusD[1, 1 - v] + 
   2*(1 + u)*Log[u]*plusD[1, 1 - v] + (1 - 4/(3*u) + u*(4 + (4*u)/3))*delta[1 - v]*PolyLog[2, u] - 
   2*(1 + u)*delta[1 - v]*Log[1 - u]*PolyLog[2, u] - 4*(1 + u)*delta[1 - v]*Log[u]*PolyLog[2, u] - 
   2*(1 + u)*plusD[0, 1 - v]*PolyLog[2, u] + (1 - 4/(3*v) + v*(4 + (4*v)/3))*delta[1 - u]*
    PolyLog[2, v] - 2*(1 + v)*delta[1 - u]*Log[1 - v]*PolyLog[2, v] - 
   4*(1 + v)*delta[1 - u]*Log[v]*PolyLog[2, v] - 2*(1 + v)*plusD[0, 1 - u]*PolyLog[2, v] - 
   4*(1 + u)*delta[1 - v]*PolyLog[3, 1 - u] - 2*(1 + u)*delta[1 - v]*PolyLog[3, (-1 + u)/u] - 
   2*(1 + u)*delta[1 - v]*PolyLog[3, u] - 4*(1 + v)*delta[1 - u]*PolyLog[3, 1 - v] - 
   2*(1 + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] - 2*(1 + v)*delta[1 - u]*PolyLog[3, v] + 
   (8/(3*(1 + u)) + (26*(-1 + u)*u)/(-1 + v)^3 + (-12 + u*(-2 + 14*u))/(-1 + v)^2 - 
     7/(9*u*(-1 + v)) + (-69 + 33*u + 43*u^2)/(9*(-1 + v)) + (16*(-1 + v))/(3*(1 + u)^2) - 
     7/(9*(-1 + u)*v) + (26*(-1 + v)*v)/(-1 + u)^3 + (16*(-1 + u))/(3*(1 + v)^2) + 8/(3*(1 + v)) - 
     (4*(-1 + v))/(u + v) + (-126 + 60*u - 24*u^2 + 60*v + 78*u*v - 24*v^2)/9 + 
     (Pi^2*(-2 + u^2 + v^2))/(3*(-1 + u)*(-1 + v)) + (-4 + 4*v^2)/(u + v)^2 + 
     (-69 + 33*v + 43*v^2)/(9*(-1 + u)) + (-12 + v*(-2 + 14*v))/(-1 + u)^2 + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2)*
      G[u/(-1 + u), (-1 + u + v)/(-1 + u), 1] + 
     (2 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (6 + 6*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (6 + 6*v)/(-1 + u))*G[v^(-1), 2/v, 1] + 
     (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*
      G[v/(-1 + v), (-1 + u + v)/(-1 + v), 1] + (-1 + (-4 - 4*v)/(-1 + u) + (-2 - 2*u)/(-1 + v) - 
       (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*
      G[(-2 + v)/(-2 + 2*u + v), -(v/(-2 + 2*u + v)), 1] + 
     (3 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*v)/(-1 + u))*G[(-2 + v)/(-2 + 2*u + v), v/(-2 + 2*u + v), 1] + 
     (-1 + (-2 - 2*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v))*G[-(v/(-2 + 2*u + v)), v/(-2 + 2*u + v), 
       1] + (-1 + (-2 - 2*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v))*G[(-2 + v)/(-2 + 3*v), 
       (2*(-1 + v))/(-2 + 3*v), 1] + (3 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 + (4*(1 + v)^2)/(-1 + u)^2)*G[(-2 + v)/(-2 + 3*v), v/(-2 + 3*v), 
       1] + (-1 + (-4 - 4*v)/(-1 + u) + (-2 - 2*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*G[(2*(-1 + v))/(-2 + 3*v), 
       v/(-2 + 3*v), 1] + (1 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*Log[2]^2 + 
     ((-4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 4/(3*u*(-1 + v)) - 
       (4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
       (2 - 2*v^2)/(-1 + u)^2 + 2*(2 - 2*u + u^2 - 2*v + v^2))*Log[1 - u] + 
     ((-8*(-2 + v))/(3*(1 + u)^2) - (22*u^2)/(-1 + v)^4 + ((-20 - 24*u)*u)/(-1 + v)^3 + 
       (-2 + (-22 - 8*u)*u)/(-1 + v)^2 + 8/(3*(-1 + u)*(-1 + v)) + 4/(3*u*(-1 + v)) + 
       16/(3*(1 + u)*(-1 + v)) + (4*(-3 + u - u^2 + u^3))/(3*(-1 + v)) + 
       (16*(-1 + v))/(3*(1 + u)^3) + ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 - 
       (8*(1 + v))/(3*(-1 + u)) - (8*v)/(u + v)^3 + 8/(3*(-1 + u)*(u + v)) - 
       8/(3*(-1 + v)*(u + v)) + (4 + 8*v)/(u + v)^2 + (-20 + 16*v)/(3*(1 + u)) + 
       (-2 + (-22 - 8*v)*v)/(-1 + u)^2 + (1 - 14*u + 14*u^2 - 14*v + 14*u*v + 14*v^2)/3 + 
       (-12 - 4*v - 8*v^3)/(3*(u + v)))*Log[u] + 
     (-2 - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - (4*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*Log[u] + 
     ((-4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
      Log[u] + (3/2 + (2*u^2)/(-1 + v)^4 + (2*u*(1 + u))/(-1 + v)^3 + (1 + u)^2/(-1 + v)^2 + 
       (1 + u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (2*(1 + v))/(-1 + u) + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 - (4*v^2)/(u + v)^4 + (4*v*(1 + v))/(u + v)^3 - 
       (2*(1 + v)^2)/(u + v)^2 + (2*(1 + v))/(u + v))*Log[u]^2 + 
     ((-4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 4/(3*u*(-1 + v)) - 
       (4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
       (2 - 2*v^2)/(-1 + u)^2 + 2*(2 - 2*u + u^2 - 2*v + v^2))*Log[1 - v] + 
     (1 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*Log[2]*Log[1 - v] + 
     (3 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[1 - v] + 
     (-2 + (-8 - 8*v)/(-1 + u) + (-4 - 4*u)/(-1 + v) - (16*v^2)/(-1 + u)^4 - 
       (16*v*(1 + v))/(-1 + u)^3 - (8*(1 + v)^2)/(-1 + u)^2)*Log[2]*Log[2 - v] + 
     (-2 + (-8 - 8*v)/(-1 + u) + (-4 - 4*u)/(-1 + v) - (16*v^2)/(-1 + u)^4 - 
       (16*v*(1 + v))/(-1 + u)^3 - (8*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[2 - v] + 
     (-1 - (22*u^2)/(-1 + v)^4 + ((-20 - 24*u)*u)/(-1 + v)^3 + (-2 + (-22 - 8*u)*u)/(-1 + v)^2 + 
       8/(3*(-1 + u)*(-1 + v)) - (8*(1 + u))/(3*(-1 + v)) + 4/(3*(-1 + u)*v) + 
       ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 + (16*(-1 + u))/(3*(1 + v)^3) - 
       (8*(-2 + u))/(3*(1 + v)^2) + 16/(3*(-1 + u)*(1 + v)) + (-20 + 16*u)/(3*(1 + v)) + 
       (8*v)/(u + v)^3 + (-4 - 8*v)/(u + v)^2 - 8/(3*(-1 + u)*(u + v)) + 8/(3*(-1 + v)*(u + v)) + 
       v*(-14/3 + 2*v) + u*(-14/3 + 2*u + (22*v)/3) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2 + 
       (4*(-3 + v - v^2 + v^3))/(3*(-1 + u)) + (12 + 4*v + 8*v^3)/(3*(u + v)))*Log[v] + 
     (-4 + (-2 - 2*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*Log[2]*Log[v] + 
     (2 - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*Log[v] + 
     (6 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2 + 
       (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 + (4*(1 + v)^2)/(u + v)^2 + (-4 - 4*v)/(u + v))*
      Log[u]*Log[v] + ((-4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[1 - v]*Log[v] + 
     (2 + (4 + 4*u)/(-1 + v) + (16*v^2)/(-1 + u)^4 + (16*v*(1 + v))/(-1 + u)^3 + 
       (8*(1 + v)^2)/(-1 + u)^2 + (8 + 8*v)/(-1 + u))*Log[2 - v]*Log[v] + 
     (9/2 + (-1 - v)/(-1 + u) + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + 
       (6*(1 + u)^2)/(-1 + v)^2 + (6*(1 + u))/(-1 + v) + (2*v^2)/(-1 + u)^4 + 
       (2*v*(1 + v))/(-1 + u)^3 + (1 + v)^2/(-1 + u)^2 - (4*v^2)/(u + v)^4 + 
       (4*v*(1 + v))/(u + v)^3 - (2*(1 + v)^2)/(u + v)^2 + (2*(1 + v))/(u + v))*Log[v]^2 + 
     ((22*u^2)/(-1 + v)^4 + (u*(24 + 20*u))/(-1 + v)^3 + (4 + u*(22 + 6*u))/(-1 + v)^2 - 
       8/(3*(-1 + u)*(-1 + v)) - (4*(-3 + u + u^3))/(3*(-1 + v)) + (22*v^2)/(-1 + u)^4 + 
       (8*v^2)/(u + v)^3 - (4*v*(2 + v))/(u + v)^2 - 8/(3*(-1 + u)*(u + v)) - 
       8/(3*(-1 + v)*(u + v)) + (-8/3 + 4*v)/(u + v) + (v*(24 + 20*v))/(-1 + u)^3 + 
       (2*(-5 - 2*u - 4*u^2 - 2*v - 10*u*v - 4*v^2))/3 - (4*(-3 + v + v^3))/(3*(-1 + u)) + 
       (4 + v*(22 + 6*v))/(-1 + u)^2)*Log[-1 + u + v] + 
     (1 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (2 + 2*v)/(-1 + u))*Log[2]*Log[-1 + u + v] + 
     (-1 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - 
       (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*Log[-1 + u + v] + 
     ((2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[-1 + u + v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[-1 + u + v] - 
     ((1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*Log[v]*Log[-1 + u + v])/(-1 + v)^4 + 
     (-1 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2 + (4*v^2)/(u + v)^4 - 
       (4*v*(1 + v))/(u + v)^3 + (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v))*Log[-1 + u + v]^2 + 
     (-2 - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2)*
      PolyLog[2, 1 - u] - (2*(1 + u)*PolyLog[2, u])/(-1 + v) + 
     (-2 - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*
      PolyLog[2, 1 - v] + ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
       PolyLog[2, -((-1 + v)/u)])/(-1 + u)^4 + ((1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*
       PolyLog[2, -((-1 + u)/v)])/(-1 + v)^4 + 
     (8 + (16*u^2)/(-1 + v)^4 + (16*u*(1 + u))/(-1 + v)^3 + (8*(1 + u)^2)/(-1 + v)^2 + 
       (8 + 8*u)/(-1 + v) + (16*v^2)/(-1 + u)^4 + (16*v*(1 + v))/(-1 + u)^3 + 
       (8*(1 + v)^2)/(-1 + u)^2 + (8 + 8*v)/(-1 + u))*PolyLog[2, v/2] + 
     (-2 + (-8 - 8*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, v])*
    (1 - UnitStep[1 - u - v]) + ((44*u^2)/(-1 + v)^4 + (u*(30 + 58*u))/(-1 + v)^3 + 
     (u*(31 + 20*u))/(-1 + v)^2 + 2/((-1 + u)*(-1 + v)) - 7/(9*u*(-1 + v)) + 
     (-14/3 + u*(19 + (55*u)/9))/(-1 + v) - 7/(9*(-1 + u)*v) + (8*v)/(3*(1 + u)^2) + 
     (44*v^2)/(-1 + u)^4 + (8*u)/(3*(1 + v)^2) + (24*v^2)/(u + v)^4 - (24*v*(1 + v))/(u + v)^3 + 
     (12*v*(2 + v))/(u + v)^2 - (4*v*(3 + v))/(u + v) + (v*(31 + 20*v))/(-1 + u)^2 + 
     (v*(30 + 58*v))/(-1 + u)^3 + (96*u - 24*u^2 + 132*v + 78*u*v - 24*v^2)/9 + 
     Pi^2*(-1/6 + (1 + u)/(3*(-1 + v)) + (1 + v)/(3*(-1 + u)) - (2*v^2)/(3*(u + v)^4) + 
       (2*v*(1 + v))/(3*(u + v)^3) - (1 + v)^2/(3*(u + v)^2) + (1 + v)/(3*(u + v))) + 
     (-14/3 + v*(19 + (55*v)/9))/(-1 + u) + (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + 
       (6*(1 + u)^2)/(-1 + v)^2 + (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + 
       (12*v*(1 + v))/(-1 + u)^3 + (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*
      G[-2/(-1 + v), -(-1 + v)^(-1), 1] + (4 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + 
       (4*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*
      G[-((-1 + v)/(-1 + 2*u + v)), (-1 + v)/(-1 + 2*u + v), 1] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*G[-((-1 + v)/(-1 + 2*u + v)), 
       -((1 + v)/(-1 + 2*u + v)), 1] + (-4 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - 
       (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - 
       (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*
      G[-((-1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1] + 
     ((-2 - 2*v)/(-1 + u) + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + 
       (2*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*G[(-1 + v)/(-1 + 2*u + v), 
       -((1 + v)/(-1 + 2*u + v)), 1] + (-2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + 
       (2*(1 + u)^2)/(-1 + v)^2 - (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - 
       (4*(1 + v)^2)/(-1 + u)^2)*G[(-1 + v)/(-1 + 2*u + v), (1 + v)/(-1 + 2*u + v), 1] + 
     ((-4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*G[(-1 + v)/(-1 + 3*v), 
       (2*(-1 + v))/(-1 + 3*v), 1] + (-4 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - 
       (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - 
       (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*
      G[(-1 + v)/(-1 + 3*v), (2*v)/(-1 + 3*v), 1] + 
     (-2 - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - (4*(1 + u)^2)/(-1 + v)^2 + 
       (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*
      G[(-1 + v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*G[(2*(-1 + v))/(-1 + 3*v), (2*v)/(-1 + 3*v), 
       1] + (-4 + (-2 - 2*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*G[(2*v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 
       1] + (-4 + (-1 - v)/(-1 + u) - (14*u^2)/(-1 + v)^4 - (14*u*(1 + u))/(-1 + v)^3 - 
       (7*(1 + u)^2)/(-1 + v)^2 + (-7 - 7*u)/(-1 + v) - (2*v^2)/(-1 + u)^4 - 
       (2*v*(1 + v))/(-1 + u)^3 - (1 + v)^2/(-1 + u)^2)*Log[2]^2 + 
     (4 - (4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 8/(3*(-1 + u)*(-1 + v)) + 
       4/(3*u*(-1 + v)) + (-10 + 8*u - 4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) + 
       ((-8 - 16*v)*v)/(-1 + u)^3 - (16*v^2)/(-1 + u)^4 + (8*(-1 + u))/(3*(1 + v)^3) - 
       (4*(-2 + u))/(3*(1 + v)^2) + 8/(3*(-1 + u)*(1 + v)) + (-10 + 8*u)/(3*(1 + v)) + 
       v*(-16/3 + 2*v) + u*(-16/3 + 2*u + (8*v)/3) + (2 + (-12 - 6*v)*v)/(-1 + u)^2 + 
       (1 + (22/3 - (4*v)/3)*v)/(-1 + u))*Log[1 - u] - 
     ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]^2)/(2*(-1 + u)^4) + 
     ((-1 - 25*v)/(3*(-1 + u)) - (4*(-2 + v))/(3*(1 + u)^2) - (14*u^2)/(-1 + v)^4 + 
       ((-16 - 20*u)*u)/(-1 + v)^3 + (-3 + (-18 - 7*u)*u)/(-1 + v)^2 + 4/(3*u*(-1 + v)) + 
       8/(3*(1 + u)*(-1 + v)) + (-6 + u*(-9 + u*(-4/3 + (4*u)/3)))/(-1 + v) + 
       (8*(-1 + v))/(3*(1 + u)^3) + ((-28 - 32*v)*v)/(-1 + u)^3 - (30*v^2)/(-1 + u)^4 - 
       (16*v^2)/(u + v)^4 + 8/(3*(-1 + u)*(u + v)) - 8/(3*(-1 + v)*(u + v)) + 
       (-10 + 8*v)/(3*(1 + u)) + (v*(8 + 16*v))/(u + v)^3 + (-3 + (-30 - 11*v)*v)/(-1 + u)^2 + 
       (2 + (-8 - 6*v)*v)/(u + v)^2 + (-11 - 10*u + 14*u^2 - 10*v + 6*u*v + 14*v^2)/3 + 
       (-6 + 14*v - 8*v^3)/(3*(u + v)))*Log[u] + 
     (2 - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - (4*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*Log[u] - 
     ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*Log[u])/(-1 + u)^4 + 
     (-1/2 - u^2/(-1 + v)^4 - (u*(1 + u))/(-1 + v)^3 - (1 + u)^2/(2*(-1 + v)^2) + 
       (3*(1 + u))/(2*(-1 + v)) + v^2/(-1 + u)^4 + (1 + v)/(2*(-1 + u)) + (v*(1 + v))/(-1 + u)^3 + 
       (1 + v)^2/(2*(-1 + u)^2) - (2*v^2)/(u + v)^4 + (2*v*(1 + v))/(u + v)^3 - 
       (1 + v)^2/(u + v)^2 + (1 + v)/(u + v))*Log[u]^2 + 
     (4 - (4*(-2 + v))/(3*(1 + u)^2) - (16*u^2)/(-1 + v)^4 + ((-8 - 16*u)*u)/(-1 + v)^3 + 
       (2 + (-12 - 6*u)*u)/(-1 + v)^2 + 8/(3*(-1 + u)*(-1 + v)) + 4/(3*u*(-1 + v)) + 
       8/(3*(1 + u)*(-1 + v)) + (1 + (22/3 - (4*u)/3)*u)/(-1 + v) + (8*(-1 + v))/(3*(1 + u)^3) + 
       4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 + v*(-16/3 + 2*v) + u*(-16/3 + 2*u + (8*v)/3) + 
       (-10 + 8*v)/(3*(1 + u)) + (-10 + 8*v - 4*v^2)/(3*(-1 + u)) + (2 - 2*v^2)/(-1 + u)^2)*
      Log[1 - v] + (4 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + 
       (6*(1 + u)^2)/(-1 + v)^2 + (6 + 6*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*
      Log[1 - v] + (7 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + 
       (6*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*
      Log[1 - v] - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - v]^2)/(2*(-1 + u)^4) + 
     (-8 + (-1 - 6*v)/(-1 + u) - (14*u^2)/(-1 + v)^4 + ((-16 - 12*u)*u)/(-1 + v)^3 + 
       (-3 + (-12 - 3*u)*u)/(-1 + v)^2 + (-1 - 6*u)/(-1 + v) + ((-16 - 12*v)*v)/(-1 + u)^3 - 
       (14*v^2)/(-1 + u)^4 - (16*v^2)/(u + v)^4 + (16*v*(1 + v))/(u + v)^3 + (2 + 6*v)/(u + v) + 
       (-2 + (-16 - 6*v)*v)/(u + v)^2 + (-3 + (-12 - 3*v)*v)/(-1 + u)^2)*Log[1 - u - v] + 
     (2 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*Log[1 - u - v] + 
     (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
      Log[1 - u - v] + ((-2*u^2)/(-1 + v)^4 - (2*u*(1 + u))/(-1 + v)^3 - (1 + u)^2/(-1 + v)^2 + 
       (1 + u)/(-1 + v) + (2*v^2)/(-1 + u)^4 + (1 + v)/(-1 + u) + (2*v*(1 + v))/(-1 + u)^3 + 
       (1 + v)^2/(-1 + u)^2 + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
       (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v))*Log[u]*Log[1 - u - v] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2)*Log[1 - v]*
      Log[1 - u - v] + (1 + (3*u^2)/(-1 + v)^4 + (3*u*(1 + u))/(-1 + v)^3 + 
       (3*(1 + u)^2)/(2*(-1 + v)^2) + (3*(1 + u))/(2*(-1 + v)) + (3*v^2)/(-1 + u)^4 + 
       (3*(1 + v))/(2*(-1 + u)) + (3*v*(1 + v))/(-1 + u)^3 + (3*(1 + v)^2)/(2*(-1 + u)^2) - 
       (2*v^2)/(u + v)^4 + (2*v*(1 + v))/(u + v)^3 - (1 + v)^2/(u + v)^2 + (1 + v)/(u + v))*
      Log[1 - u - v]^2 + (-5 - (30*u^2)/(-1 + v)^4 + ((-28 - 32*u)*u)/(-1 + v)^3 + 
       (-3 + (-30 - 11*u)*u)/(-1 + v)^2 + (-1 - 25*u)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) + 
       ((-16 - 20*v)*v)/(-1 + u)^3 - (14*v^2)/(-1 + u)^4 + (8*(-1 + u))/(3*(1 + v)^3) - 
       (4*(-2 + u))/(3*(1 + v)^2) + 8/(3*(-1 + u)*(1 + v)) + (-10 + 8*u)/(3*(1 + v)) - 
       (16*v^2)/(u + v)^4 - 8/(3*(-1 + u)*(u + v)) + 8/(3*(-1 + v)*(u + v)) + v*(-10/3 + 2*v) + 
       u*(-10/3 + 2*u + (14*v)/3) + (v*(24 + 16*v))/(u + v)^3 + (-3 + (-18 - 7*v)*v)/(-1 + u)^2 + 
       (-6 + (-24 - 6*v)*v)/(u + v)^2 + (18 + 22*v + 8*v^3)/(3*(u + v)) + 
       (-6 + v*(-9 + v*(-4/3 + (4*v)/3)))/(-1 + u))*Log[v] + 
     (-8 + (-4 - 4*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-8 - 8*u)/(-1 + v) - (20*v^2)/(-1 + u)^4 - 
       (20*v*(1 + v))/(-1 + u)^3 - (10*(1 + v)^2)/(-1 + u)^2)*Log[2]*Log[v] + 
     (3 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
      Log[v] + (7 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (10*v^2)/(-1 + u)^4 + (10*v*(1 + v))/(-1 + u)^3 + 
       (5*(1 + v)^2)/(-1 + u)^2 + (12*v^2)/(u + v)^4 - (12*v*(1 + v))/(u + v)^3 + 
       (6*(1 + v)^2)/(u + v)^2 + (-6 - 6*v)/(u + v) + (5 + 5*v)/(-1 + u))*Log[u]*Log[v] + 
     (1 - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[v] + 
     (4 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + (6*v*(1 + v))/(-1 + u)^3 + 
       (3*(1 + v)^2)/(-1 + u)^2 + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
       (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v) + (3 + 3*v)/(-1 + u))*Log[1 - u - v]*Log[v] + 
     (-9/2 + (-1 - v)/(2*(-1 + u)) - (3*u^2)/(-1 + v)^4 - (3*u*(1 + u))/(-1 + v)^3 - 
       (3*(1 + u)^2)/(2*(-1 + v)^2) - (3*(1 + u))/(2*(-1 + v)) - (9*v^2)/(-1 + u)^4 - 
       (9*v*(1 + v))/(-1 + u)^3 - (9*(1 + v)^2)/(2*(-1 + u)^2) - (2*v^2)/(u + v)^4 + 
       (2*v*(1 + v))/(u + v)^3 - (1 + v)^2/(u + v)^2 + (1 + v)/(u + v))*Log[v]^2 + 
     (4 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (6 + 6*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]*Log[1 + v] + 
     (-2 + (-2 - 2*v)/(-1 + u) + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + 
       (4*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*Log[u]*Log[1 + v] + 
     (-4 + (-2 - 2*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - (12*u*(1 + u))/(-1 + v)^3 - 
       (6*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[1 + v] + 
     (-6 + (-4 - 4*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*Log[1 - u - v]*Log[1 + v] + 
     (4 + (4 + 4*u)/(-1 + v) + (16*v^2)/(-1 + u)^4 + (16*v*(1 + v))/(-1 + u)^3 + 
       (8*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*Log[v]*Log[1 + v] + 
     ((2*(5 - 4*v))/(3*(1 + u)) + (4*(-2 + v))/(3*(1 + u)^2) + (4*u*(1 + u))/(-1 + v)^3 + 
       (2 + u*(8 + 2*u))/(-1 + v)^2 - 8/(3*(1 + u)*(-1 + v)) + (2*(-1 - 4*u - 2*u^3))/
        (3*(-1 + v)) - (8*(-1 + v))/(3*(1 + u)^3) - (8*(-1 + u))/(3*(1 + v)^3) + 
       (4*(-2 + u))/(3*(1 + v)^2) + (2*(5 - 4*u))/(3*(1 + v)) - 8/(3*(-1 + u)*(1 + v)) + 
       (4*v*(1 + v))/(-1 + u)^3 - (32*v^2)/(u + v)^4 + (32*v*(1 + v))/(u + v)^3 + 
       (4 + 12*v)/(u + v) + (-4 + (-32 - 12*v)*v)/(u + v)^2 + 
       (2*(-11 - 2*u - 4*u^2 - 2*v - 10*u*v - 4*v^2))/3 + (2*(-1 - 4*v - 2*v^3))/(3*(-1 + u)) + 
       (2 + v*(8 + 2*v))/(-1 + u)^2)*Log[u + v] + 
     (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[u + v])/(u + v)^4 - 
     (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[1 - u - v]*Log[u + v])/(u + v)^4 + 
     (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[v]*Log[u + v])/(u + v)^4 - 
     (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u + v]^2)/(u + v)^4 + 
     (-2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - 
       (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, u] + 
     (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*
      PolyLog[2, u/(-1 + u)] + (-4 + (-4 - 4*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - 
       (8*u*(1 + u))/(-1 + v)^3 - (4*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - 
       (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*
      PolyLog[2, (1 - v)/2] + (6 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + 
       (4*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 + (4*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*
      PolyLog[2, 1 - v] + (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - 
       (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2)*PolyLog[2, v] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2)*
      PolyLog[2, v/(-1 + v)])*(1 - UnitStep[-1 + u + v]) + 2*(1 + v)*delta[1 - u]*Zeta[3] + 
   2*(1 + u)*delta[1 - v]*Zeta[3]) + cf*nf*tf*(((-19 - 37*v)*delta[1 - u])/27 + 
   (Pi^2*(1 + v)*delta[1 - u])/9 + ((-19 - 37*u)*delta[1 - v])/27 + (Pi^2*(1 + u)*delta[1 - v])/9 + 
   (127*delta[1 - u]*delta[1 - v])/12 - (38*Pi^2*delta[1 - u]*delta[1 - v])/27 + 
   (4*(1 + 4*u)*delta[1 - v]*Log[1 - u])/9 + ((-1 - u)*delta[1 - v]*Log[1 - u]^2)/3 + 
   ((-1 + 10/(-1 + u) + 11*u)*delta[1 - v]*Log[u])/9 + ((1 + 2/(-1 + u) + u)*delta[1 - v]*Log[u]^2)/
    6 + (4*(1 + 4*v)*delta[1 - u]*Log[1 - v])/9 + ((-1 - v)*delta[1 - u]*Log[1 - v]^2)/3 + 
   ((-1 + 10/(-1 + v) + 11*v)*delta[1 - u]*Log[v])/9 + ((1 + 2/(-1 + v) + v)*delta[1 - u]*Log[v]^2)/
    6 + (4*(1 + 4*v)*plusD[0, 1 - u])/9 + (56*delta[1 - v]*plusD[0, 1 - u])/27 - 
   (2*Pi^2*delta[1 - v]*plusD[0, 1 - u])/9 - (2*(1 + v)*Log[1 - v]*plusD[0, 1 - u])/3 + 
   (4*(1 + 4*u)*plusD[0, 1 - v])/9 + (56*delta[1 - u]*plusD[0, 1 - v])/27 - 
   (2*Pi^2*delta[1 - u]*plusD[0, 1 - v])/9 - (2*(1 + u)*Log[1 - u]*plusD[0, 1 - v])/3 - 
   (20*plusD[0, 1 - u]*plusD[0, 1 - v])/9 - (2*(1 + v)*plusD[1, 1 - u])/3 - 
   (20*delta[1 - v]*plusD[1, 1 - u])/9 + (4*plusD[0, 1 - v]*plusD[1, 1 - u])/3 - 
   (2*(1 + u)*plusD[1, 1 - v])/3 - (20*delta[1 - u]*plusD[1, 1 - v])/9 + 
   (4*plusD[0, 1 - u]*plusD[1, 1 - v])/3 + (2*delta[1 - v]*plusD[2, 1 - u])/3 + 
   (2*delta[1 - u]*plusD[2, 1 - v])/3 + (2*(1 + u)*(1 + v)*(1 - UnitStep[1 - u - v]))/3 + 
   ((12 - 20*u*v - 2*u^2*v^2 + 6*u^3*v^3 + (u + v)*(-24 + 20*u*v - 6*u^2*v^2 + 
         (u + v)*(28 + 10*u*v - 16*(u + v))))/(9*(-1 + u)^2*(-1 + v)^2) - 
     (2*(u^2 + v^2)*Log[1 - u - v])/(3*(-1 + u)*(-1 + v)))*(1 - UnitStep[-1 + u + v]) + 
   (4*delta[1 - u]*delta[1 - v]*Zeta[3])/3) + 
 ca*cf*((Pi^2*(-4 - v)*delta[1 - u])/18 + ((85 + 319*v)*delta[1 - u])/54 + 
   (Pi^2*(-4 - u)*delta[1 - v])/18 + ((85 + 319*u)*delta[1 - v])/54 - 
   (1535*delta[1 - u]*delta[1 - v])/48 + (215*Pi^2*delta[1 - u]*delta[1 - v])/54 - 
   (13*Pi^4*delta[1 - u]*delta[1 - v])/180 + (Pi^2*(3 + 2/(-1 + u) + 3*u)*delta[1 - v]*Log[1 - u])/
    12 - (11*(-1 + 14*u)*delta[1 - v]*Log[1 - u])/18 + (11*(1 + u)*delta[1 - v]*Log[1 - u]^2)/12 - 
   ((1 + u^2)*delta[1 - v]*Log[1 - u]^3)/(12*(-1 + u)) + 
   ((49 - 58/(-1 + u) - 80*u)*delta[1 - v]*Log[u])/18 + 
   (Pi^2*(1 + 2/(-1 + u) + u)*delta[1 - v]*Log[u])/4 - 
   (3*(1 + 2/(-1 + u) + u)*delta[1 - v]*Log[1 - u]^2*Log[u])/4 + 
   ((13 - 22/(-1 + u) + u)*delta[1 - v]*Log[u]^2)/24 - ((1 + u^2)*delta[1 - v]*Log[1 - u]*Log[u]^2)/
    (4*(-1 + u)) - ((1 + u^2)*delta[1 - v]*Log[u]^3)/(3*(-1 + u)) + 
   (Pi^2*(3 + 2/(-1 + v) + 3*v)*delta[1 - u]*Log[1 - v])/12 - 
   (11*(-1 + 14*v)*delta[1 - u]*Log[1 - v])/18 + (11*(1 + v)*delta[1 - u]*Log[1 - v]^2)/12 - 
   ((1 + v^2)*delta[1 - u]*Log[1 - v]^3)/(12*(-1 + v)) + 
   ((49 - 58/(-1 + v) - 80*v)*delta[1 - u]*Log[v])/18 + 
   (Pi^2*(1 + 2/(-1 + v) + v)*delta[1 - u]*Log[v])/4 - 
   (3*(1 + 2/(-1 + v) + v)*delta[1 - u]*Log[1 - v]^2*Log[v])/4 + 
   ((13 - 22/(-1 + v) + v)*delta[1 - u]*Log[v]^2)/24 - ((1 + v^2)*delta[1 - u]*Log[1 - v]*Log[v]^2)/
    (4*(-1 + v)) - ((1 + v^2)*delta[1 - u]*Log[v]^3)/(3*(-1 + v)) + 
   ((10 - 77*v)*plusD[0, 1 - u])/9 + (Pi^2*(1 + v)*plusD[0, 1 - u])/6 - 
   (202*delta[1 - v]*plusD[0, 1 - u])/27 + (11*Pi^2*delta[1 - v]*plusD[0, 1 - u])/18 + 
   (11*(1 + v)*Log[1 - v]*plusD[0, 1 - u])/6 + (1 + v)*Log[v]*plusD[0, 1 - u] - 
   ((1 + v^2)*Log[v]^2*plusD[0, 1 - u])/(2*(-1 + v)) + ((10 - 77*u)*plusD[0, 1 - v])/9 + 
   (Pi^2*(1 + u)*plusD[0, 1 - v])/6 - (202*delta[1 - u]*plusD[0, 1 - v])/27 + 
   (11*Pi^2*delta[1 - u]*plusD[0, 1 - v])/18 + (11*(1 + u)*Log[1 - u]*plusD[0, 1 - v])/6 + 
   (1 + u)*Log[u]*plusD[0, 1 - v] - ((1 + u^2)*Log[u]^2*plusD[0, 1 - v])/(2*(-1 + u)) + 
   (67*plusD[0, 1 - u]*plusD[0, 1 - v])/9 - (Pi^2*plusD[0, 1 - u]*plusD[0, 1 - v])/3 + 
   (11*(1 + v)*plusD[1, 1 - u])/6 + (67*delta[1 - v]*plusD[1, 1 - u])/9 - 
   (Pi^2*delta[1 - v]*plusD[1, 1 - u])/3 - (11*plusD[0, 1 - v]*plusD[1, 1 - u])/3 + 
   (11*(1 + u)*plusD[1, 1 - v])/6 + (67*delta[1 - u]*plusD[1, 1 - v])/9 - 
   (Pi^2*delta[1 - u]*plusD[1, 1 - v])/3 - (11*plusD[0, 1 - u]*plusD[1, 1 - v])/3 - 
   (11*delta[1 - v]*plusD[2, 1 - u])/6 - (11*delta[1 - u]*plusD[2, 1 - v])/6 + 
   (-1 - u)*delta[1 - v]*PolyLog[2, u] + (-1 - 2/(-1 + u) - u)*delta[1 - v]*Log[1 - u]*
    PolyLog[2, u] + (1 + 2/(-1 + u) + u)*delta[1 - v]*Log[u]*PolyLog[2, u] + 
   (-1 - v)*delta[1 - u]*PolyLog[2, v] + (-1 - 2/(-1 + v) - v)*delta[1 - u]*Log[1 - v]*
    PolyLog[2, v] + (1 + 2/(-1 + v) + v)*delta[1 - u]*Log[v]*PolyLog[2, v] + 
   (-3 - 6/(-1 + u) - 3*u)*delta[1 - v]*PolyLog[3, 1 - u] - 
   ((1 + u^2)*delta[1 - v]*PolyLog[3, (-1 + u)/u])/(2*(-1 + u)) + 
   (-2 - 4/(-1 + u) - 2*u)*delta[1 - v]*PolyLog[3, u] + ((-1 + u)^(-1) + (1 + u)/2)*delta[1 - v]*
    PolyLog[3, u/(-1 + u)] + (-3 - 6/(-1 + v) - 3*v)*delta[1 - u]*PolyLog[3, 1 - v] - 
   ((1 + v^2)*delta[1 - u]*PolyLog[3, (-1 + v)/v])/(2*(-1 + v)) + 
   (-2 - 4/(-1 + v) - 2*v)*delta[1 - u]*PolyLog[3, v] + ((-1 + v)^(-1) + (1 + v)/2)*delta[1 - u]*
    PolyLog[3, v/(-1 + v)] + (2/(1 + u) + (-1 + u)/(-1 + v) + (-1 + v)/(-1 + u) + 2/(1 + v) + 
     (-25 - 4*u - 6*u^2 - 4*v - 10*u*v - 6*v^2)/3 + (Pi^2*(u^2 + v^2))/(6*(-1 + u)*(-1 + v)) + 
     ((4 + v*(-6 + 6*v) + u*(-6 + 6*u + 8*v))*G[v^(-1), 2/v, 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(10 - 6*u*v + (u + v)*(-10 + 4*(u + v))))*G[2/v, 4/v, 1])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*
       G[(-4 + v)/(-2 + 2*u + v), (-2 + v)/(-2 + 2*u + v), 1])/((-1 + v)*(u + v)) + 
     ((2 + v*(-4 + 3*v) + u*(-4 + 3*u + 4*v))*G[-((-2 + v)/(-2 + 2*u + v)), -(v/(-2 + 2*u + v)), 
        1])/((-1 + u)*(-1 + v)) + ((-u + u^2 - 2*u^3 + v*(1 - u + v*(-u + u^2 + v*(-1 + u + 2*v))))*
       G[(-2 + v)/(-2 + 2*u + v), -(v/(-2 + 2*u + v)), 1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-v + u*(1 + v*(-1 + (2 - 2*v)*v) + u*(1 - 3*v + u*(-3 + 3*u + 3*v))))*
       G[(-2 + v)/(-2 + 2*u + v), v/(-2 + 2*u + v), 1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) - 
     ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*G[(-2 + v)/(-2 + 2*u + v), 
        -((2 + v)/(-2 + 2*u + v)), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v - v^2 + 2*v^3 + u*(-1 + v + u*(u*(1 - 2*u - v) + v - v^2)))*
       G[-(v/(-2 + 2*u + v)), v/(-2 + 2*u + v), 1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((2 - 2*u*v + (u + v)*(-5 + 3*u*v + (u + v)*(5 - 2*(u + v))))*G[-(v/(-2 + 2*u + v)), 
        -((2 + v)/(-2 + 2*u + v)), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + u*(4 - 2*u - 4*v) + (4 - 4*v)*v)*G[(-4 + v)/(-2 + 3*v), (-2 + v)/(-2 + 3*v), 1])/
      ((-1 + u)*(u + v)) + ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*
       G[(-2 + v)/(-2 + 3*v), (2*(-2 + v))/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v - v^2 + 2*v^3 + u*(-1 + v + u*(u*(1 - 2*u - v) + v - v^2)))*
       G[(-2 + v)/(-2 + 3*v), (2*(-1 + v))/(-2 + 3*v), 1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((u + v*(-1 + u - 2*u^2 + 2*u^3 + v*(-1 + 3*u + (3 - 3*u - 3*v)*v)))*
       G[(-2 + v)/(-2 + 3*v), v/(-2 + 3*v), 1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(5 - 3*u*v + (u + v)*(-5 + 2*(u + v))))*G[(2*(-2 + v))/(-2 + 3*v), 
        (2*(-1 + v))/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-u + u^2 - 2*u^3 + v*(1 - u + v*(-u + u^2 + v*(-1 + u + 2*v))))*
       G[(2*(-1 + v))/(-2 + 3*v), v/(-2 + 3*v), 1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2 + u*(4 - 3*u - 4*v) + (4 - 3*v)*v)*G[(2*(-1 + v))/(-2 + 3*v), (2*v)/(-2 + 3*v), 1])/
      ((-1 + u)*(-1 + v)) + ((u*(10 + u*(-19 + u*(15 - 2*u - 7*v) + (21 - 8*v)*v) + 
          v*(-4 + (-1 - v)*v)) + v*(-10 + v*(23 + v*(-27 + 10*v))))*Log[2]^2)/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + (-1 + u^(-1))*Log[1 - u] + 
     (-5 + 2/(1 + u)^2 + u*(-1 - 3*u - v) - u/(-1 + v)^2 - 6/((-1 + u)*(-1 + v)) - 
       6/((1 + u)*(-1 + v)) + (-3 - 6*u - 2*u^3)/(-1 + v) - v - v/(-1 + u)^2 - v/(-1 + u) - 
       3/((-1 + u)*(u + v)) + 3/((-1 + v)*(u + v)) + (4*v)/(u + v))*Log[u] + 
     ((v - 2*v^2 + u*(-1 + u*(2 - u - 3*v) + 4*v))*Log[2]*Log[u])/((-1 + u)*(u - v)*(-1 + v)) + 
     ((v + v^2 - 2*v^3 + u*(-1 + v - 4*v^2 + 4*v^3 + u*(-2 + u*(5 - 4*u - 5*v) + 5*v + v^2)))*
       Log[1 - u]*Log[u])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) - ((1 + u^2)*(-1 + 2*u + v)*Log[u]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*Log[2]*Log[1 + u])/
      ((-1 + v)*(u + v)) + (-1 + v^(-1))*Log[1 - v] + 
     ((u*(5 + u*(-11 + u*(12 - 4*u - 2*v) + (6 - v)*v) + v*(1 + (-5 + v)*v)) + 
        v*(-5 + v*(10 + v*(-9 + 2*v))))*Log[2]*Log[1 - v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) - 
     ((u^2 + v^2)*Log[1 - u]*Log[1 - v])/((-1 + u)*(-1 + v)) + 
     ((2*u*v*(-2 + u + v)*(u + v) + (u - v)*(-6 + 6*u*v + (u + v)*(11 - 3*u*v + 
            (u + v)*(-11 + 2*(u + v)))))*Log[2]*Log[2 - v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*Log[1 + u]*Log[2 - v])/((-1 + v)*(u + v)) + 
     ((v*(2 + v^2*(-2 + 4*v)) + u*(-2 + u*(2 - 4*u + 2*v^2) + v*(-2 + v*(-2 + 2*v))))*Log[1 - v]*
       Log[2 - v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) - 
     ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[2 - v]^2)/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + u*(4 - 3*u - 4*v) + (4 - 3*v)*v)*Log[2]*Log[2 - u - v])/((-1 + u)*(-1 + v)) + 
     (-1 - u - u/(-1 + v)^2 - 6/((-1 + u)*(-1 + v)) - u/(-1 + v) - v/(-1 + u)^2 + 
       (-1 - u - 3*v)*v + 2/(1 + v)^2 - 6/((-1 + u)*(1 + v)) + 3/((-1 + u)*(u + v)) - 
       3/((-1 + v)*(u + v)) - (4*v)/(u + v) + (-3 - 6*v - 2*v^3)/(-1 + u))*Log[v] + 
     ((-2 + v - 2*v^3 + u*(3 - 4*v + u*(-6 + 3*u + 3*v)))*Log[2]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((v - v^2 + 2*v^3 + u*(-1 + v + u*(u*(1 - 2*u - v) + v - v^2)))*
       Log[1 - u]*Log[v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v - 2*v^2 + 2*v^4 + u*(-1 - 3*v + 4*v^2 - 2*v^3 + u*(5 - 3*v + u*(-9 + 5*u + 3*v))))*Log[u]*
       Log[v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v + v^2 - 2*v^3 + 2*v^4 + u*(-1 + v - 4*v^2 + 4*v^3 + u*(-2 + u*(5 - 2*u - 5*v) + 5*v - 
            3*v^2)))*Log[1 - v]*Log[v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(-2 + (2 - 4*v)*v^2) + u*(2 + v*(2 + (2 - 2*v)*v) + u*(-2 + 4*u - 2*v^2)))*Log[2 - v]*
       Log[v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((2 + v*(-4 + 3*v) + u*(-4 + 3*u + 4*v))*
       Log[2 - u - v]*Log[v])/((-1 + u)*(-1 + v)) + 
     ((u*(3 + v*(-3 + v*(-3 + 3*v)) + u*(-3 + u*(2 - 2*u - 2*v) + v*(2 + 3*v))) + 
        v*(-3 + v*(6 + v*(-9 + 6*v))))*Log[v]^2)/(2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((2 + v*(-4 + 4*v) + u*(-4 + 2*u + 4*v))*Log[2]*Log[1 + v])/((-1 + u)*(u + v)) + 
     ((-2 + u*(4 - 2*u - 4*v) + (4 - 4*v)*v)*Log[2 - v]*Log[1 + v])/((-1 + u)*(u + v)) - 
     ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[2]*Log[2 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) - ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[u]*
       Log[2 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(5 - 3*u*v + (u + v)*(-5 + 2*(u + v))))*Log[1 - v]*Log[2 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[2 - v]*
       Log[2 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + 4*u^2*v^2 + (u + v)*(3 - 13*u*v - 14*u^2*v^2 + 
          (u + v)*(-3 + 20*u*v + 12*u^2*v^2 + (u + v)*(8 - 10*u*v - 5*u^2*v^2 + 
              (u + v)*(-11 + (u + v)*(7 + 2*u*v - 2*(u + v)))))))*Log[-1 + u + v])/
      ((-1 + u)^2*(-1 + v)^2*(u + v)) + 
     ((v*(1 + v*(-4 + (3 - 2*v)*v)) + u*(-1 + v*(-1 + (3 - v)*v) + 
          u*(5 + (-4 + v)*v + u*(-6 + 4*u + 2*v))))*Log[2]*Log[-1 + u + v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(-1 + v*(-1 + (2 - v)*v)) + u*(1 + v*(-1 + (4 - 4*v)*v) + 
          u*(2 + (-5 - v)*v + u*(-5 + 5*u + 5*v))))*Log[1 - u]*Log[-1 + u + v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + (2*(u^2 + v^2)*Log[u]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + v)) + ((2 + v*(-4 + 3*v) + u*(-4 + u + 4*v))*Log[1 - v]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + v)) + ((-2 + u*(4 - 3*u - 4*v) + (4 - 3*v)*v)*Log[2 - u - v]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + v)) - ((-u + u^3 + v + u^2*v + 2*v^3)*Log[v]*Log[-1 + u + v])/
      ((-1 + u)*(u - v)*(u + v)) + ((2 - 2*u*v + (u + v)*(-5 + 3*u*v + (u + v)*(5 - 2*(u + v))))*
       Log[2 + v]*Log[-1 + u + v])/((-1 + u)*(-1 + v)*(u + v)) - ((u^2 + v^2)*Log[-1 + u + v]^2)/
      ((-1 + u)*(-1 + v)) + ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[u]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) - ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[v]*
       Log[u + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(5 - 3*u*v + (u + v)*(-5 + 2*(u + v))))*Log[-1 + u + v]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*
       PolyLog[2, (1 - v)/(-1 + u)])/((-1 + u)*(-1 + v)) + 
     ((-1 + u*(2 - u - 2*v) + (2 - 2*v)*v)*PolyLog[2, (1 - u)/(-1 + v)])/((-1 + u)*(-1 + v)) - 
     ((u^2 + v^2)*PolyLog[2, (1 - u - v)/((-1 + u)*(-1 + v))])/((-1 + u)*(-1 + v)) + 
     ((4 + v^2*(-2 + 5*v) + u*(v*(-8 + 11*v) + u*(-2 + 5*u + 11*v)))*PolyLog[2, v/2])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + 2*u*v + (u + v)*(-1 + 5*u*v + (u + v)*(3 - 5*(u + v))))*
       PolyLog[2, v])/((-1 + u)*(-1 + v)*(u + v)) + ((-1 + u*(2 - u - 2*v) + (2 - 2*v)*v)*
       PolyLog[2, (-1 + u)/(-1 + u + v)])/((-1 + u)*(-1 + v)) + 
     ((1 + (-2 + v)*v + u*(-2 + 2*u + 2*v))*PolyLog[2, (1 - v)/((-1 + u)*(-1 + u + v))])/
      ((-1 + u)*(-1 + v)) + ((1 + v*(-2 + 2*v) + u*(-2 + u + 2*v))*
       PolyLog[2, (1 - u)/((-1 + v)*(-1 + u + v))])/((-1 + u)*(-1 + v)) + 
     ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*PolyLog[2, (-1 + v)/(-1 + u + v)])/((-1 + u)*(-1 + v)) + 
     ((u^2 + v^2)*PolyLog[2, (-1 + u + v)/(-1 + u)])/((-1 + u)*(-1 + v)) + 
     ((u^2 + v^2)*PolyLog[2, (-1 + u + v)/(-1 + v)])/((-1 + u)*(-1 + v)))*
    (1 - UnitStep[1 - u - v]) + 
   ((Pi^2*(-2 + 2*u*v + (u + v)*(9 - 11*u*v + (u + v)*(-9 + 7*(u + v)))))/
      (24*(-1 + u)*(-1 + v)*(u + v)) + (36*u*v + 72*u^2*v^2 + 36*u^3*v^3 + 
       (u + v)*(-165 - 103*u*v - 47*u^2*v^2 - 97*u^3*v^3 + 12*u^4*v^4 + 
         (u + v)*(165 + 312*u*v + 33*u^2*v^2 + 54*u^3*v^3 + (u + v)*(20 - 448*u*v - 160*u^2*v^2 - 
             36*u^3*v^3 + (u + v)*(-165 + 15*u*v + (u + v)*(145 + 36*u*v))))))/
      (18*(-1 + u)^2*(1 + u)*(-1 + v)^2*(1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(-3 - 3*u*v + (u + v)*(7 - 3*(u + v))))*G[-2/(-1 + v), -(-1 + v)^(-1), 
        1])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(5 - 3*u*v + (u + v)*(-5 + 2*(u + v))))*G[-2/(-1 + v), 2/(-1 + v), 1])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*
       G[(-3 + v)/(-1 + 2*u + v), (-1 + v)/(-1 + 2*u + v), 1])/((-1 + v)*(u + v)) + 
     ((1 + (-2 + v)*v + u*(-2 + 2*u + 2*v))*G[(-3 + v)/(-1 + 2*u + v), -((1 + v)/(-1 + 2*u + v)), 
        1])/((-1 + v)*(u + v)) + ((v*(1 + v*(2 + v*(-6 + 4*v))) + 
        u*(-1 + u*(-1 + u*(1 + u - 3*v) + 3*v) + v*(-1 + v*(-6 + 6*v))))*
       G[-((-1 + v)/(-1 + 2*u + v)), (-1 + v)/(-1 + 2*u + v), 1])/(2*(-1 + u)*(u - v)*(-1 + v)*
       (u + v)) + ((2 - 2*u*v + (u + v)*(3 - u*v + (u + v)*(-7 + 5*(u + v))))*
       G[-((-1 + v)/(-1 + 2*u + v)), -((1 + v)/(-1 + 2*u + v)), 1])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-1 + v*(-1 + v*(1 + v))) + u*(1 + v*(-1 + (3 - 3*v)*v) + 
          u*(2 - 6*v + u*(-6 + 4*u + 6*v))))*G[-((-1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 
        1])/(2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) - 
     ((u - v)*(1 - 5*u + 3*u^2 - 5*v + 5*u*v + 3*v^2)*G[(-1 + v)/(-1 + 2*u + v), 
        -((1 + v)/(-1 + 2*u + v)), 1])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-3 + v*(1 + (-1 + v)*v)) + u*(3 + v*(-3 + (5 - 5*v)*v) + 
          u*(2 - 6*v + u*(-6 + 6*u + 6*v))))*G[(-1 + v)/(-1 + 2*u + v), (1 + v)/(-1 + 2*u + v), 1])/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((1 + v*(-2 + 2*v) + u*(-2 + u + 2*v))*
       G[-((1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1])/((-1 + u)*(u + v)) + 
     ((-1 + u*(2 - u - 2*v) + (2 - 2*v)*v)*G[(-3 + v)/(-1 + 3*v), (-1 + v)/(-1 + 3*v), 1])/
      ((-1 + u)*(u + v)) + ((1 + v*(-2 + 2*v) + u*(-2 + u + 2*v))*G[(-3 + v)/(-1 + 3*v), 
        (2*(-1 + v))/(-1 + 3*v), 1])/((-1 + u)*(u + v)) + 
     ((u - v)*(1 - 5*u + 3*u^2 - 5*v + 5*u*v + 3*v^2)*G[(-1 + v)/(-1 + 3*v), 
        (2*(-1 + v))/(-1 + 3*v), 1])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-1 + v*(-1 + v*(1 + v))) + u*(1 + v*(-1 + (3 - 3*v)*v) + 
          u*(2 - 6*v + u*(-6 + 4*u + 6*v))))*G[(-1 + v)/(-1 + 3*v), (2*v)/(-1 + 3*v), 1])/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(-3 + v*(-2 + (6 - 6*v)*v)) + u*(3 + v*(3 + (6 - 6*v)*v) + 
          u*(-1 - 5*v + u*(1 - u + 5*v))))*G[(-1 + v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(-3 + u*v + (u + v)*(7 - 5*(u + v))))*G[(2*(-1 + v))/(-1 + 3*v), 
        (2*v)/(-1 + 3*v), 1])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((1 + (-2 + v)*v + u*(-2 + 2*u + 2*v))*G[(2*(-1 + v))/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/
      ((-1 + v)*(u + v)) + ((u + u^2 - u^3 - u^4 + v*(-1 + u - 3*u^2 + 3*u^3 + 
          v*(-2 + 6*u + (6 - 6*u - 4*v)*v)))*G[(2*v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-4 + u*(-5 + u*(-3 - 3*u - 10*v) + (16 - 18*v)*v) + v*(-7 + (15 - 13*v)*v))*Log[2]^2)/
      (4*(-1 + u)*(-1 + v)*(u + v)) + (-3/2 + (1 - 3*v)/(2*(-1 + u)) - 3/((-1 + u)*(-1 + v)) + 
       (1 + u)/(-1 + v) + (1 + v)^(-2) - 3/((-1 + u)*(1 + v)) + (-1 - v)/(2*(u + v)))*Log[1 - u] + 
     ((-1 + v^2 + u*(-1 + u*(2 - 2*u - 4*v) + (4 - 3*v)*v))*Log[1 - u]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + (-1/2 + (1 + u)^(-2) + u*(-1 - 3*u - v) - (2*u)/(-1 + v)^2 - 
       3/((1 + u)*(-1 + v)) + (-1 - 4*u - 2*u^3)/(-1 + v) - (3*(-1 + v))/(2*(-1 + u)) - v - 
       (2*v)/(-1 + u)^2 - 3/((-1 + u)*(u + v)) + 3/((-1 + v)*(u + v)) + (1 + 7*v)/(2*(u + v)))*
      Log[u] + ((3*v - 4*v^3 + 2*v^4 + u*(-3 + v + 4*v^3 + u*(-1 + u*(1 - 3*u - 7*v) + 11*v - 
            4*v^2)))*Log[2]*Log[u])/(2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-3 + v + v^2 + v^3 + u*(-2 + u*(4 - 4*u - 8*v) + 8*v - 6*v^2))*Log[1 - u]*Log[u])/
      (2*(-1 + u)*(-1 + v)*(u + v)) - ((1 + u^2)*(-5 + 7*u + 2*v)*Log[u]^2)/
      (4*(-1 + u)*(-1 + v)*(u + v)) + (-2 + (1 + u)^(-2) + (1 - 3*u)/(2*(-1 + v)) - 
       3/((-1 + u)*(-1 + v)) - 3/((1 + u)*(-1 + v)) + (1 + v)/(-1 + u) + (-1 + v)/(2*(u + v)))*
      Log[1 - v] + ((2 + v*(5 + v*(-11 + 9*v)) + u*(1 + u*(5 - u + 4*v) + v*(-8 + 10*v)))*Log[2]*
       Log[1 - v])/(2*(-1 + u)*(-1 + v)*(u + v)) + ((u^2 + v^2)*Log[1 - u]*Log[1 - v])/
      ((-1 + u)*(-1 + v)) + ((u + 2*u^3 + v*(-1 + v*(u + v)))*Log[u]*Log[1 - v])/
      ((u - v)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*Log[1 + u]*Log[1 - v])/
      ((-1 + v)*(u + v)) + ((-2 + u*(-1 + u*(7 - 3*u - 8*v) + (8 - 6*v)*v) + v*(-1 + (-1 - v)*v))*
       Log[1 - v]^2)/(4*(-1 + u)*(-1 + v)*(u + v)) + ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*
       Log[2]*Log[3 - v])/((-1 + v)*(u + v)) + ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*Log[1 - v]*
       Log[3 - v])/((-1 + v)*(u + v)) + 
     ((15 - 22*u*v - 13*u^2*v^2 + (u + v)*(-24 + 28*u*v + (u + v)*(17 + 2*u*v - 8*(u + v))))*
       Log[1 - u - v])/(6*(-1 + u)^2*(-1 + v)^2) + 
     ((v + v^2 - v^3 + u*(-1 + v - 3*v^2 + 3*v^3 + u*(-2 + u*(6 - 5*u - 6*v) + 6*v)))*Log[2]*
       Log[1 - u - v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-u + 2*u^3 - 4*u^4 + v*(1 + u + 2*u^2 - 2*u^3 + v*(-1 + u - 2*u^2 + v*(3 - u + v))))*
       Log[1 - u]*Log[1 - u - v])/(2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v - 2*v^3 + u*(-1 + u*(-3*u - v) - 2*v^2))*Log[u]*Log[1 - u - v])/
      (2*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(1 + v^2*(-2 + 4*v)) + u*(-1 + v*(-1 + v*(-2 + 2*v)) + 
          u*(1 + u*(-3 - u + v) + v*(-1 + 2*v))))*Log[1 - v]*Log[1 - u - v])/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + (2*(u^2 + v^2)*Log[1 - u - v]^2)/
      ((-1 + u)*(-1 + v)) + (3 - u - (2*u)/(-1 + v)^2 - (3*(-1 + u))/(2*(-1 + v)) - 
       (2*v)/(-1 + u)^2 + (-1 - u - 3*v)*v + (1 + v)^(-2) - 3/((-1 + u)*(1 + v)) + 
       3/((-1 + u)*(u + v)) + (1 - 7*v)/(2*(u + v)) - 3/((-1 + v)*(u + v)) + 
       (-1 - 4*v - 2*v^3)/(-1 + u))*Log[v] + 
     ((v*(-1 + v*(-2 + v*(-2 + 6*v))) + u*(1 + v*(-7 + (14 - 10*v)*v) + 
          u*(9 + (-11 - 4*v)*v + u*(-25 + 17*u + 15*v))))*Log[2]*Log[v])/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-1 + v*(3 + v*(-5 + 3*v)) + u*(2 + v*(-8 + 6*v) + u*(-4 + 4*u + 8*v)))*Log[1 - u]*Log[v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((1 + v*(-4 + 2*v) + u*(-4 + 3*u + 4*v))*Log[u]*Log[v])/
      (2*(-1 + v)*(u + v)) + 
     ((v + v^3 - v^4 + u*(-1 - v + v^2 - v^3 + u*(1 + u*(u - 2*v) + 2*v - v^2)))*Log[1 - v]*Log[v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*Log[1 - u - v]*
       Log[v])/((-1 + u)*(-1 + v)) + ((v*(-7 + v*(5 + v*(-3 + 9*v))) + 
        u*(7 + v*(-7 + (11 - 11*v)*v) + u*(2 + (-12 - 2*v)*v + u*(-12 + 8*u + 12*v))))*Log[v]^2)/
      (4*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(11 + v*(-19 + 13*v)) + u*(5 + u*(3 - u + 6*v) + v*(-16 + 14*v)))*Log[2]*Log[1 + v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((-3*v + 4*v^3 - 2*v^4 + u*(3 - v - 4*v^3 + u*(1 - 11*v + 4*v^2 + u*(-1 + 3*u + 7*v))))*Log[u]*
       Log[1 + v])/(2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((1 + (-2 + v)*v + u*(-2 + 2*u + 2*v))*Log[1 + u]*Log[1 + v])/((-1 + v)*(u + v)) + 
     ((2 + u*(-13 + u*(11 - 7*u - 12*v) + (24 - 14*v)*v) + v*(-13 + (15 - 9*v)*v))*Log[1 - v]*
       Log[1 + v])/(2*(-1 + u)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*
       Log[3 - v]*Log[1 + v])/((-1 + v)*(u + v)) + 
     ((v*(-3 + v*(-4 + (8 - 4*v)*v)) + u*(3 + v*(-1 + (12 - 12*v)*v) + 
          u*(5 - 15*v + u*(-13 + 9*u + 15*v))))*Log[1 - u - v]*Log[1 + v])/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v^2*(1 + (-1 - v)*v) + u*(u*(-3 + u*(7 - 5*u - 5*v) + 5*v) + v*(2 + v*(-3 + 3*v))))*Log[v]*
       Log[1 + v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[1 + v]^2)/((-1 + u)*(-1 + v)*(u + v)) + 
     (-1/2 - (1 + u)^(-2) + 3/((1 + u)*(-1 + v)) + (-3 + 9*u + 4*u^3)/(2*(-1 + v)) - (1 + v)^(-2) + 
       3/((-1 + u)*(1 + v)) - (u + v)^(-1) + u*(2 + 3*u + 2*v) + v*(2 + 3*v) + 
       (-3 + 9*v + 4*v^3)/(2*(-1 + u)))*Log[u + v] + ((-1 + u*(2 - u - 2*v) + (2 - 2*v)*v)*Log[2]*
       Log[u + v])/((-1 + u)*(u + v)) + ((u*(-3 + u*(1 + u - 2*v) + (8 - 4*v)*v) + 
        v*(-5 + (7 - 3*v)*v))*Log[u]*Log[u + v])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((1 + (-2 + v)*v + u*(-2 + 2*u + 2*v))*Log[1 - v]*Log[u + v])/((-1 + v)*(u + v)) + 
     ((-2 + u - u^2 + u^3 + v - v^2 + v^3)*Log[1 - u - v]*Log[u + v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((u*(-5 + u*(7 - 3*u - 4*v) + (8 - 2*v)*v) + 
        v*(-3 + v*(1 + v)))*Log[v]*Log[u + v])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((1 + v*(-2 + 2*v) + u*(-2 + u + 2*v))*Log[1 + v]*Log[u + v])/((-1 + u)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(6 - 6*u*v + (u + v)*(-6 + 3*(u + v))))*Log[u + v]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((-4 + u*(4 - 3*u - 2*v) + (4 - 3*v)*v)*
       PolyLog[2, (1 - v)/2])/((-1 + u)*(-1 + v)) + ((u^2 + v^2)*PolyLog[2, 1 - v])/
      ((-1 + u)*(-1 + v)))*(1 - UnitStep[-1 + u + v]) + (4/(-1 + v) - (3*(1 + v))/2)*delta[1 - u]*
    Zeta[3] + (4/(-1 + u) - (3*(1 + u))/2)*delta[1 - v]*Zeta[3] + 
   (43*delta[1 - u]*delta[1 - v]*Zeta[3])/3 + 7*delta[1 - v]*plusD[0, 1 - u]*Zeta[3] + 
   7*delta[1 - u]*plusD[0, 1 - v]*Zeta[3]) + 
 cf^2*((Pi^2*(-1 - 3/(-1 + v) - 8*v)*delta[1 - u])/6 + ((1 - v)*delta[1 - u])/2 + 
   (Pi^2*(-1 - 3/(-1 + u) - 8*u)*delta[1 - v])/6 + ((1 - u)*delta[1 - v])/2 + 
   (511*delta[1 - u]*delta[1 - v])/16 - (67*Pi^2*delta[1 - u]*delta[1 - v])/12 + 
   (19*Pi^4*delta[1 - u]*delta[1 - v])/45 + 4*(1 + (-1 + u)^(-1) + u)*delta[1 - v]*
    G[0, u/(-1 + u), 1, 1] + (8 + 12/(-1 + u) + 8*u)*delta[1 - v]*G[0, u/(-1 + u), u/(-1 + u), 1] + 
   4*(1 + (-1 + v)^(-1) + v)*delta[1 - u]*G[0, v/(-1 + v), 1, 1] + 
   (8 + 12/(-1 + v) + 8*v)*delta[1 - u]*G[0, v/(-1 + v), v/(-1 + v), 1] + 
   4*(1 + (-1 + u)^(-1) + u)*delta[1 - v]*G[u/(-1 + u), 0, 1, 1] + 
   2*(1 + u)*delta[1 - v]*G[u/(-1 + u), 1, 1, 1] + (-8 - 12/(-1 + u) - 8*u)*delta[1 - v]*
    G[u/(-1 + u), u/(-1 + u), 1, 1] + 4*(1 + (-1 + v)^(-1) + v)*delta[1 - u]*
    G[v/(-1 + v), 0, 1, 1] + 2*(1 + v)*delta[1 - u]*G[v/(-1 + v), 1, 1, 1] + 
   (-8 - 12/(-1 + v) - 8*v)*delta[1 - u]*G[v/(-1 + v), v/(-1 + v), 1, 1] - 
   (Pi^2*u^2*delta[1 - v]*Log[1 - u])/(3*(-1 + u)) + ((5 + 28*u)*delta[1 - v]*Log[1 - u])/2 + 
   (-1 - u)*delta[1 - v]*Log[1 - u]^3 - (2*Pi^2*delta[1 - v]*Log[u])/(3*(-1 + u)) + 
   ((15 + 38/(-1 + u) + 29*u)*delta[1 - v]*Log[u])/2 - 3*(-1 + u)*delta[1 - v]*Log[1 - u]*Log[u] - 
   (u^2*delta[1 - v]*Log[1 - u]^2*Log[u])/(-1 + u) + 
   ((-21 - 9/(-1 + u) - 7*u)*delta[1 - v]*Log[u]^2)/4 + (-10/(-1 + u) - (13*(1 + u))/2)*
    delta[1 - v]*Log[1 - u]*Log[u]^2 + ((45 + 68/(-1 + u) + 45*u)*delta[1 - v]*Log[u]^3)/12 - 
   (Pi^2*v^2*delta[1 - u]*Log[1 - v])/(3*(-1 + v)) + ((5 + 28*v)*delta[1 - u]*Log[1 - v])/2 + 
   (-1 - v)*delta[1 - u]*Log[1 - v]^3 - (2*Pi^2*delta[1 - u]*Log[v])/(3*(-1 + v)) + 
   ((15 + 38/(-1 + v) + 29*v)*delta[1 - u]*Log[v])/2 - 3*(-1 + v)*delta[1 - u]*Log[1 - v]*Log[v] - 
   (v^2*delta[1 - u]*Log[1 - v]^2*Log[v])/(-1 + v) + 
   ((-21 - 9/(-1 + v) - 7*v)*delta[1 - u]*Log[v]^2)/4 + (-10/(-1 + v) - (13*(1 + v))/2)*
    delta[1 - u]*Log[1 - v]*Log[v]^2 + ((45 + 68/(-1 + v) + 45*v)*delta[1 - u]*Log[v]^3)/12 + 
   (Pi^2*(-1 - v)*plusD[0, 1 - u])/6 + (2 + 14*v)*plusD[0, 1 - u] - 
   3*(1 + v)*Log[1 - v]^2*plusD[0, 1 - u] + (-7 - 3/(-1 + v) - 2*v)*Log[v]*plusD[0, 1 - u] + 
   (-2 - 4/(-1 + v) - 2*v)*Log[1 - v]*Log[v]*plusD[0, 1 - u] + 
   (4 + 6/(-1 + v) + 4*v)*Log[v]^2*plusD[0, 1 - u] + (Pi^2*(-1 - u)*plusD[0, 1 - v])/6 + 
   (2 + 14*u)*plusD[0, 1 - v] - 3*(1 + u)*Log[1 - u]^2*plusD[0, 1 - v] + 
   (-7 - 3/(-1 + u) - 2*u)*Log[u]*plusD[0, 1 - v] + (-2 - 4/(-1 + u) - 2*u)*Log[1 - u]*Log[u]*
    plusD[0, 1 - v] + (4 + 6/(-1 + u) + 4*u)*Log[u]^2*plusD[0, 1 - v] - 
   16*plusD[0, 1 - u]*plusD[0, 1 - v] + (2*Pi^2*plusD[0, 1 - u]*plusD[0, 1 - v])/3 - 
   16*delta[1 - v]*plusD[1, 1 - u] + (2*Pi^2*delta[1 - v]*plusD[1, 1 - u])/3 - 
   6*(1 + v)*Log[1 - v]*plusD[1, 1 - u] + (1 + v)*Log[v]*plusD[1, 1 - u] - 
   16*delta[1 - u]*plusD[1, 1 - v] + (2*Pi^2*delta[1 - u]*plusD[1, 1 - v])/3 - 
   6*(1 + u)*Log[1 - u]*plusD[1, 1 - v] + (1 + u)*Log[u]*plusD[1, 1 - v] + 
   12*plusD[1, 1 - u]*plusD[1, 1 - v] - 3*(1 + v)*plusD[2, 1 - u] + 
   6*plusD[0, 1 - v]*plusD[2, 1 - u] - 3*(1 + u)*plusD[2, 1 - v] + 
   6*plusD[0, 1 - u]*plusD[2, 1 - v] + 2*delta[1 - v]*plusD[3, 1 - u] + 
   2*delta[1 - u]*plusD[3, 1 - v] + (9 + 3/(-1 + u))*delta[1 - v]*PolyLog[2, u] + 
   (2*delta[1 - v]*Log[1 - u]*PolyLog[2, u])/(-1 + u) + (-8 - 12/(-1 + u) - 8*u)*delta[1 - v]*
    Log[u]*PolyLog[2, u] + (-1 - u)*plusD[0, 1 - v]*PolyLog[2, u] + 
   (9 + 3/(-1 + v))*delta[1 - u]*PolyLog[2, v] + (2*delta[1 - u]*Log[1 - v]*PolyLog[2, v])/
    (-1 + v) + (-8 - 12/(-1 + v) - 8*v)*delta[1 - u]*Log[v]*PolyLog[2, v] + 
   (-1 - v)*plusD[0, 1 - u]*PolyLog[2, v] + (2 + 8/(-1 + u) + 2*u)*delta[1 - v]*PolyLog[3, 1 - u] - 
   2*(1 + (-1 + u)^(-1) + u)*delta[1 - v]*PolyLog[3, (-1 + u)/u] - 
   2*(1 + (-1 + u)^(-1) + u)*delta[1 - v]*PolyLog[3, u] + (2 + 8/(-1 + v) + 2*v)*delta[1 - u]*
    PolyLog[3, 1 - v] - 2*(1 + (-1 + v)^(-1) + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] - 
   2*(1 + (-1 + v)^(-1) + v)*delta[1 - u]*PolyLog[3, v] + 
   (-4/(1 + u) - (2*(-1 + u))/(-1 + v) - (2*(-1 + v))/(-1 + u) + (-1 + v)/u + (-1 + u)/v - 
     4/(1 + v) + (29 - 3*u + 8*u^2 - 3*v + 17*u*v + 8*v^2)/2 + 
     (Pi^2*(-4 + 3*v^2 + u^2*(3 - 2*v^2)))/(6*(-1 + u)*(-1 + v)) - 
     ((1 + u)*v^2*G[u/(-1 + u), (-1 + u + v)/(-1 + u), 1])/(-1 + v) + 
     ((-8 + 8*u*v + (u + v)*(14 + 6*u*v + 4*u^2*v^2 + (u + v)*(-12 - 3*(u + v))))*
       G[v^(-1), 2/v, 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((8 - 8*u*v + (u + v)*(-20 + 12*u*v + (u + v)*(20 - 8*(u + v))))*G[2/v, 4/v, 1])/
      ((-1 + u)*(-1 + v)*(u + v)) - (u^2*(1 + v)*G[v/(-1 + v), (-1 + u + v)/(-1 + v), 1])/
      (-1 + u) + ((4 + v*(-8 + 4*v) + u*(-8 + 8*u + 8*v))*G[(-4 + v)/(-2 + 2*u + v), 
        (-2 + v)/(-2 + 2*u + v), 1])/((-1 + v)*(u + v)) + 
     ((-4 + u*(8 - 6*u - 8*v) + (8 - 6*v)*v)*G[-((-2 + v)/(-2 + 2*u + v)), -(v/(-2 + 2*u + v)), 1])/
      ((-1 + u)*(-1 + v)) + ((2*u - 3*u^2 + 4*u^3 + u^4 + 
        v*(-2 + 2*u + v*(1 + 2*u - u^2 - 2*u^4 + v*(2 - 2*u + (-6 + 2*u^2)*v))))*
       G[(-2 + v)/(-2 + 2*u + v), -(v/(-2 + 2*u + v)), 1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(2 + v*(-1 + v^2)) + u*(-2 + u*(-1 + u*(6 - 10*u - 6*v) + v*(6 + 3*v)) + 
          v*(2 + v*(-4 + 4*v))))*G[(-2 + v)/(-2 + 2*u + v), v/(-2 + 2*u + v), 1])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*
       G[(-2 + v)/(-2 + 2*u + v), -((2 + v)/(-2 + 2*u + v)), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-2 + v*(3 + (-4 - v)*v)) + u*(2 - 2*v + u*(-1 + u*(-2 + 2*v + u*(6 - 2*v^2)) + 
            v*(-2 + v*(1 + 2*v^2)))))*G[-(v/(-2 + 2*u + v)), v/(-2 + 2*u + v), 1])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(10 - 6*u*v + (u + v)*(-10 + 4*(u + v))))*
       G[-(v/(-2 + 2*u + v)), -((2 + v)/(-2 + 2*u + v)), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((4 + v*(-8 + 8*v) + u*(-8 + 4*u + 8*v))*G[(-4 + v)/(-2 + 3*v), (-2 + v)/(-2 + 3*v), 1])/
      ((-1 + u)*(u + v)) - (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*
       G[(-2 + v)/(-2 + 3*v), (2*(-2 + v))/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-2 + v*(3 + (-4 - v)*v)) + u*(2 - 2*v + u*(-1 + u*(-2 + 2*v + u*(6 - 2*v^2)) + 
            v*(-2 + v*(1 + 2*v^2)))))*G[(-2 + v)/(-2 + 3*v), (2*(-1 + v))/(-2 + 3*v), 1])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2*u + u^2 - u^4 + v*(2 - 2*u + 4*u^2 - 4*u^3 + v*(1 - 6*u - 3*u^2 + v*(-6 + 6*u + 10*v))))*
       G[(-2 + v)/(-2 + 3*v), v/(-2 + 3*v), 1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((4 - 4*u*v + (u + v)*(-10 + 6*u*v + (u + v)*(10 - 4*(u + v))))*G[(2*(-2 + v))/(-2 + 3*v), 
        (2*(-1 + v))/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((2*u - 3*u^2 + 4*u^3 + u^4 + v*(-2 + 2*u + v*(1 + 2*u - u^2 - 2*u^4 + 
            v*(2 - 2*u + (-6 + 2*u^2)*v))))*G[(2*(-1 + v))/(-2 + 3*v), v/(-2 + 3*v), 1])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((4 + v*(-8 + 6*v) + u*(-8 + 6*u + 8*v))*
       G[(2*(-1 + v))/(-2 + 3*v), (2*v)/(-2 + 3*v), 1])/((-1 + u)*(-1 + v)) + 
     ((v*(10 + v*(-24 + (27 - 8*v)*v)) + u*(-10 + v*(4 + v*(1 + v)) + 
          u*(20 + v*(-21 + v*(7 - 2*v^2)) + u*(-15 + 7*v + u*(1 + 2*v^2)))))*Log[2]^2)/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((-1 + v + u*(-1 + 2*u + 3*v))*Log[1 - u])/u^2 + 
     (1 + u + v + u*v)*Log[1 - u]^2 + (12 - 4/(1 + u)^2 + (2*u)/(-1 + v)^2 + 
       12/((-1 + u)*(-1 + v)) + 12/((1 + u)*(-1 + v)) + (6 + 12*u + 4*u^3)/(-1 + v) + 7*v + 
       (2*v)/(-1 + u)^2 + 6/((-1 + u)*(u + v)) - 6/((-1 + v)*(u + v)) - (8*v)/(u + v) + 
       u*(-1 + 6*u + 3*v) + (-1 + 7*v)/(-1 + u))*Log[u] + 
     ((v*(-2 + v*(4 + v)) + u*(2 + (-8 - v)*v + u*(-4 + v*(3 - 2*v^2) + u*(5 + 2*v^2))))*Log[2]*
       Log[u])/((-1 + u)*(u - v)*(-1 + v)) + 
     ((v*(-2 + (4 - 3*v)*v^2) + u*(2 + v*(-2 + (8 - 8*v)*v) + 
          u*(2 + (-10 - 2*v)*v + u*(-10 + 11*u + 10*v))))*Log[1 - u]*Log[u])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) - ((1 + u^2)*(2 - 7*u - 5*v + u*v^2 + v^3)*Log[u]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((-4 + u*(8 - 8*u - 8*v) + (8 - 4*v)*v)*Log[2]*Log[1 + u])/
      ((-1 + v)*(u + v)) + ((-1 + u + v*(-1 + 3*u + 2*v))*Log[1 - v])/v^2 + 
     ((v*(10 + v*(-21 + (18 - 2*v)*v)) + u*(-10 + v*(-2 + (10 - 2*v)*v) + 
          u*(23 + v*(-12 + v*(1 - 2*v^2)) + u*(-24 + 4*v + u*(7 + 2*v^2)))))*Log[2]*Log[1 - v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 2*(1 + u)*(1 + v)*Log[1 - u]*Log[1 - v] + 
     (1 + u + v + u*v)*Log[1 - v]^2 + 
     ((8*u*v*(u + v) - (u + v)^4 + (u - v)*(12 - 12*u*v + (u + v)*(-24 - 4*u^2*v^2 + 
            (22 - u - v)*(u + v))))*Log[2]*Log[2 - v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((4 + v*(-8 + 4*v) + u*(-8 + 8*u + 8*v))*Log[1 + u]*Log[2 - v])/((-1 + v)*(u + v)) + 
     ((4*u - 6*u^2 + 8*u^3 + 2*u^4 + v*(-4 + 4*u + v*(2 + 4*u - 2*u^2 - 4*u^4 + 
            v*(4 - 4*u + (-12 + 4*u^2)*v))))*Log[1 - v]*Log[2 - v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*
       Log[2 - v]^2)/((-1 + u)*(-1 + v)*(u + v)) + ((4 + v*(-8 + 6*v) + u*(-8 + 6*u + 8*v))*Log[2]*
       Log[2 - u - v])/((-1 + u)*(-1 + v)) + (4 + 7*u + (2*u)/(-1 + v)^2 + 12/((-1 + u)*(-1 + v)) + 
       (-1 + 7*u)/(-1 + v) + (2*v)/(-1 + u)^2 - 4/(1 + v)^2 + 12/((-1 + u)*(1 + v)) - 
       6/((-1 + u)*(u + v)) + 6/((-1 + v)*(u + v)) + (8*v)/(u + v) + v*(-1 + 3*u + 6*v) + 
       (6 + 12*v + 4*v^3)/(-1 + u))*Log[v] + 
     ((4 - 4*v + 9*v^3 + u*(-8 + 8*v + 5*v^2 + u*(12 - 3*v - 2*v^3 + u*(-3 - 2*v^2))))*Log[2]*
       Log[v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-2 + v*(3 + (-4 - v)*v)) + u*(2 - 2*v + u*(-1 + u*(-2 + 2*v + u*(6 - 2*v^2)) + 
            v*(-2 + v*(1 + 2*v^2)))))*Log[1 - u]*Log[v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(-2 + v*(2 - 7*v^2)) + u*(2 + v*(6 + v*(-8 + 4*v)) + u*(-8 + u*(18 - 11*u - 6*v) + 
            v*(6 + 4*v))))*Log[u]*Log[v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(-2 + (4 - 6*v)*v^2) + u*(2 + v*(-2 + (8 - 8*v)*v) + 
          u*(2 + v*(-10 + 4*v) + u*(-10 + 8*u + 10*v))))*Log[1 - v]*Log[v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-4*u + 6*u^2 - 8*u^3 - 2*u^4 + v*(4 - 4*u + v*(-2 - 4*u + 2*u^2 + 4*u^4 + 
            v*(-4 + 4*u + (12 - 4*u^2)*v))))*Log[2 - v]*Log[v])/((-1 + u)*(u - v)*(-1 + v)*
       (u + v)) + ((-4 + u*(8 - 6*u - 8*v) + (8 - 6*v)*v)*Log[2 - u - v]*Log[v])/
      ((-1 + u)*(-1 + v)) + (-4/((-1 + u)*(u - v)) + (-1 - u)/(-1 + v) - (4*(1 + v))/(u - v) + 
       6/((-1 + u)*(u + v)) - (3*(-1 + v))/(u + v) + (-2 + 4*v)/(-1 + u) + (3 - u - v - u*v)/2)*
      Log[v]^2 + ((-4 + u*(8 - 4*u - 8*v) + (8 - 8*v)*v)*Log[2]*Log[1 + v])/((-1 + u)*(u + v)) + 
     ((4 + v*(-8 + 8*v) + u*(-8 + 4*u + 8*v))*Log[2 - v]*Log[1 + v])/((-1 + u)*(u + v)) + 
     (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[2]*Log[2 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[u]*
       Log[2 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((4 - 4*u*v + (u + v)*(-10 + 6*u*v + (u + v)*(10 - 4*(u + v))))*Log[1 - v]*Log[2 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) - (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[2 - v]*
       Log[2 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((4 - 4*u*v - 8*u^2*v^2 + (u + v)*(-6 + 26*u*v + 28*u^2*v^2 + 
          (u + v)*(6 - 40*u*v - 24*u^2*v^2 + (u + v)*(-16 + 20*u*v + 10*u^2*v^2 + 
              (u + v)*(22 + (u + v)*(-14 - 4*u*v + 4*(u + v)))))))*Log[-1 + u + v])/
      ((-1 + u)^2*(-1 + v)^2*(u + v)) + 
     ((v*(-2 + v*(7 + v*(-6 + 5*v))) + u*(2 + v*(2 + v*(-6 + 2*v)) + 
          u*(-9 + v*(8 + v*(-1 - 2*v^2)) + u*(12 - 4*v + u*(-10 + 2*v^2)))))*Log[2]*
       Log[-1 + u + v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(2 + v*(1 + v*(-4 + 3*v))) + u*(-2 + v*(2 + v*(-8 + 8*v)) + 
          u*(-3 + v*(10 + v*(3 - 2*v^2)) + u*(10 - 10*v + u*(-12 + 2*v^2)))))*Log[1 - u]*
       Log[-1 + u + v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-7*v^2 + u^2*(-6 + v^2))*Log[u]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) + 
     ((-4 + u*(8 - 2*u - 8*v) + (8 - 6*v)*v)*Log[1 - v]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) + 
     ((4 + v*(-8 + 6*v) + u*(-8 + 6*u + 8*v))*Log[2 - u - v]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) + 
     ((v*(-2 + v*(3 + v*(-4 + 5*v))) + u*(2 - 2*v + u*(-1 + u*(-2 + 2*v + u*(-1 - v^2)) + 
            v*(-2 + v*(2 + v^2)))))*Log[v]*Log[-1 + u + v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(10 - 6*u*v + (u + v)*(-10 + 4*(u + v))))*Log[2 + v]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (4*(u^2 + v^2)*Log[-1 + u + v]^2)/((-1 + u)*(-1 + v)) - 
     (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[u]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[v]*
       Log[u + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((4 - 4*u*v + (u + v)*(-10 + 6*u*v + (u + v)*(10 - 4*(u + v))))*Log[-1 + u + v]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((1 + u)*v^2*PolyLog[2, 1 - u])/(-1 + v) - 
     ((1 + u)*PolyLog[2, u])/(-1 + v) + (u^2*(1 + v)*PolyLog[2, 1 - v])/(-1 + u) + 
     ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*PolyLog[2, (1 - v)/(-1 + u)])/((-1 + u)*(-1 + v)) + 
     ((2 + v*(-4 + 4*v) + u*(-4 + 2*u + 4*v))*PolyLog[2, (1 - u)/(-1 + v)])/((-1 + u)*(-1 + v)) + 
     ((1 + u^2)*(1 + v^2)*PolyLog[2, -((-1 + v)/u)])/((-1 + u)*(-1 + v)) + 
     ((1 + u^2)*(1 + v^2)*PolyLog[2, -((-1 + u)/v)])/((-1 + u)*(-1 + v)) + 
     ((-8 + 8*u*v + (u + v)*(4 + 24*u*v + 4*u^2*v^2 + (u + v)*(4 - 18*(u + v))))*PolyLog[2, v/2])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((4 + v - 6*v^2 + 12*v^3 + u*(1 - 16*v + 22*v^2 + u*(-6 + 23*v - 4*v^3 + u*(13 - 4*v^2))))*
       PolyLog[2, v])/((-1 + u)*(-1 + v)*(u + v)) + ((2 + u*(-4 + 4*u + 4*v) + v*(-4 + 6*v))*
       PolyLog[2, (-1 + u)/(-1 + u + v)])/((-1 + u)*(-1 + v)) + 
     ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*PolyLog[2, (1 - v)/((-1 + u)*(-1 + u + v))])/
      ((-1 + u)*(-1 + v)) + ((-2 + u*(4 - 2*u - 4*v) + (4 - 4*v)*v)*
       PolyLog[2, (1 - u)/((-1 + v)*(-1 + u + v))])/((-1 + u)*(-1 + v)) + 
     ((2 + v*(-4 + 4*v) + u*(-4 + 6*u + 4*v))*PolyLog[2, (-1 + v)/(-1 + u + v)])/
      ((-1 + u)*(-1 + v)))*(1 - UnitStep[1 - u - v]) + 
   ((Pi^2*(2 - 2*u*v + (u + v)*(-13 + 7*u*v + (u + v)*(9 - 5*(u + v)))))/
      (12*(-1 + u)*(-1 + v)*(u + v)) + (-8*u*v - 16*u^2*v^2 - 8*u^3*v^3 + 
       (u + v)*(24 + 18*u*v + 13*u^2*v^2 + 20*u^3*v^3 + u^4*v^4 + 
         (u + v)*(-28 - 58*u*v - 40*u^2*v^2 - 18*u^3*v^3 + (u + v)*(4 + 78*u*v + 35*u^2*v^2 + 
             8*u^3*v^3 + (u + v)*(28 + 10*u*v + (u + v)*(-28 - 8*u*v))))))/
      (2*(-1 + u)^2*(1 + u)*(-1 + v)^2*(1 + v)*(u + v)) + 
     ((2 - 2*u*v + (u + v)*(1 + 45*u*v - 4*u^2*v^2 + (u + v)*(-7 - 18*(u + v))))*
       G[-2/(-1 + v), -(-1 + v)^(-1), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((4 - 4*u*v + (u + v)*(-10 + 6*u*v + (u + v)*(10 - 4*(u + v))))*G[-2/(-1 + v), 2/(-1 + v), 1])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*
       G[(-3 + v)/(-1 + 2*u + v), (-1 + v)/(-1 + 2*u + v), 1])/((-1 + v)*(u + v)) + 
     ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*G[(-3 + v)/(-1 + 2*u + v), -((1 + v)/(-1 + 2*u + v)), 
        1])/((-1 + v)*(u + v)) + 
     ((u - u^3 - 12*u^4 + v*(-1 + u - 3*u^2 + 3*u^3 + v*(-1 + 6*u + u^2 - 2*u^4 + 
            v*(6 - 6*u + (6 + 2*u^2)*v))))*G[-((-1 + v)/(-1 + 2*u + v)), (-1 + v)/(-1 + 2*u + v), 
        1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(-3 + u*v + (u + v)*(7 - 5*(u + v))))*G[-((-1 + v)/(-1 + 2*u + v)), 
        -((1 + v)/(-1 + 2*u + v)), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v - v^3 - 12*v^4 + u*(-1 + v - 3*v^2 + 3*v^3 + u*(-1 + 6*v + v^2 - 2*v^4 + 
            u*(6 - 6*v + u*(6 + 2*v^2)))))*G[-((-1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 
        1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((u - v)*(1 - 5*u + 3*u^2 - 5*v + 5*u*v + 3*v^2)*
       G[(-1 + v)/(-1 + 2*u + v), -((1 + v)/(-1 + 2*u + v)), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(3 + v^2*(1 + 5*v)) + u*(-3 + u*(-3 + u*(6 - 15*u - 6*v) + v*(6 + 3*v)) + 
          v*(3 + v*(-5 + 5*v))))*G[(-1 + v)/(-1 + 2*u + v), (1 + v)/(-1 + 2*u + v), 1])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 2*u - 4*v) + (4 - 4*v)*v)*
       G[-((1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1])/((-1 + u)*(u + v)) + 
     ((2 + v*(-4 + 4*v) + u*(-4 + 2*u + 4*v))*G[(-3 + v)/(-1 + 3*v), (-1 + v)/(-1 + 3*v), 1])/
      ((-1 + u)*(u + v)) + ((-2 + u*(4 - 2*u - 4*v) + (4 - 4*v)*v)*G[(-3 + v)/(-1 + 3*v), 
        (2*(-1 + v))/(-1 + 3*v), 1])/((-1 + u)*(u + v)) - 
     ((u - v)*(1 - 5*u + 3*u^2 - 5*v + 5*u*v + 3*v^2)*G[(-1 + v)/(-1 + 3*v), 
        (2*(-1 + v))/(-1 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v - v^3 - 12*v^4 + u*(-1 + v - 3*v^2 + 3*v^3 + u*(-1 + 6*v + v^2 - 2*v^4 + 
            u*(6 - 6*v + u*(6 + 2*v^2)))))*G[(-1 + v)/(-1 + 3*v), (2*v)/(-1 + 3*v), 1])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((u*(-3 + u*(u*(-1 - 5*u - 5*v) + (5 - 3*v)*v) + v*(-3 + v*(-6 + 6*v))) + 
        v*(3 + v*(3 + v*(-6 + 15*v))))*G[(-1 + v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((2 - 2*u*v + (u + v)*(3 - u*v + (u + v)*(-7 + 5*(u + v))))*G[(2*(-1 + v))/(-1 + 3*v), 
        (2*v)/(-1 + 3*v), 1])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*G[(2*(-1 + v))/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/
      ((-1 + v)*(u + v)) + ((-u + u^3 + 12*u^4 + v*(1 - u + 3*u^2 - 3*u^3 + 
          v*(1 - 6*u - u^2 + 2*u^4 + v*(-6 + 6*u + (-6 - 2*u^2)*v))))*
       G[(2*v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((4 + v*(15 + v*(-15 + 85*v)) + u*(13 + v*(-16 + 90*v) + 
          u*(3 + u*(75 + 8*v^2) + v*(82 + 8*v^2))))*Log[2]^2)/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     (5 + (1 - u)/(-1 + v) + 9/((-1 + u)*(-1 + v)) + 3*v + (2*v)/(-1 + u)^2 - 2/(1 + v)^2 + 
       6/((-1 + u)*(1 + v)) + u*(3 + v) + (1 + v)/(u + v) + (2 + 9*v)/(-1 + u))*Log[1 - u] + 
     ((2 + v - 2*v^2 - v^3 + u*(3 - 8*v + 5*v^2 + u*(-4 + 7*v + v^3 + u*(3 + v^2))))*Log[1 - u]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + (1 - 2/(1 + u)^2 + (2*u)/(-1 + v)^2 - 3/((-1 + u)*(-1 + v)) + 
       6/((1 + u)*(-1 + v)) + (-1 + 2*u + 4*u^3)/(-1 + v) + 4*v + (4*v)/(-1 + u)^2 + 
       6/((-1 + u)*(u + v)) + (-1 - 7*v)/(u + v) - 6/((-1 + v)*(u + v)) + u*(-4 + 6*u + 2*v) + 
       (-7 + 7*v)/(-1 + u))*Log[u] + ((v*(-3 + v*(-1 + (4 - 8*v)*v)) + 
        u*(3 + v*(-1 - 4*v^2) + u*(2 + (-11 + v)*v + u*(-1 + 12*u + 7*v))))*Log[2]*Log[u])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((3 + v*(-3 + v*(-1 + 3*v)) + u*(v*(-8 + 10*v) + u*(-4 + 6*u + 10*v)))*Log[1 - u]*Log[u])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-5 + 4*v + u*(9 + u*(-5 + 13*u + 8*v)))*Log[u]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + (6 - 2/(1 + u)^2 + (1 - v)/(-1 + u) + (2*u)/(-1 + v)^2 + 
       9/((-1 + u)*(-1 + v)) + 6/((1 + u)*(-1 + v)) + (2 + 9*u)/(-1 + v) + 3*v + u*(3 + v) + 
       (1 - v)/(u + v))*Log[1 - v] + 
     ((-2 + v*(-9 + (11 - 45*v)*v) + u*(-5 + (8 - 46*v)*v + u*(-5 + v*(-40 - 4*v^2) + 
            u*(-35 - 4*v^2))))*Log[2]*Log[1 - v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((2 - 4*v^2 + u^2*(-4 + 2*v^2))*Log[1 - u]*Log[1 - v])/((-1 + u)*(-1 + v)) + 
     ((v*(-2 + v^2*(2 + 6*v)) + u*(2 + v*(2 + (2 - 2*v)*v) + 
          u*(-2 + 2*v^4 + u*(4 + u*(-12 - 2*v^2)))))*Log[u]*Log[1 - v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((4 + v*(-8 + 4*v) + u*(-8 + 8*u + 8*v))*Log[1 + u]*
       Log[1 - v])/((-1 + v)*(u + v)) + 
     ((2 + v*(2 + v) + u*(2 + v*(-8 + 5*v) + u*(-7 + u*(2 + v^2) + v*(7 + v^2))))*Log[1 - v]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((-4 + u*(8 - 8*u - 8*v) + (8 - 4*v)*v)*Log[2]*Log[3 - v])/
      ((-1 + v)*(u + v)) + ((-4 + u*(8 - 8*u - 8*v) + (8 - 4*v)*v)*Log[1 - v]*Log[3 - v])/
      ((-1 + v)*(u + v)) + ((-3 - u^2*v^2 + (u + v)*(3 - 5*u*v - 2*u^2*v^2 + 
          (u + v)*(3 + 6*u*v - 3*(u + v))))*Log[1 - u - v])/((-1 + u)^2*(-1 + v)^2) + 
     ((v*(-2 + v*(-2 + v*(2 + v))) + u*(2 + v*(-2 + (6 - 6*v)*v) + 
          u*(4 + (-12 - 2*v)*v + u*(-12 + 11*u + 12*v))))*Log[2]*Log[1 - u - v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((u - u^2 - 2*u^3 + v*(-1 - u - 2*u^2 + 2*u^3 + v*(2 - u + u^2 - 2*u^4 + 
            v*(-3 + u + (4 + 2*u^2)*v))))*Log[1 - u]*Log[1 - u - v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(1 + v*(-1 + (-2 - 6*v)*v)) + u*(-1 + v*(-1 + v*(-2 + 2*v)) + 
          u*(2 + v*(-1 + v*(1 - 2*v^2)) + u*(-3 + v + u*(10 + 2*v^2)))))*Log[u]*Log[1 - u - v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-v + v^2 + 2*v^3 + u*(1 + v + 2*v^2 - 2*v^3 + u*(-2 + v - v^2 + 2*v^4 + 
            u*(3 - v + u*(-4 - 2*v^2)))))*Log[1 - v]*Log[1 - u - v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) - (8*(u^2 + v^2)*Log[1 - u - v]^2)/((-1 + u)*(-1 + v)) + 
     (-6 + 4*u + (4*u)/(-1 + v)^2 - 3/((-1 + u)*(-1 + v)) + (-7 + 7*u)/(-1 + v) + 
       (2*v)/(-1 + u)^2 - 2/(1 + v)^2 + 6/((-1 + u)*(1 + v)) - 6/((-1 + u)*(u + v)) + 
       6/((-1 + v)*(u + v)) + v*(-4 + 2*u + 6*v) + (-1 + 7*v)/(u + v) + 
       (-1 + 2*v + 4*v^3)/(-1 + u))*Log[v] + 
     ((v*(1 + v*(-1 + (2 - 37*v)*v)) + u*(-1 + v*(7 + v*(-14 + 10*v)) + 
          u*(-6 + v*(11 + v*(9 - 4*v^2)) + u*(25 - 15*v + u*(9 + 4*v^2)))))*Log[2]*Log[v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + (-4 + 2/(-1 + u) + 4/((-1 + u)*(-1 + v)) - 
       2/((-1 + u)*(u + v)) + (-1 + v)/(u + v))*Log[1 - u]*Log[v] + 
     ((1 - u + 7*u^2 + u^3 + v*(8*u + v*(2 + 2*u + 4*u^3 + (4 + 4*u^2)*v)))*Log[u]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((v*(-2 + v*(3 + v*(-2 + 11*v))) + 
        u*(2 + v*(2 + v*(-2 + 2*v)) + u*(-5 + u*(4*v + u*(-8 - 2*v^2)) + v*(-4 + v*(-1 + 2*v^2)))))*
       Log[1 - v]*Log[v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     (4 + (-2 - 2*v)/(-1 + u) - 4/((-1 + u)*(-1 + v)))*Log[1 - u - v]*Log[v] + 
     ((v*(7 + v*(-9 + (3 - 37*v)*v)) + u*(-7 + v*(7 + v*(-11 + 11*v)) + 
          u*(2 + v*(12 + v*(10 - 4*v^2)) + u*(12 - 12*v + u*(12 + 4*v^2)))))*Log[v]^2)/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(-15 + (19 - 49*v)*v) + u*(-9 + (16 - 50*v)*v + u*(-3 + v*(-42 - 4*v^2) + 
            u*(-35 - 4*v^2))))*Log[2]*Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((3*v + v^2 - 4*v^3 + 8*v^4 + u*(-3 + v + 4*v^3 + u*(-2 + u*(1 - 12*u - 7*v) + 11*v - v^2)))*
       Log[u]*Log[1 + v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*Log[1 + u]*Log[1 + v])/((-1 + v)*(u + v)) + 
     ((-2 + v*(17 + v*(-15 + 45*v)) + u*(17 + v*(-24 + 50*v) + 
          u*(-11 + u*(43 + 4*v^2) + v*(48 + 4*v^2))))*Log[1 - v]*Log[1 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((4 + v*(-8 + 4*v) + u*(-8 + 8*u + 8*v))*Log[3 - v]*Log[1 + v])/
      ((-1 + v)*(u + v)) + ((-3*u - 4*u^2 + 13*u^3 + u^4 + 
        v*(3 + u + 15*u^2 - 15*u^3 + v*(3 - 12*u + u^2 + 2*u^4 + v*(-8 + 12*u + (-7 - 2*u^2)*v))))*
       Log[1 - u - v]*Log[1 + v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v^3*(2 + 22*v) + u*(v*(-4 + (6 - 6*v)*v) + u*(4 + u*(-14 + 10*v + u*(-6 - 2*v^2)) + 
            v*(-10 + v*(-4 + 2*v^2)))))*Log[v]*Log[1 + v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) - 
     (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[1 + v]^2)/((-1 + u)*(-1 + v)*(u + v)) + 
     (1 + 2/(1 + u)^2 + u*(-4 - 6*u - 4*v) - 6/((1 + u)*(-1 + v)) + (3 - 9*u - 4*u^3)/(-1 + v) + 
       (-4 - 6*v)*v + 2/(1 + v)^2 - 6/((-1 + u)*(1 + v)) + 2/(u + v) + (3 - 9*v - 4*v^3)/(-1 + u))*
      Log[u + v] + ((2 + v*(-4 + 4*v) + u*(-4 + 2*u + 4*v))*Log[2]*Log[u + v])/((-1 + u)*(u + v)) + 
     ((v*(5 + v*(-7 + 3*v)) + u*(3 + u*(-1 - u + 2*v) + v*(-8 + 4*v)))*Log[u]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*Log[1 - v]*Log[u + v])/
      ((-1 + v)*(u + v)) - ((-2 + u - u^2 + u^3 + v - v^2 + v^3)*Log[1 - u - v]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(3 + (-1 - v)*v) + u*(5 + v*(-8 + 2*v) + u*(-7 + 3*u + 4*v)))*Log[v]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 2*u - 4*v) + (4 - 4*v)*v)*Log[1 + v]*Log[u + v])/
      ((-1 + u)*(u + v)) + ((4 - 4*u*v + (u + v)*(-6 + 6*u*v + (u + v)*(6 - 3*(u + v))))*
       Log[u + v]^2)/((-1 + u)*(-1 + v)*(u + v)) + ((1 + u^2*(-2 + v^2))*PolyLog[2, u])/
      ((-1 + u)*(-1 + v)) - (u^2*(1 + v)*PolyLog[2, u/(-1 + u)])/(-1 + u) + 
     ((12 + v*(-8 + 42*v) + u*(-8 + 4*v + u*(42 + 4*v^2)))*PolyLog[2, (1 - v)/2])/
      ((-1 + u)*(-1 + v)) + ((-2 - 23*v^2 + u^2*(-23 - 4*v^2))*PolyLog[2, 1 - v])/
      ((-1 + u)*(-1 + v)) + (2*(u^2 + v^2)*PolyLog[2, -(u/(-1 + v))])/((-1 + u)*(-1 + v)) + 
     ((1 + (-2 + u^2)*v^2)*PolyLog[2, v])/((-1 + u)*(-1 + v)) + 
     (2*(u^2 + v^2)*PolyLog[2, -(v/(-1 + u))])/((-1 + u)*(-1 + v)) - 
     ((1 + u)*v^2*PolyLog[2, v/(-1 + v)])/(-1 + v) - (2*(u^2 + v^2)*PolyLog[2, u/(-1 + u + v)])/
      ((-1 + u)*(-1 + v)) - (2*(u^2 + v^2)*PolyLog[2, v/(-1 + u + v)])/((-1 + u)*(-1 + v)))*
    (1 - UnitStep[-1 + u + v]) + (-2 + 2/(-1 + v) - 2*v)*delta[1 - u]*Zeta[3] + 
   (-2 + 2/(-1 + u) - 2*u)*delta[1 - v]*Zeta[3] - 15*delta[1 - u]*delta[1 - v]*Zeta[3] + 
   8*delta[1 - v]*plusD[0, 1 - u]*Zeta[3] + 8*delta[1 - u]*plusD[0, 1 - v]*Zeta[3]);

C2["q,g","unit"] = ca*cf*((Pi^2*(-6 - 3/v + v)*delta[1 - u])/6 + ((-723 + 1169/v - 204*v - 269*v^2)*delta[1 - u])/54 + 
   ((-1 - u)*delta[-1 + u + v])/2 + (Pi^2*(1 - u)*delta[-1 + u + v])/3 + 
   (8 - 8/v - 4*v)*delta[1 - u]*G[0, v/(-1 + v), 1, 1] - 8*(1 + v^(-1) + v)*delta[1 - u]*
    G[0, v/(-1 + v), v/(-1 + v), 1] + (4 + 4/v + 2*v)*delta[1 - u]*G[2, 1, 0, 1 - v] + 
   (-2 - 2/v - v)*delta[1 - u]*G[2, 1, 1, 1 - v] + (8 - 8/v - 4*v)*delta[1 - u]*
    G[v/(-1 + v), 0, 1, 1] + (-16 + 16/v + 8*v)*delta[1 - u]*G[v/(-1 + v), v/(-1 + v), 1, 1] + 
   (delta[-1 + u + v]*Log[1 - u])/2 - (11*Pi^2*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u])/
    12 - (3*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]^3)/4 + 
   (3*delta[-1 + u + v]*Log[u])/2 - (13*Pi^2*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[u])/12 + 
   (-1 + u)*delta[-1 + u + v]*Log[1 - u]*Log[u] + 
   (9*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]^2*Log[u])/4 + 
   ((1 - u)*delta[-1 + u + v]*Log[u]^2)/2 + (9*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]*
     Log[u]^2)/4 - (7*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[u]^3)/4 + 
   (Pi^2*(-2 - 14/v - 11*v)*delta[1 - u]*Log[1 - v])/12 + 
   ((57 + 26/v - 48*v - 26*v^2)*delta[1 - u]*Log[1 - v])/18 + 
   ((24 - 31/v + 4*v^2)*delta[1 - u]*Log[1 - v]^2)/6 + ((-2 + 2/v + v)*delta[1 - u]*Log[1 - v]^3)/
    12 + (Pi^2*(-18 - 14/v - 15*v)*delta[1 - u]*Log[v])/12 + 
   ((405 + 152/v + 171*v + 62*v^2)*delta[1 - u]*Log[v])/18 + 3*v*delta[1 - u]*Log[1 - v]*Log[v] + 
   ((-14 + 30/v + 19*v)*delta[1 - u]*Log[1 - v]^2*Log[v])/4 + 
   (-4 - 20/(3*v) - (5*v)/4)*delta[1 - u]*Log[v]^2 + 
   ((-2 + 50/v + 37*v)*delta[1 - u]*Log[1 - v]*Log[v]^2)/4 + 
   ((-46 - 62/v - 53*v)*delta[1 - u]*Log[v]^3)/12 + v*delta[1 - u]*Log[v]*Log[1 + v] + 
   (4 + 4/v + 2*v)*delta[1 - u]*Log[v]^2*Log[1 + v] + (Pi^2*(-2 - v)*plusD[0, 1 - u])/3 + 
   ((33 + 13/v - 24*v - 13*v^2)*plusD[0, 1 - u])/9 + (8 - 31/(3*v) + v + (4*v^2)/3)*Log[1 - v]*
    plusD[0, 1 - u] + (-2 + 2/v + v)*Log[1 - v]^2*plusD[0, 1 - u] + 
   (2 - 40/(3*v) + v*(2 + (4*v)/3))*Log[v]*plusD[0, 1 - u] + (-8 + 8/v + 4*v)*Log[1 - v]*Log[v]*
    plusD[0, 1 - u] + (-4 - 6/v - 5*v)*Log[v]^2*plusD[0, 1 - u] + 
   (4 + 4/v + 2*v)*Log[v]*Log[1 + v]*plusD[0, 1 - u] + (8 - 31/(3*v) + v + (4*v^2)/3)*
    plusD[1, 1 - u] + (-4 + 4/v + 2*v)*Log[1 - v]*plusD[1, 1 - u] - 
   4*(1 + v^(-1) + v)*Log[v]*plusD[1, 1 - u] + Pi^2*(-1 - 2/(-1 + u) - u)*
    plusD[0, 1 - u - v, 1 - u] + 2*(-1 + u)*Log[1 - u]*plusD[0, 1 - u - v, 1 - u] + 
   (1 + 2/(-1 + u) + u)*Log[1 - u]^2*plusD[0, 1 - u - v, 1 - u] + 
   2*(-1 + u)*Log[u]*plusD[0, 1 - u - v, 1 - u] + (2 + 4/(-1 + u) + 2*u)*Log[1 - u]*Log[u]*
    plusD[0, 1 - u - v, 1 - u] + (1 + 2/(-1 + u) + u)*Log[u]^2*plusD[0, 1 - u - v, 1 - u] + 
   plusD[0, -1 + u + v, u] - (5*Pi^2*(1 + 2/(-1 + u) + u)*plusD[0, -1 + u + v, u])/3 + 
   (-1 - 2/(-1 + u) - u)*Log[u]^2*plusD[0, -1 + u + v, u] - 2*(-1 + u)*plusD[1, 1 - u - v, 1 - u] + 
   (2 + 4/(-1 + u) + 2*u)*Log[1 - u]*plusD[1, 1 - u - v, 1 - u] + 
   (2 + 4/(-1 + u) + 2*u)*Log[u]*plusD[1, 1 - u - v, 1 - u] + (4 + 8/(-1 + u) + 4*u)*Log[1 - u]*
    plusD[1, -1 + u + v, u] + (2 + 4/(-1 + u) + 2*u)*Log[u]*plusD[1, -1 + u + v, u] + 
   (-7 - 14/(-1 + u) - 7*u)*plusD[2, 1 - u - v, 1 - u] + (-4 - 8/(-1 + u) - 4*u)*
    plusD[2, -1 + u + v, u] + (-1 + u)*delta[-1 + u + v]*PolyLog[2, u] + 
   (1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]*PolyLog[2, u] + 
   (3 + 6/(-1 + u) + 3*u)*delta[-1 + u + v]*Log[u]*PolyLog[2, u] + 
   (2 + 4/(-1 + u) + 2*u)*plusD[0, -1 + u + v, u]*PolyLog[2, u] + v*delta[1 - u]*PolyLog[2, -v] + 
   (4 + 4/v + 2*v)*delta[1 - u]*Log[v]*PolyLog[2, -v] + (4 + 4/v + 2*v)*plusD[0, 1 - u]*
    PolyLog[2, -v] + (-2 + 40/(3*v) + (2 - (4*v)/3)*v)*delta[1 - u]*PolyLog[2, v] + 
   (-2 + 10/v + 7*v)*delta[1 - u]*Log[1 - v]*PolyLog[2, v] + (-2 + 18/v + 13*v)*delta[1 - u]*Log[v]*
    PolyLog[2, v] + (-4 + 12/v + 8*v)*plusD[0, 1 - u]*PolyLog[2, v] - 
   ((1 + u^2)*delta[-1 + u + v]*PolyLog[3, (-1 + u)/u])/(2*(-1 + u)) + 
   ((-1 + u)^(-1) + (1 + u)/2)*delta[-1 + u + v]*PolyLog[3, u/(-1 + u)] + 
   (14 + 2/v + 5*v)*delta[1 - u]*PolyLog[3, 1 - v] + (5 + 3/v + (7*v)/2)*delta[1 - u]*
    PolyLog[3, (-1 + v)/v] + (10 + 2/v + 3*v)*delta[1 - u]*PolyLog[3, v] + 
   ((-2 + v)/2 + v^(-1))*delta[1 - u]*PolyLog[3, v/(-1 + v)] + 
   (9 + u - 4/v + 67/(9*(-1 + u)*v) - (22*(-1 + v)*v)/(-1 + u)^3 + v*(-9 - u + 2*v) + 
     (10 + (2 - 12*v)*v)/(-1 + u)^2 + (Pi^2*(1 + u*(8 + 3*u - 8*v) + (12 - 6*v)*v))/
      (6*(-1 + u)*(-1 + u + v)) + (-3 - 33*v - 31*v^2)/(9*(-1 + u)) + 
     (16 + (-38 + v)/(-1 + u) + (-10 - 10*u)/v - 20/((-1 + u)*v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 + 32/((-1 + u)*(-1 + u + v)) + (32 - 16*v)/(-1 + u + v) + 
       (-16 + (-8 - 4*v)*v)/(-1 + u)^2)*G[u^(-1), 2/u, 1] - (2*(2*u + v)*G[2/u, 4/u, 1])/(-1 + u) + 
     ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*G[(-2 + u)/(-2 + 3*u), (2*(-2 + u))/(-2 + 3*u), 1])/
      ((-1 + u)*v) + (-4 + (26 - v)/(-1 + u) + 8/((-1 + u)*v) + (4 + 4*u)/v + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 - 18/((-1 + u)*(-1 + u + v)) + (-18 + 9*v)/(-1 + u + v) + 
       (16 + v*(8 + 4*v))/(-1 + u)^2)*G[(-2 + u)/(-2 + 3*u), (2*(-1 + u))/(-2 + 3*u), 1] + 
     ((7 + v*(16 + (-15 - 2*v)*v) + u*(-7 + (-18 - v)*v + u*(7 - 7*u + 2*v)))*
       G[(-2 + u)/(-2 + 3*u), u/(-2 + 3*u), 1])/((-1 + u)*v*(-1 + u + v)) + 
     ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*G[(2*(-2 + u))/(-2 + 3*u), (2*(-1 + u))/(-2 + 3*u), 1])/
      ((-1 + u)*v) + ((-7 + u*(7 + u*(-7 + 7*u - 3*v) + (22 - v)*v) + v*(-19 + v*(17 + 2*v)))*
       G[(2*(-1 + u))/(-2 + 3*u), u/(-2 + 3*u), 1])/((-1 + u)*v*(-1 + u + v)) + 
     (-1 + (-2 + v)/(-1 + u))*G[(2*(-1 + u))/(-2 + 3*u), (2*u)/(-2 + 3*u), 1] + 
     (-8 - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*
      G[v/(-1 + v), (-1 + u + v)/(-1 + v), 1] + 
     (2*(2*u + v)*G[(-4 + u)/(-2 + u + 2*v), (-2 + u)/(-2 + u + 2*v), 1])/(-1 + u) + 
     ((1 + u - v)*G[-((-2 + u)/(-2 + u + 2*v)), -(u/(-2 + u + 2*v)), 1])/(-1 + u) + 
     ((-7 + u*(7 + u*(-7 + 7*u - 3*v) + (22 - v)*v) + v*(-19 + v*(17 + 2*v)))*
       G[(-2 + u)/(-2 + u + 2*v), -(u/(-2 + u + 2*v)), 1])/((-1 + u)*v*(-1 + u + v)) + 
     ((10 + v*(-10 + (-2 - 4*v)*v) + u*(-42 + v*(12 + 22*v) + 
          u*(70 + (-22 - 4*v)*v^2 + u*(-58 + u*(24 - 4*u - 6*v) + v*(4 + 2*v)))))*
       G[(-2 + u)/(-2 + u + 2*v), u/(-2 + u + 2*v), 1])/((-1 + u)^4*(-1 + u + v)) + 
     ((1 + u^2 + v*(2 + 2*u + 2*v))*G[(-2 + u)/(-2 + u + 2*v), -((2 + u)/(-2 + u + 2*v)), 1])/
      ((-1 + u)*v) + (-4 + (26 - v)/(-1 + u) + 8/((-1 + u)*v) + (4 + 4*u)/v + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 - 18/((-1 + u)*(-1 + u + v)) + (-18 + 9*v)/(-1 + u + v) + 
       (16 + v*(8 + 4*v))/(-1 + u)^2)*G[-(u/(-2 + u + 2*v)), u/(-2 + u + 2*v), 1] + 
     ((1 + u^2 + v*(2 + 2*u + 2*v))*G[-(u/(-2 + u + 2*v)), -((2 + u)/(-2 + u + 2*v)), 1])/
      ((-1 + u)*v) + ((17 + v*(41 + (-38 - 6*v)*v) + u*(-17 + v*(-52 + 2*v) + u*(17 - 17*u + 5*v)))*
       Log[2]^2)/(2*(-1 + u)*v*(-1 + u + v)) + (-1 + u^(-1) - 2/v - 22/(3*(-1 + u)*v) + 
       (4 - 2*v)*v + (4*(-1 + v)*v)/(-1 + u)^3 + (6 + (4*v^2)/3)/(-1 + u) + 
       (-2 + 2*v^2)/(-1 + u)^2)*Log[1 - u] + 
     ((5 + v*(17 + v*(-17 + 2*v)) + u*(-5 + v*(-22 + 9*v) + u*(5 - 5*u + 9*v)))*Log[2]*Log[1 - u])/
      ((-1 + u)*v*(-1 + u + v)) + ((-15 + u*(15 + u*(-15 + 15*u - 7*v) + (48 - 4*v)*v) + 
        v*(-39 + v*(36 + 4*v)))*Log[2]*Log[2 - u])/((-1 + u)*v*(-1 + u + v)) + 
     ((-14 + u*(14 + u*(-14 + 14*u - 6*v) + (44 - 2*v)*v) + v*(-38 + v*(34 + 4*v)))*Log[1 - u]*
       Log[2 - u])/((-1 + u)*v*(-1 + u + v)) + ((1 + u^2 + v*(2 + 2*u + 2*v))*Log[2 - u]^2)/
      (2*(-1 + u)*v) + (-4 - u^2 + (2 - 2*u - 2*v)*v + (18*v^2)/(-1 + u)^4 + (-4 + 6*v)/(-1 + u) + 
       (v*(16 + 20*v))/(-1 + u)^3 + (2 + v*(18 + 6*v))/(-1 + u)^2)*Log[u] + 
     (-14 + (40 - 2*v)/(-1 + u) + 20/((-1 + u)*v) + (10 + 10*u)/v + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 - 32/((-1 + u)*(-1 + u + v)) + (-34 + 17*v)/(-1 + u + v) + 
       (16 + v*(8 + 4*v))/(-1 + u)^2)*Log[2]*Log[u] + 
     (-6 + (18 - 3*v)/(-1 + u) + 4/((-1 + u)*v) + (2 + 2*u)/v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 - 14/((-1 + u)*(-1 + u + v)) + (-14 + 7*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[1 - u]*Log[u] + 
     ((14 + v*(38 + (-34 - 4*v)*v) + u*(-14 + v*(-44 + 2*v) + u*(14 - 14*u + 6*v)))*Log[2 - u]*
       Log[u])/((-1 + u)*v*(-1 + u + v)) + (1/2 - 36/(-1 + u) - 11/((-1 + u)*v) - 
       (11*(1 + u))/(2*v) - (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 + 
       23/((-1 + u)*(-1 + u + v)) - (25*(-2 + v))/(2*(-1 + u + v)) + 
       (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*Log[u]^2 + ((1 + u^2 + v*(2 + 2*u + 2*v))*Log[2]*
       Log[2 + u])/((-1 + u)*v) + ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*Log[1 - u]*Log[2 + u])/
      ((-1 + u)*v) + ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*Log[2 - u]*Log[2 + u])/((-1 + u)*v) + 
     (2 - 2/v^2 - 2/v - 22/(3*(-1 + u)*v) + (4 - 2*v)*v + (4*(-1 + v)*v)/(-1 + u)^3 + 
       (6 + (4*v^2)/3)/(-1 + u) + (-2 + 2*v^2)/(-1 + u)^2)*Log[1 - v] + 
     ((-4 + 4*u + v*(2 - 4*u^2 + (2 - v)*v))*Log[1 - u]*Log[1 - v])/((-1 + u)*v*(-1 + u + v)) + 
     (-6 + (18 - 3*v)/(-1 + u) + 4/((-1 + u)*v) + (2 + 2*u)/v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 - 14/((-1 + u)*(-1 + u + v)) + (-14 + 7*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[u]*Log[1 - v] - ((-2 + 2*u*v + v^2)*Log[1 - v]^2)/
      (v*(-1 + u + v)) + (-1 + (-2 + v)/(-1 + u))*Log[2]*Log[2 - u - v] + 
     ((1 + u - v)*Log[u]*Log[2 - u - v])/(-1 + u) + (3 - 4/v - 22/(3*(-1 + u)*v) + (6 - 3*v)*v + 
       (18*v^2)/(-1 + u)^4 - 2/(1 + v) + (v*(16 + 20*v))/(-1 + u)^3 + 
       (10 + v*(-2 + (4*v)/3))/(-1 + u) + (2 + v*(18 + 6*v))/(-1 + u)^2)*Log[v] + 
     (12 + (-8 - 10*v)/(-1 + u) + (-8 - 8*u)/v - 16/((-1 + u)*v) + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 + (-2 + v)/(-1 + u + v) + (16 + v*(8 + 4*v))/(-1 + u)^2)*Log[2]*
      Log[v] + (-4 + (-8 - 2*v)/(-1 + u) - 4/((-1 + u)*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 + 4/((-1 + u)*(-1 + u + v)) + (4 - 2*v)/(-1 + u + v) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[1 - u]*Log[v] + 
     (-17 + 6/((-1 + u)*v) + (3 + 3*u)/v - (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 + 
       6/((-1 + u)*(-1 + u + v)) + (10 - 5*v)/(-1 + u + v) + (-8 + 4*v)/(-1 + u) + 
       (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*Log[u]*Log[v] + 
     ((1 + u^2 + v*(2 + 2*u + 2*v))*Log[2 + u]*Log[v])/((-1 + u)*v) + 
     (2 + 8/((-1 + u)*v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 - 
       6/((-1 + u)*(-1 + u + v)) + (-6 + 3*v)/(-1 + u) + (-6 + 3*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[1 - v]*Log[v] + 
     (-7/2 - 6/((-1 + u)*v) - (2*v^2)/(-1 + u)^4 - (2*v*(1 + v))/(-1 + u)^3 - 
       (5*(2 + v))/(2*(-1 + u)) + 3/((-1 + u)*(-1 + u + v)) - (3*(-2 + v))/(2*(-1 + u + v)) + 
       (-4 + (-2 - v)*v)/(-1 + u)^2)*Log[v]^2 - (2*(2*u + v)*Log[2]*Log[1 + v])/(-1 + u) + 
     (2*(2*u + v)*Log[2 - u]*Log[1 + v])/(-1 + u) + (2*(2 + 2*v + v^2)*Log[v]*Log[1 + v])/
      ((-1 + u)*v) + (4 + u^2 + 2*u*v + ((-20 - 16*v)*v)/(-1 + u)^3 + v^2 - (18*v^2)/(-1 + u)^4 + 
       (-4 + 2*v)/(-1 + u) + (-4 + (-18 - 4*v)*v)/(-1 + u)^2)*Log[-1 + u + v] + 
     (2 + (-30 - v)/(-1 + u) + (-5 - 5*u)/v - 10/((-1 + u)*v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 + 18/((-1 + u)*(-1 + u + v)) + (18 - 9*v)/(-1 + u + v) + 
       (-16 + (-8 - 4*v)*v)/(-1 + u)^2)*Log[2]*Log[-1 + u + v] + 
     (4/((-1 + u)*v) + (2 + 2*u)/v + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 - 
       10/((-1 + u)*(-1 + u + v)) + (6 + 3*v)/(-1 + u) + (-10 + 5*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[1 - u]*Log[-1 + u + v] + 
     (1 + 2/((-1 + u)*v) + (1 + u)/v + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 - 
       6/((-1 + u)*(-1 + u + v)) + (8 + 2*v)/(-1 + u) + (-6 + 3*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[u]*Log[-1 + u + v] + 
     ((1 + u^2 + v*(2 + 2*u + 2*v))*Log[2 + u]*Log[-1 + u + v])/((-1 + u)*v) + 
     (2 + (-8 - 2*v)/(-1 + u) + (-2 - 2*u)/v - 4/((-1 + u)*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 + 8/((-1 + u)*(-1 + u + v)) + (8 - 4*v)/(-1 + u + v) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[1 - v]*Log[-1 + u + v] + 
     (-1 + (-2 + v)/(-1 + u))*Log[2 - u - v]*Log[-1 + u + v] + 
     ((3 + v*(22 + (-20 + v)*v) + u*(-3 + v*(-24 + 6*v) + u*(3 - 3*u + 8*v)))*Log[v]*
       Log[-1 + u + v])/((-1 + u)*v*(-1 + u + v)) + (3/2 + (13 - v/2)/(-1 + u) + 5/((-1 + u)*v) + 
       (5*(1 + u))/(2*v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 - 
       2/((-1 + u)*(-1 + u + v)) + (-2 + v)/(-1 + u + v) + (8 + v*(4 + 2*v))/(-1 + u)^2)*
      Log[-1 + u + v]^2 + ((1 + u^2 + v*(2 + 2*u + 2*v))*Log[u]*Log[u + v])/((-1 + u)*v) + 
     ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*Log[v]*Log[u + v])/((-1 + u)*v) + 
     ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*Log[-1 + u + v]*Log[u + v])/((-1 + u)*v) + 
     (19 + (-18 - 18*u)/v - 36/((-1 + u)*v) - (16*v^2)/(-1 + u)^4 - (16*v*(1 + v))/(-1 + u)^3 + 
       60/((-1 + u)*(-1 + u + v)) + (64 - 32*v)/(-1 + u + v) + (-70 + 3*v)/(-1 + u) + 
       (-32 + (-16 - 8*v)*v)/(-1 + u)^2)*PolyLog[2, u/2] + 
     (-17 + 22/((-1 + u)*v) + (11 + 11*u)/v + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 - 
       36/((-1 + u)*(-1 + u + v)) + (40 + 2*v)/(-1 + u) + (-36 + 18*v)/(-1 + u + v) + 
       (16 + v*(8 + 4*v))/(-1 + u)^2)*PolyLog[2, u] + 
     (8 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (8 + v*(4 + 2*v))/(-1 + u)^2)*
      PolyLog[2, 1 - v] + ((-4 + u*(4 - 2*u - 2*v) + (4 - v)*v)*PolyLog[2, (1 - v)/(-1 + u)])/
      ((-1 + u)*(-1 + u + v)) + ((5 + v*(-6 + 2*v) + u*(-4 + u + 2*v))*
       PolyLog[2, (1 - u)/(-1 + v)])/((-1 + u)*(-1 + u + v)) - 
     ((1 + u^2 - 2*v + v^2)*PolyLog[2, (1 - u - v)/((-1 + u)*(-1 + v))])/((-1 + u)*(-1 + u + v)) - 
     (2*(1 + u^2)*(1 - 2*u + u^2 - v + u*v + v^2)^2*PolyLog[2, -((-1 + v)/u)])/
      ((-1 + u)^4*v*(-1 + u + v)) + (2*(2 + 2*v + v^2)*PolyLog[2, -v])/((-1 + u)*v) + 
     ((12 + v*(-4 + 8*v))*PolyLog[2, v])/((-1 + u)*v) + 
     ((5 + v*(-6 + 2*v) + u*(-4 + u + 2*v))*PolyLog[2, (-1 + u)/(-1 + u + v)])/
      ((-1 + u)*(-1 + u + v)) + ((4 + (-4 + v)*v + u*(-4 + 2*u + 2*v))*
       PolyLog[2, (1 - v)/((-1 + u)*(-1 + u + v))])/((-1 + u)*(-1 + u + v)) + 
     ((-5 + u*(4 - u - 2*v) + (6 - 2*v)*v)*PolyLog[2, (1 - u)/((-1 + v)*(-1 + u + v))])/
      ((-1 + u)*(-1 + u + v)) + ((-12 + u*(12 - 6*u - 6*v) + (12 - 3*v)*v)*
       PolyLog[2, (-1 + v)/(-1 + u + v)])/((-1 + u)*(-1 + u + v)) + 
     ((1 + u^2 + (-2 + v)*v)*PolyLog[2, (-1 + u + v)/(-1 + u)])/((-1 + u)*(-1 + u + v)) + 
     ((1 + u^2 + (-2 + v)*v)*PolyLog[2, (-1 + u + v)/(-1 + v)])/((-1 + u)*(-1 + u + v)))*
    (1 - UnitStep[1 - u - v]) + (1 + (6 - 4*u)/v + 67/(9*(-1 + u)*v) + 
     ((-18 - 42*v)*v)/(-1 + u)^3 - (30*v^2)/(-1 + u)^4 + v*(-10 - u + 2*v) + 
     (1 + (-19 - 15*v)*v)/(-1 + u)^2 + (42 - 114*v - 31*v^2)/(9*(-1 + u)) + 
     (Pi^2*(7 + u*(-7 + u*(7 - 7*u - 33*v) + (-6 - 23*v)*v) + v*(-15 + (-3 - 13*v)*v)))/
      (24*(-1 + u)*v*(-1 + u + v)) + (9 - 7/((-1 + u)*v) - (7*(1 + u))/(2*v) - 
       (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 + 32/((-1 + u)*(-1 + u + v)) - 
       (16*(-2 + v))/(-1 + u + v) + (-41 + (19*v)/2)/(-1 + u) + (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*
      G[-2/(-1 + u), -(-1 + u)^(-1), 1] - ((2*u + v)*G[-2/(-1 + u), 2/(-1 + u), 1])/(-1 + u) + 
     ((3 - v/2)/(-1 + u) + (-1 - u)/(2*v) - 1/((-1 + u)*v) + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 - 2/((-1 + u)*(-1 + u + v)) + (-2 + v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*G[(-1 + u)/(-1 + 3*u), (2*(-1 + u))/(-1 + 3*u), 1] + 
     (-8 + (21 - (9*v)/2)/(-1 + u) + 6/((-1 + u)*v) + (3*(1 + u))/v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 - 17/((-1 + u)*(-1 + u + v)) + (17*(-2 + v))/(2*(-1 + u + v)) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*G[(-1 + u)/(-1 + 3*u), (2*u)/(-1 + 3*u), 1] + 
     (19 - 10/(-1 + u) - 13/((-1 + u)*v) - (13*(1 + u))/(2*v) + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 + 13/((-1 + u)*(-1 + u + v)) - (15*(-2 + v))/(2*(-1 + u + v)) + 
       (16 + v*(8 + 4*v))/(-1 + u)^2)*G[(-1 + u)/(-1 + 3*u), (1 + u)/(-1 + 3*u), 1] + 
     ((1 + v*(-8 + (3 - 4*v)*v) + u*(-3 + (14 - v)*v + u*(4 + v*(-10 + (1 - 4*v)*v) + 
            u*(-4 + u*(3 - u - 6*v) + (10 - 3*v)*v))))*G[(2*(-1 + u))/(-1 + 3*u), (2*u)/(-1 + 3*u), 
        1])/(2*(-1 + u)^4*v) - ((2*u + v)*G[(2*(-1 + u))/(-1 + 3*u), (1 + u)/(-1 + 3*u), 1])/
      (-1 + u) + (-1 - (5*(-4 + v))/(-1 + u) + 1/((-1 + u)*v) + (1 + u)/(2*v) + 
       (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 - 15/((-1 + u)*(-1 + u + v)) + 
       (15*(-2 + v))/(2*(-1 + u + v)) + (16 + v*(8 + 4*v))/(-1 + u)^2)*
      G[(2*u)/(-1 + 3*u), (1 + u)/(-1 + 3*u), 1] + (2 + (2 + v)/(-1 + u))*
      G[(-3 + u)/(-1 + u + 2*v), (-1 + u)/(-1 + u + 2*v), 1] - 
     ((2*u + v)*G[(-3 + u)/(-1 + u + 2*v), -((1 + u)/(-1 + u + 2*v)), 1])/(-1 + u) + 
     (1 + (5*(-4 + v))/(-1 + u) + (-1 - u)/(2*v) - 1/((-1 + u)*v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 + 15/((-1 + u)*(-1 + u + v)) - (15*(-2 + v))/(2*(-1 + u + v)) + 
       (-16 + (-8 - 4*v)*v)/(-1 + u)^2)*G[-((-1 + u)/(-1 + u + 2*v)), (-1 + u)/(-1 + u + 2*v), 1] + 
     ((-1 + v*(8 + v*(-3 + 4*v)) + u*(3 + (-14 + v)*v + u*(-4 + v*(10 + v*(-1 + 4*v)) + 
            u*(4 + v*(-10 + 3*v) + u*(-3 + u + 6*v)))))*G[-((-1 + u)/(-1 + u + 2*v)), 
        -((1 + u)/(-1 + u + 2*v)), 1])/(2*(-1 + u)^4*v) + 
     (-8 + (21 - (9*v)/2)/(-1 + u) + 6/((-1 + u)*v) + (3*(1 + u))/v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 - 17/((-1 + u)*(-1 + u + v)) + (17*(-2 + v))/(2*(-1 + u + v)) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*G[-((-1 + u)/(-1 + u + 2*v)), (1 + u)/(-1 + u + 2*v), 1] + 
     ((-6 + v)/(2*(-1 + u)) + 1/((-1 + u)*v) + (1 + u)/(2*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 + 2/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*G[(-1 + u)/(-1 + u + 2*v), -((1 + u)/(-1 + u + 2*v)), 1] + 
     ((-14 + v*(14 + (-9 - 4*v)*v) + u*(50 + v*(-70 + 43*v) + u*(-74 + v*(102 + (-43 - 4*v)*v) + 
            u*(62 + u*(-32 + 8*u + 4*v) + v*(-50 + 9*v)))))*G[(-1 + u)/(-1 + u + 2*v), 
        (1 + u)/(-1 + u + 2*v), 1])/(2*(-1 + u)^4*(-1 + u + v)) + 
     (-30 + (282 - 63*v)/(4*(-1 + u)) + 37/(2*(-1 + u)*v) + (37*(1 + u))/(4*v) + 
       (14*v^2)/(-1 + u)^4 + (14*v*(1 + v))/(-1 + u)^3 - 63/((-1 + u)*(-1 + u + v)) + 
       (67*(-2 + v))/(2*(-1 + u + v)) + (28 + v*(14 + 7*v))/(-1 + u)^2)*Log[2]^2 + 
     (3 - 22/(3*(-1 + u)*v) + (-93 + 33*u)/(6*v) + (4 - 2*v)*v + (12*v^2)/(-1 + u)^4 - 
       (1 + v)^(-1) + (3*v)/(2*(-1 + u + v)) + (v*(4 + 12*v))/(-1 + u)^3 + 
       (8 + v*(-2 + (4*v)/3))/(-1 + u) + (-2 + v*(8 + 4*v))/(-1 + u)^2)*Log[1 - u] + 
     (32 - 19/((-1 + u)*v) - (19*(1 + u))/(2*v) - (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 + 
       62/((-1 + u)*(-1 + u + v)) - (33*(-2 + v))/(-1 + u + v) + (-67 + (33*v)/2)/(-1 + u) + 
       (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*Log[2]*Log[1 - u] + 
     ((-13 + v*(-9 + v*(11 + 5*v)) + u*(13 + v*(6 + 15*v) + u*(-13 + 13*u + 17*v)))*Log[1 - u]^2)/
      (4*(-1 + u)*v*(-1 + u + v)) - (2*(2*u + v)*Log[2]*Log[3 - u])/(-1 + u) - 
     (2*(2*u + v)*Log[1 - u]*Log[3 - u])/(-1 + u) + 
     (-3/2 - u^2 + (3*(-1 + u))/(2*v) + (2 - 2*u - 2*v)*v + (24*v^2)/(-1 + u)^4 - 
       v/(2*(-1 + u + v)) + (-3 + 8*v)/(-1 + u) + (v*(22 + 26*v))/(-1 + u)^3 + 
       (3 + v*(24 + 8*v))/(-1 + u)^2)*Log[u] + (-32 + (62 - 8*v)/(-1 + u) + 25/((-1 + u)*v) + 
       (25*(1 + u))/(2*v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 - 
       49/((-1 + u)*(-1 + u + v)) + (51*(-2 + v))/(2*(-1 + u + v)) + (16 + v*(8 + 4*v))/(-1 + u)^2)*
      Log[2]*Log[u] + (13 + 10/((-1 + u)*v) + (5 + 5*u)/v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 + 6/((-1 + u)*(-1 + u + v)) + (6 - 3*v)/(-1 + u + v) + 
       (4 + 8*v)/(-1 + u) + (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[1 - u]*Log[u] + 
     (-35/4 + (19 - 5*v)/(-1 + u) + 15/(2*(-1 + u)*v) + (15*(1 + u))/(4*v) + (3*v^2)/(-1 + u)^4 + 
       (3*v*(1 + v))/(-1 + u)^3 - 33/(2*(-1 + u)*(-1 + u + v)) + (33*(-2 + v))/(4*(-1 + u + v)) + 
       (6 + v*(3 + (3*v)/2))/(-1 + u)^2)*Log[u]^2 + (32 - 19/((-1 + u)*v) - (19*(1 + u))/(2*v) - 
       (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 + 62/((-1 + u)*(-1 + u + v)) - 
       (33*(-2 + v))/(-1 + u + v) + (-67 + (33*v)/2)/(-1 + u) + (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*
      Log[2]*Log[1 + u] + (-28 + (71 - (29*v)/2)/(-1 + u) + 19/((-1 + u)*v) + (19*(1 + u))/(2*v) + 
       (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 - 62/((-1 + u)*(-1 + u + v)) + 
       (33*(-2 + v))/(-1 + u + v) + (24 + v*(12 + 6*v))/(-1 + u)^2)*Log[1 - u]*Log[1 + u] + 
     (2*(2*u + v)*Log[3 - u]*Log[1 + u])/(-1 + u) + 
     ((10 + v*(50 + v*(-49 + 3*v)) + u*(-10 + v*(-54 + 11*v) + u*(10 - 10*u + 14*v)))*Log[u]*
       Log[1 + u])/((-1 + u)*v*(-1 + u + v)) - ((2*u + v)*Log[1 + u]^2)/(-1 + u) + 
     (5/2 - 2/v - 22/(3*(-1 + u)*v) + (4 - 2*v)*v + (4*(-1 + v)*v)/(-1 + u)^3 + 
       v/(2*(-1 + u + v)) + (-2 + 2*v^2)/(-1 + u)^2 + (6 + v*(3/2 + (4*v)/3))/(-1 + u))*
      Log[1 - v] + ((-4 + 4*u + v*(7 - 4*u - u^2 + v*(-4 + 2*u + v)))*Log[1 - u]*Log[1 - v])/
      ((-1 + u)*v*(-1 + u + v)) + ((-12 + u*(8 - 2*u - 4*v) + (14 - 5*v)*v)*Log[u]*Log[1 - v])/
      (2*(-1 + u)*(-1 + u + v)) + ((-4 + 4*u + v*(-5 + 8*u - 7*u^2 + (6 - 4*u - v)*v))*
       Log[1 - v]^2)/(2*(-1 + u)*v*(-1 + u + v)) + (-2 + (13 - 5*u)/(2*v) + (12*v^2)/(-1 + u)^4 + 
       (5 + (7*v)/2)/(-1 + u) + (v*(14 + 10*v))/(-1 + u)^3 + (3 + v*(10 + 2*v))/(-1 + u)^2)*
      Log[1 - u - v] + ((3 + v*(9 + (-9 - 2*v)*v) + u*(-3 + (-14 + v)*v + u*(3 - 3*u + v)))*Log[2]*
       Log[1 - u - v])/((-1 + u)*v*(-1 + u + v)) + (-6 + 5/((-1 + u)*v) + (5*(1 + u))/(2*v) + 
       v/(-1 + u) - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 1/((-1 + u)*(-1 + u + v)) + 
       (1 - v/2)/(-1 + u + v) + (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[1 - u]*Log[1 - u - v] + 
     (1/2 + (-17 - v/2)/(-1 + u) - 7/((-1 + u)*v) - (7*(1 + u))/(2*v) - (6*v^2)/(-1 + u)^4 - 
       (6*v*(1 + v))/(-1 + u)^3 + 14/((-1 + u)*(-1 + u + v)) - (7*(-2 + v))/(-1 + u + v) + 
       (-12 + (-6 - 3*v)*v)/(-1 + u)^2)*Log[u]*Log[1 - u - v] + 
     (-5 + (28 - 3*v)/(-1 + u) + 7/((-1 + u)*v) + (7*(1 + u))/(2*v) + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 - 17/((-1 + u)*(-1 + u + v)) + (17*(-2 + v))/(2*(-1 + u + v)) + 
       (16 + v*(8 + 4*v))/(-1 + u)^2)*Log[1 + u]*Log[1 - u - v] - 
     ((2 - 2*v + v^2)*Log[1 - v]*Log[1 - u - v])/(2*(-1 + u)*(-1 + u + v)) + 
     (3/4 - 11/(2*(-1 + u)*v) - (11*(1 + u))/(4*v) - (3*v^2)/(-1 + u)^4 - 
       (3*v*(1 + v))/(-1 + u)^3 + 2/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) + 
       (-66 + 15*v)/(4*(-1 + u)) + (-6 + (-3 - (3*v)/2)*v)/(-1 + u)^2)*Log[1 - u - v]^2 + 
     (5 - (4*(-2 + u))/v - 22/(3*(-1 + u)*v) + (6 - 3*v)*v + (12*v^2)/(-1 + u)^4 - (1 + v)^(-1) - 
       (3*v)/(2*(-1 + u + v)) + (v*(14 + 18*v))/(-1 + u)^3 + (9 + v*(7/2 + (4*v)/3))/(-1 + u) + 
       (3 + v*(16 + 6*v))/(-1 + u)^2)*Log[v] + (-4 + (16 - 7*v)/(-1 + u) + (-1 - u)/(2*v) - 
       1/((-1 + u)*v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 - 
       17/((-1 + u)*(-1 + u + v)) + (19*(-2 + v))/(2*(-1 + u + v)) + (16 + v*(8 + 4*v))/(-1 + u)^2)*
      Log[2]*Log[v] + (-11 + 2/((-1 + u)*v) + (3 + 3*u)/v - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 + 10/((-1 + u)*(-1 + u + v)) + (10 - 5*v)/(-1 + u + v) + 
       (-16 + 4*v)/(-1 + u) + (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*Log[1 - u]*Log[v] + 
     (-11/2 + (-17 - (11*v)/2)/(-1 + u) - 10/((-1 + u)*v) - (5*(1 + u))/v - (6*v^2)/(-1 + u)^4 - 
       (6*v*(1 + v))/(-1 + u)^3 + 7/((-1 + u)*(-1 + u + v)) - (7*(-2 + v))/(2*(-1 + u + v)) + 
       (-12 + (-6 - 3*v)*v)/(-1 + u)^2)*Log[u]*Log[v] + 
     (4 + 1/((-1 + u)*v) + (1 + u)/(2*v) - (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 + 
       17/((-1 + u)*(-1 + u + v)) - (19*(-2 + v))/(2*(-1 + u + v)) + (-16 + 7*v)/(-1 + u) + 
       (-16 + (-8 - 4*v)*v)/(-1 + u)^2)*Log[1 + u]*Log[v] + 
     ((-16 + 16*u + v*(4 + 8*u - 14*u^2 + v*(2 - 4*u + v)))*Log[1 - v]*Log[v])/
      (2*(-1 + u)*v*(-1 + u + v)) + (5/2 + (1 - (9*v)/2)/(-1 + u) - 6/((-1 + u)*v) - 
       (3*(1 + u))/v + (2*v^2)/(-1 + u)^4 + (2*v*(1 + v))/(-1 + u)^3 - 1/((-1 + u)*(-1 + u + v)) + 
       (-2 + v)/(2*(-1 + u + v)) + (4 + v*(2 + v))/(-1 + u)^2)*Log[1 - u - v]*Log[v] + 
     (-3/4 + (-18 - 23*v)/(4*(-1 + u)) - 10/((-1 + u)*v) - (2*(1 + u))/v + v^2/(-1 + u)^4 + 
       (v*(1 + v))/(-1 + u)^3 + 3/(2*(-1 + u)*(-1 + u + v)) - (3*(-2 + v))/(4*(-1 + u + v)) + 
       (2 + v + v^2/2)/(-1 + u)^2)*Log[v]^2 + (2*(2*u + v)*Log[1 - u]*Log[1 + v])/(-1 + u) - 
     ((2*u + v)*Log[1 + u]*Log[1 + v])/(-1 + u) + (2*(2 + 2*v + v^2)*Log[v]*Log[1 + v])/
      ((-1 + u)*v) + (9/2 + (-1 + u)/(2*v) + v^2 + (1 + v)^(-1) - (4*v*(1 + v))/(-1 + u)^3 + 
       u*(u + 2*v) + (4 + (5*v)/2)/(-1 + u) + (-2 + (-8 - 2*v)*v)/(-1 + u)^2)*Log[u + v] + 
     ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*Log[1 - u]*Log[u + v])/((-1 + u)*v) + 
     ((3 + 3*u^2 + v*(4 + 6*u + 5*v))*Log[u]*Log[u + v])/(2*(-1 + u)*v) + 
     ((1 + u^2 + 2*u*v + v^2)*Log[1 - u - v]*Log[u + v])/(2*(-1 + u)*v) + 
     ((1 + u^2 + 2*u*v + v^2)*Log[v]*Log[u + v])/(2*(-1 + u)*v) - 
     ((2 + v)*Log[u + v]^2)/(2*(-1 + u)) + (-30 + (66 - 15*v)/(-1 + u) + 20/((-1 + u)*v) + 
       (10 + 10*u)/v + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 - 60/((-1 + u)*(-1 + u + v)) + 
       (-64 + 32*v)/(-1 + u + v) + (16 + v*(8 + 4*v))/(-1 + u)^2)*PolyLog[2, (1 - u)/2] + 
     (12 + (-3 - 3*u)/v - 6/((-1 + u)*v) - (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 + 
       32/((-1 + u)*(-1 + u + v)) + (32 - 16*v)/(-1 + u + v) + (-34 + 11*v)/(-1 + u) + 
       (-16 + (-8 - 4*v)*v)/(-1 + u)^2)*PolyLog[2, 1 - u] + 
     (8 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (8 + v*(4 + 2*v))/(-1 + u)^2)*
      PolyLog[2, u] + (-8 - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*PolyLog[2, u/(-1 + u)] + 
     ((-8 + u*(8 - 4*u - 4*v) + (8 - 2*v)*v)*PolyLog[2, -(u/(-1 + v))])/((-1 + u)*(-1 + u + v)) + 
     (2*(2 + 2*v + v^2)*PolyLog[2, -v])/((-1 + u)*v) + ((12 + v*(-4 + 8*v))*PolyLog[2, v])/
      ((-1 + u)*v) + ((8 + v*(-8 + 2*v) + u*(-8 + 4*u + 4*v))*PolyLog[2, u/(-1 + u + v)])/
      ((-1 + u)*(-1 + u + v)))*(1 - UnitStep[-1 + u + v]) + (-3 - 9/v - (13*v)/2)*delta[1 - u]*
    Zeta[3] + (-6 - 12/(-1 + u) - 6*u)*delta[-1 + u + v]*Zeta[3]) + 
 cf^2*(((-24 - 13*v)*delta[1 - u])/4 + (Pi^2*(-16 + 6/v + 15*v)*delta[1 - u])/12 + 
   Pi^2*(1 + (-1 + u)^(-1))*delta[-1 + u + v] + (-4 + 5*u)*delta[-1 + u + v] + 
   (8 - 8/v - 4*v)*delta[1 - u]*G[0, v/(-1 + v), v/(-1 + v), 1] - 
   2*(-2 + v)*delta[1 - u]*G[v/(-1 + v), 1, 1, 1] - 
   (5*Pi^2*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u])/6 + 
   (5/2 + 9/(-1 + u) + 6*u)*delta[-1 + u + v]*Log[1 - u] + 
   ((13 + 18/(-1 + u) + 5*u)*delta[-1 + u + v]*Log[1 - u]^2)/4 - 
   (5*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]^3)/3 - 
   (5*Pi^2*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[u])/3 + 
   (15/2 + 18/(-1 + u) + 9*u)*delta[-1 + u + v]*Log[u] + 
   ((7 + 6/(-1 + u) - u)*delta[-1 + u + v]*Log[1 - u]*Log[u])/2 - 
   (5*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]^2*Log[u])/2 + 
   ((5 + 6/(-1 + u) + u)*delta[-1 + u + v]*Log[u]^2)/4 - 
   (7*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]*Log[u]^2)/2 + 
   (5*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[u]^3)/3 + (9 - 9/v - 5*v)*delta[1 - u]*
    Log[1 - v] + (Pi^2*(-4 + 5/v + 2*v)*delta[1 - u]*Log[1 - v])/3 + 
   (4 - 3/v - v/4)*delta[1 - u]*Log[1 - v]^2 + (-2 + 2/v + v)*delta[1 - u]*Log[1 - v]^3 + 
   ((67 - 36/v - 45*v)*delta[1 - u]*Log[v])/4 + (Pi^2*(-2 + 2/v + v)*delta[1 - u]*Log[v])/3 + 
   (4 - 5/v - 2*v)*delta[1 - u]*Log[1 - v]^2*Log[v] + ((-16 + 13*v)*delta[1 - u]*Log[v]^2)/8 + 
   ((-2 + 4/v + v)*delta[1 - u]*Log[1 - v]*Log[v]^2)/2 + ((-5*(-2 + v))/4 - 2/v)*delta[1 - u]*
    Log[v]^3 + (17/2 - 9/v - 5*v)*plusD[0, 1 - u] + (Pi^2*(-2 + 4/v + v)*plusD[0, 1 - u])/6 + 
   (8 - 6/v - (3*v)/2)*Log[1 - v]*plusD[0, 1 - u] + (-4 + 4/v + 2*v)*Log[1 - v]^2*plusD[0, 1 - u] - 
   (3*Log[v]*plusD[0, 1 - u])/v + (4 - 4/v - 2*v)*Log[1 - v]*Log[v]*plusD[0, 1 - u] + 
   (2 - v)*Log[v]^2*plusD[0, 1 - u] + (8 - 6/v - (3*v)/2)*plusD[1, 1 - u] + 
   (-8 + 8/v + 4*v)*Log[1 - v]*plusD[1, 1 - u] + (-2 + 4/v + v)*Log[v]*plusD[1, 1 - u] + 
   (-6 + 6/v + 3*v)*plusD[2, 1 - u] + (3*(-1 + u)*plusD[0, 1 - u - v, 1 - u])/2 - 
   (Pi^2*(1 + u^2)*plusD[0, 1 - u - v, 1 - u])/(3*(-1 + u)) + 
   (3*(1 + 2/(-1 + u) + u)*Log[1 - u]*plusD[0, 1 - u - v, 1 - u])/2 + 
   (3*(1 + 2/(-1 + u) + u)*Log[u]*plusD[0, 1 - u - v, 1 - u])/2 - 
   (2*Pi^2*(1 + 2/(-1 + u) + u)*plusD[0, -1 + u + v, u])/3 + 
   ((7 + 18/(-1 + u) + 9*u)*plusD[0, -1 + u + v, u])/2 + (-2 - 4/(-1 + u) - 2*u)*Log[1 - u]*Log[u]*
    plusD[0, -1 + u + v, u] + (1 + 2/(-1 + u) + u)*Log[u]^2*plusD[0, -1 + u + v, u] + 
   ((7 + 6/(-1 + u) - u)*plusD[1, 1 - u - v, 1 - u])/2 + (-2 - 4/(-1 + u) - 2*u)*Log[1 - u]*
    plusD[1, 1 - u - v, 1 - u] + (-2 - 4/(-1 + u) - 2*u)*Log[u]*plusD[1, 1 - u - v, 1 - u] + 
   (3*(1 + 2/(-1 + u) + u)*plusD[1, -1 + u + v, u])/2 + (2 + 4/(-1 + u) + 2*u)*Log[u]*
    plusD[1, -1 + u + v, u] + (-2 - 4/(-1 + u) - 2*u)*plusD[2, 1 - u - v, 1 - u] + 
   (-1 - 2/(-1 + u) - u)*plusD[2, -1 + u + v, u] + (1 - u)*delta[-1 + u + v]*PolyLog[2, u] + 
   (-1 - 2/(-1 + u) - u)*delta[-1 + u + v]*Log[1 - u]*PolyLog[2, u] + 
   (-3 - 6/(-1 + u) - 3*u)*delta[-1 + u + v]*Log[u]*PolyLog[2, u] + 
   (-2 - 4/(-1 + u) - 2*u)*plusD[0, -1 + u + v, u]*PolyLog[2, u] + 
   (3/v - 2*v)*delta[1 - u]*PolyLog[2, v] + (8 - 10/v - 4*v)*delta[1 - u]*Log[1 - v]*
    PolyLog[2, v] + (4 - 4/v - 2*v)*delta[1 - u]*Log[v]*PolyLog[2, v] + 
   (10 - 12/v - 5*v)*plusD[0, 1 - u]*PolyLog[2, v] + (1 + 2/(-1 + u) + u)*delta[-1 + u + v]*
    PolyLog[3, (-1 + u)/u] - (4*delta[1 - u]*PolyLog[3, 1 - v])/v + 
   (-2 + 4/v + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] + (-8 + 6/v + 4*v)*delta[1 - u]*
    PolyLog[3, v] + (2 - 2/v - v)*delta[1 - u]*PolyLog[3, v/(-1 + v)] + 
   ((1 - v)/u - (3*(-1 + u))/(-1 + v) + 4/v - 9/((-1 + u)*v) - (2*(-1 + u))/(1 + v) + 
     (-9 + 40*u + 16*v - 28*u*v - 4*v^2)/6 + 
     (Pi^2*(-8 + v*(4 + v*(3 + v)) + u*(8 + (10 - 5*v)*v + u*(-4 + v*(6 + v*(-6 + 2*v)) + 
            u*(4 + v*(-4 + 2*v))))))/(6*(-1 + u)*v*(-1 + u + v)) + 
     (14 + 8*u + (-2 - 7*v)/(-1 + u) - (2*u)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (-14 - 14*u)/v - 
       28/((-1 + u)*v) - 4*v - 4*u*v + 20/((-1 + u)*(-1 + u + v)) + (20 - 10*v)/(-1 + u + v))*
      G[u^(-1), 2/u, 1] + ((4 + 4*u^2 + v*(8 + 8*u + 8*v))*G[2/u, 4/u, 1])/((-1 + u)*v) + 
     (-3 + u*(-2 + v) - u/(-1 + v)^2 + (1 + u)/(-1 + v) + v)*G[u/(-1 + u), (-1 + u + v)/(-1 + u), 
       1] + ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*G[(-2 + u)/(-2 + 3*u), (2*(-2 + u))/(-2 + 3*u), 1])/
      ((-1 + u)*v) + ((-6 + 2*v + u*(6 + u*(-6 + v*(6 + v*(-6 + 2*v)) + u*(6 + v*(-4 + 2*v)))))*
       G[(-2 + u)/(-2 + 3*u), (2*(-1 + u))/(-2 + 3*u), 1])/((-1 + u)*v*(-1 + u + v)) + 
     (8 + (-2 + v)/(-1 + u) - (2*u)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (-2 - 2*u)/v - 
       4/((-1 + u)*v) + 8/((-1 + u)*(-1 + u + v)) + (4 - 2*v)/(-1 + u + v))*
      G[(-2 + u)/(-2 + 3*u), u/(-2 + 3*u), 1] + ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*
       G[(2*(-2 + u))/(-2 + 3*u), (2*(-1 + u))/(-2 + 3*u), 1])/((-1 + u)*v) + 
     ((-2 + v)/(-1 + u) + (2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + 12/((-1 + u)*v) + (6 + 6*u)/v - 
       12/((-1 + u)*(-1 + u + v)) + (-12 + 6*v)/(-1 + u + v) + 2*(-5 - 2*u + v + u*v))*
      G[(2*(-1 + u))/(-2 + 3*u), u/(-2 + 3*u), 1] + ((-10 + u*(8 - 2*u - 4*v) + (12 - 4*v)*v)*
       G[(2*(-1 + u))/(-2 + 3*u), (2*u)/(-2 + 3*u), 1])/((-1 + u)*(-1 + u + v)) + 
     (u^2*(-2 + v)*G[v/(-1 + v), (-1 + u + v)/(-1 + v), 1])/(-1 + u) + 
     ((-4 - 4*u^2 + (-8 - 8*u - 8*v)*v)*G[(-4 + u)/(-2 + u + 2*v), (-2 + u)/(-2 + u + 2*v), 1])/
      ((-1 + u)*v) + ((10 + v*(-12 + 4*v) + u*(-8 + 2*u + 4*v))*G[-((-2 + u)/(-2 + u + 2*v)), 
        -(u/(-2 + u + 2*v)), 1])/((-1 + u)*(-1 + u + v)) + 
     ((-2 + v)/(-1 + u) + (2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + 12/((-1 + u)*v) + (6 + 6*u)/v - 
       12/((-1 + u)*(-1 + u + v)) + (-12 + 6*v)/(-1 + u + v) + 2*(-5 - 2*u + v + u*v))*
      G[(-2 + u)/(-2 + u + 2*v), -(u/(-2 + u + 2*v)), 1] + 
     ((6 + v*(6 + v*(-8 + 2*v)) + u*(-6 + u*(6 - 6*u - 2*v) + v*(-8 + 4*v)))*
       G[(-2 + u)/(-2 + u + 2*v), u/(-2 + u + 2*v), 1])/((-1 + u)*v*(-1 + u + v)) + 
     ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*G[(-2 + u)/(-2 + u + 2*v), -((2 + u)/(-2 + u + 2*v)), 1])/
      ((-1 + u)*v) + ((-6 + 2*v + u*(6 + u*(-6 + v*(6 + v*(-6 + 2*v)) + u*(6 + v*(-4 + 2*v)))))*
       G[-(u/(-2 + u + 2*v)), u/(-2 + u + 2*v), 1])/((-1 + u)*v*(-1 + u + v)) + 
     ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*G[-(u/(-2 + u + 2*v)), -((2 + u)/(-2 + u + 2*v)), 1])/
      ((-1 + u)*v) + ((-2 - 3*v)/(-1 + u) - (2*u)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (-7 - 7*u)/v - 
       14/((-1 + u)*v) + 12/((-1 + u)*(-1 + u + v)) + (12 - 6*v)/(-1 + u + v) - 
       2*(-4 - 2*u + v + u*v))*Log[2]^2 + (-2*(-1 + u) + (4 - 3*v)/u + (1 - v)/u^2 + 
       (-1 + u)/(-1 + v) - (2*(-1 + u))/v - (3*(-2 + v))/(2*(-1 + u + v)) - 3/(v*(-1 + u + v)))*
      Log[1 - u] + ((-14 - 9*v)/(-1 + u) - (2*u)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (-10 - 10*u)/v - 
       20/((-1 + u)*v) + 12/((-1 + u)*(-1 + u + v)) + (12 - 6*v)/(-1 + u + v) - 
       2*(-1 - 2*u + v + u*v))*Log[2]*Log[1 - u] + 
     (2*u + (-2 - 2*u)/v - v - u*v + (-2 + v)/(-1 + u + v) + 2/(v*(-1 + u + v)))*Log[1 - u]^2 + 
     ((4*u)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) + 28/((-1 + u)*v) + (14 + 14*u)/v - 
       24/((-1 + u)*(-1 + u + v)) + (4 + 6*v)/(-1 + u) + (-24 + 12*v)/(-1 + u + v) + 
       4*(-4 - 2*u + v + u*v))*Log[2]*Log[2 - u] + ((4*u)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) + 
       24/((-1 + u)*v) + (12 + 12*u)/v - 24/((-1 + u)*(-1 + u + v)) + (-4 + 2*v)/(-1 + u) + 
       (-24 + 12*v)/(-1 + u + v) + 4*(-5 - 2*u + v + u*v))*Log[1 - u]*Log[2 - u] + 
     ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*Log[2 - u]^2)/((-1 + u)*v) + 
     ((34/3 - 5*v)/(-1 + u) + (2*u)/(-1 + v)^2 + u/(-1 + v) + (3 - u)/v + 3/((-1 + u)*v) - 
       3/((-1 + u)*(-1 + u + v)) + (3*(-2 + v))/(2*(-1 + u + v)) - (u + v)^(-1) + 
       (74 - 28*u - 4*u^2 - 30*v - 6*u*v)/6)*Log[u] + 
     ((2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + 20/((-1 + u)*v) + (10 + 10*u)/v - 
       12/((-1 + u)*(-1 + u + v)) + (-8 + 4*v)/(-1 + u + v) + (-2 + 9*v)/(-1 + u) + 
       2*(-5 - 2*u + v + u*v))*Log[2]*Log[u] + (-3 + (4 - 2*v)/(-1 + u) - u/(-1 + v)^2 + 
       (1 + u)/(-1 + v))*Log[1 - u]*Log[u] + ((4 - 2*v)/(-1 + u) - (4*u)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (-12 - 12*u)/v - 24/((-1 + u)*v) + 24/((-1 + u)*(-1 + u + v)) + 
       (24 - 12*v)/(-1 + u + v) - 4*(-5 - 2*u + v + u*v))*Log[2 - u]*Log[u] + 
     ((-3*(-2 + v))/(-1 + u) - u/(2*(-1 + v)^2) + (1 + u)/(2*(-1 + v)) - 4/((-1 + u)*v) - 
       (2*(1 + u))/v + (2*(-2 + v))/(-1 + u + v) - v/(2*(u + v)^2) + (1 - v/2)/(u + v) + 
       (11 - 2*u + v + u*v)/2)*Log[u]^2 + ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*Log[2]*Log[2 + u])/
      ((-1 + u)*v) + ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[1 - u]*Log[2 + u])/((-1 + u)*v) + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[2 - u]*Log[2 + u])/((-1 + u)*v) + 
     (-1 - 2*u + (-1 + u)/(-1 + v) + 4/v^2 - (2*(-1 + u))/v - (3*(-2 + v))/(2*(-1 + u + v)) - 
       3/(v*(-1 + u + v)))*Log[1 - v] + (-2*(1 + u)*(-2 + v) + (-4 - 4*u)/v + 
       4/((-1 + u)*(-1 + u + v)) + (12 - 6*v)/(-1 + u + v) + (-4 + 2*v)/(-1 + u))*Log[1 - u]*
      Log[1 - v] + (-5 - 4*u - u/(-1 + v)^2 + (1 + u)/(-1 + v) + 8/((-1 + u)*v) + (4 + 4*u)/v + 
       2*v + 2*u*v - 4/((-1 + u)*(-1 + u + v)) + (-4 + 2*v)/(-1 + u) + (-4 + 2*v)/(-1 + u + v))*
      Log[u]*Log[1 - v] - ((1 + u)*(2 - 2*v + v^2)*Log[1 - v]^2)/v + 
     ((-10 + u*(8 - 2*u - 4*v) + (12 - 4*v)*v)*Log[2]*Log[2 - u - v])/((-1 + u)*(-1 + u + v)) + 
     ((10 + v*(-12 + 4*v) + u*(-8 + 2*u + 4*v))*Log[u]*Log[2 - u - v])/((-1 + u)*(-1 + u + v)) + 
     (-7 + 8*u + (2*u)/(-1 + v)^2 + u/(-1 + v) + 3/((-1 + u)*v) - (4*(-1 + u))/v + 
       (4 - 2*u - v)*v - (2*(-1 + u))/(1 + v)^2 + (2 - 6*u)/(1 + v) - 3/((-1 + u)*(-1 + u + v)) + 
       (3*(-2 + v))/(2*(-1 + u + v)) + (u + v)^(-1) - (2*v*(-18 + v^2))/(3*(-1 + u)))*Log[v] + 
     ((-2*u)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + 4/((-1 + u)*v) + (2 + 2*u)/v + (14 + v)/(-1 + u) + 
       4/((-1 + u)*(-1 + u + v)) + (8 - 4*v)/(-1 + u + v) - 2*(-5 - 2*u + v + u*v))*Log[2]*Log[v] + 
     (1 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-4 - 4*u)/v + (4 - 2*v)/(-1 + u + v) - 
       4/(v*(-1 + u + v)))*Log[1 - u]*Log[v] + (1 + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 
       (-4 - 4*u)/v - 8/((-1 + u)*v) + v/(u + v)^2 + (-2 + v)/(u + v) + (10 + 3*v)/(-1 + u) + 
       (-8 + 4*v)/(-1 + u + v))*Log[u]*Log[v] + ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*Log[2 + u]*
       Log[v])/((-1 + u)*v) + (-7 + (22 - 11*v)/(-1 + u) - u/(-1 + v)^2 + (1 + u)/(-1 + v) + 
       (2 + 2*u)/v - 12/((-1 + u)*(-1 + u + v)) + (-12 + 6*v)/(-1 + u + v))*Log[1 - v]*Log[v] + 
     ((2 - v)/(-1 + u) - u/(-1 + v)^2 + (1 + u)/(-1 + v) - 4/((-1 + u)*v) - (2*(1 + u))/v + 
       2/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) - v/(2*(u + v)^2) + (1 - v/2)/(u + v) + 
       (-2*u + v + u*v)/2)*Log[v]^2 + ((4 + 4*u^2 + v*(8 + 8*u + 8*v))*Log[2]*Log[1 + v])/
      ((-1 + u)*v) + ((-4 - 4*u^2 + (-8 - 8*u - 8*v)*v)*Log[2 - u]*Log[1 + v])/((-1 + u)*v) + 
     (-59/6 - (2*u)/(-1 + v)^2 - (-1 + v)^(-1) - 3/((-1 + u)*v) + (-5 + 3*u)/v + (-1 + v)*v + 
       u*(2/3 + (2*u)/3 + v) + v/(u + v) + (2*v*(-18 + v^2))/(3*(-1 + u)))*Log[-1 + u + v] + 
     ((4 + v*(-4 + 4*v^2) + u*(-4 + 8*v^2 + u*(4 + (6 - 2*v)*v^2 + u*(-4 + (4 - 2*v)*v))))*Log[2]*
       Log[-1 + u + v])/((-1 + u)*v*(-1 + u + v)) + ((2 - 2*v + v^2)*(1 + u^2 - 2*v + v^2)*
       Log[1 - u]*Log[-1 + u + v])/((-1 + v)^2*v*(-1 + u + v)) + 
     ((1 + u^2)*(-4 + 4*u + 2*v - 2*u*v - 3*v^2 + u*v^2 + v^3)*Log[u]*Log[-1 + u + v])/
      ((-1 + u)*v*(-1 + u + v)) + ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*Log[2 + u]*Log[-1 + u + v])/
      ((-1 + u)*v) + (11 + 4*u + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + (-4 - 4*u)/v - 8/((-1 + u)*v) - 
       2*v - 2*u*v + 12/((-1 + u)*(-1 + u + v)) + (12 - 6*v)/(-1 + u + v) + (-12 + 6*v)/(-1 + u))*
      Log[1 - v]*Log[-1 + u + v] + ((-10 + u*(8 - 2*u - 4*v) + (12 - 4*v)*v)*Log[2 - u - v]*
       Log[-1 + u + v])/((-1 + u)*(-1 + u + v)) + (7 + 2*u + (-2 + v)/(-1 + u) - u/(-1 + v)^2 + 
       (1 + u)/(-1 + v) + (-2 - 2*u)/v - 4/((-1 + u)*v) - v - u*v + 8/((-1 + u)*(-1 + u + v)) + 
       (8 - 4*v)/(-1 + u + v))*Log[v]*Log[-1 + u + v] + 
     (-2 + (2 - v)/(-1 + u) + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 2/((-1 + u)*v) + (1 + u)/v - 
       2/((-1 + u)*(-1 + u + v)) + (-2 + v)/(-1 + u + v) + v/(2*(u + v)^2) + (-2 + v)/(2*(u + v)))*
      Log[-1 + u + v]^2 + ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*Log[u]*Log[u + v])/((-1 + u)*v) + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[v]*Log[u + v])/((-1 + u)*v) + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[-1 + u + v]*Log[u + v])/((-1 + u)*v) + 
     (3 + 2*u + u/(-1 + v)^2 + (-1 - u)/(-1 + v) - v - u*v)*PolyLog[2, 1 - u] + 
     (30 + 8*u - (4*u)/(-1 + v)^2 + (4 + 4*u)/(-1 + v) + (-20 - 20*u)/v - 40/((-1 + u)*v) - 4*v - 
       4*u*v + 36/((-1 + u)*(-1 + u + v)) + (28 - 14*v)/(-1 + u + v))*PolyLog[2, u/2] + 
     (-18 - 8*u + (2 - v)/(-1 + u) + (2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + 24/((-1 + u)*v) + 
       (12 + 12*u)/v + 4*v + 4*u*v - 20/((-1 + u)*(-1 + u + v)) + (-20 + 10*v)/(-1 + u + v))*
      PolyLog[2, u] - (u^2*(-2 + v)*PolyLog[2, 1 - v])/(-1 + u) + 
     ((-10 + u*(8 - 2*u - 4*v) + (12 - 4*v)*v)*PolyLog[2, (1 - u)/(-1 + v)])/
      ((-1 + u)*(-1 + u + v)) + (2*(1 + u^2 - 2*v + v^2)*
       PolyLog[2, (1 - u - v)/((-1 + u)*(-1 + v))])/((-1 + u)*(-1 + u + v)) - 
     ((1 + u^2)*(2 - 2*v + v^2)*PolyLog[2, -((-1 + v)/u)])/((-1 + u)*v) + 
     (3 + 2*u + (4 - 2*v)/(-1 + u) - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-4 - 4*u)/v - 
       8/((-1 + u)*v) - v - u*v + 4/((-1 + u)*(-1 + u + v)) + (4 - 2*v)/(-1 + u + v))*
      PolyLog[2, -((-1 + u)/v)] + ((-12 + (10 - 5*v)*v)*PolyLog[2, v])/((-1 + u)*v) + 
     ((-18 + u*(16 - 6*u - 8*v) + (20 - 6*v)*v)*PolyLog[2, (-1 + u)/(-1 + u + v)])/
      ((-1 + u)*(-1 + u + v)) + ((10 + v*(-12 + 4*v) + u*(-8 + 2*u + 4*v))*
       PolyLog[2, (1 - u)/((-1 + v)*(-1 + u + v))])/((-1 + u)*(-1 + u + v)) - 
     (2*(1 + u^2 - 2*v + v^2)*PolyLog[2, (-1 + u + v)/(-1 + u)])/((-1 + u)*(-1 + u + v)) - 
     (2*(1 + u^2 - 2*v + v^2)*PolyLog[2, (-1 + u + v)/(-1 + v)])/((-1 + u)*(-1 + u + v)))*
    (1 - UnitStep[1 - u - v]) + ((-3*u)/(2*(-1 + v)^2) + (3 - 3*u)/(6*(-1 + v)) - 9/((-1 + u)*v) + 
     (2*u)/v - (3*v)/(2*(-1 + u)^2) - u/(1 + v) - (3*v)/(2*(u + v)^2) + (1 - (3*v)/2)/(u + v) + 
     (51 - 49*v - 4*v^2)/(6*(-1 + u)) + (6 + 18*u - 4*v - 28*u*v - 4*v^2)/6 + 
     Pi^2*(-1/4 + 11/(6*(-1 + u)*v) + (7*(1 + u))/(12*v) - 3/(2*(-1 + u)*(-1 + u + v)) + 
       (13*(-2 + v))/(12*(-1 + u + v)) - v/(12*(u + v)^2) + (2 - v)/(12*(u + v)) + 
       (4 + 6*v)/(12*(-1 + u))) + (10 - 8*u - (3*u)/(-1 + v)^2 + (3 + 3*u)/(-1 + v) + 
       2/((-1 + u)*v) + (1 + u)/v + 4*v + 4*u*v + 22/((-1 + u)*(-1 + u + v)) + 
       (22 - 11*v)/(-1 + u + v) + (-22 + 11*v)/(-1 + u))*G[-2/(-1 + u), -(-1 + u)^(-1), 1] + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*G[-2/(-1 + u), 2/(-1 + u), 1])/((-1 + u)*v) + 
     (4 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + 2/((-1 + u)*v) + (1 + u)/v + 
       2/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) + (8 + 4*v)/(-1 + u))*
      G[(-1 + u)/(-1 + 3*u), (2*(-1 + u))/(-1 + 3*u), 1] + 
     (-5 + 4*u + (8 - 4*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + (-1 - u)/v - 
       2/((-1 + u)*v) - 2*v - 2*u*v - 10/((-1 + u)*(-1 + u + v)) + (-10 + 5*v)/(-1 + u + v))*
      G[(-1 + u)/(-1 + 3*u), (2*u)/(-1 + 3*u), 1] + (9 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + 
       8/((-1 + u)*v) + (4 + 4*u)/v + 8/((-1 + u)*(-1 + u + v)) + (4 - 2*v)/(-1 + u + v) + 
       (-12 + 6*v)/(-1 + u))*G[(-1 + u)/(-1 + 3*u), (1 + u)/(-1 + 3*u), 1] + 
     (-2 + (8 - 4*v)/(-1 + u) - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-1 - u)/v - 2/((-1 + u)*v) - 
       2/((-1 + u)*(-1 + u + v)) + (-2 + v)/(-1 + u + v))*G[(2*(-1 + u))/(-1 + 3*u), 
       (2*u)/(-1 + 3*u), 1] + ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*G[(2*(-1 + u))/(-1 + 3*u), 
        (1 + u)/(-1 + 3*u), 1])/((-1 + u)*v) + (-5 + 4*u + (14 - 7*v)/(-1 + u) + u/(-1 + v)^2 + 
       (-1 - u)/(-1 + v) - 2*v - 2*u*v - 12/((-1 + u)*(-1 + u + v)) + (-12 + 6*v)/(-1 + u + v))*
      G[(2*u)/(-1 + 3*u), (1 + u)/(-1 + 3*u), 1] + ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*
       G[(-3 + u)/(-1 + u + 2*v), (-1 + u)/(-1 + u + 2*v), 1])/((-1 + u)*v) + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*G[(-3 + u)/(-1 + u + 2*v), -((1 + u)/(-1 + u + 2*v)), 1])/
      ((-1 + u)*v) + (5 - 4*u - u/(-1 + v)^2 + (1 + u)/(-1 + v) + 2*v + 2*u*v + 
       12/((-1 + u)*(-1 + u + v)) + (12 - 6*v)/(-1 + u + v) + (-14 + 7*v)/(-1 + u))*
      G[-((-1 + u)/(-1 + u + 2*v)), (-1 + u)/(-1 + u + 2*v), 1] + 
     (2 + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 2/((-1 + u)*v) + (1 + u)/v + 
       2/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) + (-8 + 4*v)/(-1 + u))*
      G[-((-1 + u)/(-1 + u + 2*v)), -((1 + u)/(-1 + u + 2*v)), 1] + 
     (-5 + 4*u + (8 - 4*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + (-1 - u)/v - 
       2/((-1 + u)*v) - 2*v - 2*u*v - 10/((-1 + u)*(-1 + u + v)) + (-10 + 5*v)/(-1 + u + v))*
      G[-((-1 + u)/(-1 + u + 2*v)), (1 + u)/(-1 + u + 2*v), 1] + 
     (-4 + (-8 - 4*v)/(-1 + u) + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + (-1 - u)/v - 2/((-1 + u)*v) - 
       2/((-1 + u)*(-1 + u + v)) + (-2 + v)/(-1 + u + v))*G[(-1 + u)/(-1 + u + 2*v), 
       -((1 + u)/(-1 + u + 2*v)), 1] + (5 + (2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + 
       2/((-1 + u)*v) + (1 + u)/v + 6/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) + 
       (-14 + 7*v)/(-1 + u))*G[(-1 + u)/(-1 + u + 2*v), (1 + u)/(-1 + u + 2*v), 1] + 
     (-22 + (52 - 22*v)/(-1 + u) + u*(8 - 4*v) + u/(2*(-1 + v)^2) + (-1 - u)/(2*(-1 + v)) - 
       13/((-1 + u)*v) - (13*(1 + u))/(2*v) - 4*v - 33/((-1 + u)*(-1 + u + v)) + 
       (25*(-2 + v))/(2*(-1 + u + v)))*Log[2]^2 + (15/2 + (4 - 6*v)/(-1 + u) + (-1 + u)/(-1 + v) + 
       (3*(-3 + u))/v - 6/((-1 + u)*v) - 3*v - (2*v)/(-1 + u)^2 - u*v + (1 - u)/(1 + v)^2 + 
       (1 - 3*u)/(1 + v) + 6/((-1 + u)*(-1 + u + v)) - (3*(-2 + v))/(-1 + u + v))*Log[1 - u] + 
     (-(u/(-1 + v)^2) + (1 + u)/(-1 + v) + 10/((-1 + u)*v) + (5 + 5*u)/v + 
       34/((-1 + u)*(-1 + u + v)) + (26 - 13*v)/(-1 + u + v) + (-56 + 20*v)/(-1 + u) + 
       4*(5 - 2*u + v + u*v))*Log[2]*Log[1 - u] + 
     (-5 + u + u/(2*(-1 + v)^2) + (-1 - u)/(2*(-1 + v)) + 3/((-1 + u)*v) - (3*(1 + u))/(2*v) + 
       (-1/2 - u/2)*v - (2*(2 + v))/(-1 + u) - 5/((-1 + u)*(-1 + u + v)) + 
       (5*(-2 + v))/(2*(-1 + u + v)))*Log[1 - u]^2 + ((4 + 4*u^2 + v*(8 + 8*u + 8*v))*Log[2]*
       Log[3 - u])/((-1 + u)*v) + ((4 + 4*u^2 + v*(8 + 8*u + 8*v))*Log[1 - u]*Log[3 - u])/
      ((-1 + u)*v) + ((28/3 - 4*v)/(-1 + u) + u/(-1 + v)^2 + (3 + u)/(2*(-1 + v)) + (9 - 5*u)/v + 
       6/((-1 + u)*v) - 3/((-1 + u)*(-1 + u + v)) - (3*(2 + v))/(2*(-1 + u + v)) - 
       (3*(1 + v))/(2*(u + v)) - (2*(-17 + 10*u + u^2 + 3*v))/3)*Log[u] + 
     (-13 + 8*u + (28 - 6*v)/(-1 + u) + (5*u)/(-1 + v)^2 + (-5 - 5*u)/(-1 + v) + (-4 - 4*u)/v - 
       8/((-1 + u)*v) - 4*v - 4*u*v - 24/((-1 + u)*(-1 + u + v)) + (-20 + 10*v)/(-1 + u + v))*
      Log[2]*Log[u] + (-1 - 4*u - u/(-1 + v)^2 + (1 + u)/(-1 + v) + 4/((-1 + u)*v) + (2 + 2*u)/v + 
       2*v + 2*u*v + 4/((-1 + u)*(-1 + u + v)) + (4 - 2*v)/(-1 + u + v) + (-8 + 4*v)/(-1 + u))*
      Log[1 - u]*Log[u] + (-11/4 + u*(4 - 2*v) - (4*(-2 + v))/(-1 + u) + (9*u)/(4*(-1 + v)^2) - 
       (9*(1 + u))/(4*(-1 + v)) - 5/((-1 + u)*v) - (5*(1 + u))/(2*v) - 2*v - 
       7/((-1 + u)*(-1 + u + v)) + (7*(-2 + v))/(2*(-1 + u + v)) - v/(4*(u + v)^2) + 
       (2 - v)/(4*(u + v)))*Log[u]^2 + (-(u/(-1 + v)^2) + (1 + u)/(-1 + v) + 10/((-1 + u)*v) + 
       (5 + 5*u)/v + 34/((-1 + u)*(-1 + u + v)) + (26 - 13*v)/(-1 + u + v) + 
       (-56 + 20*v)/(-1 + u) + 4*(5 - 2*u + v + u*v))*Log[2]*Log[1 + u] + 
     ((40 - 28*v)/(-1 + u) + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + (-9 - 9*u)/v - 18/((-1 + u)*v) - 
       34/((-1 + u)*(-1 + u + v)) + (-26 + 13*v)/(-1 + u + v) - 4*(7 - 2*u + v + u*v))*Log[1 - u]*
      Log[1 + u] + ((-4 - 4*u^2 + (-8 - 8*u - 8*v)*v)*Log[3 - u]*Log[1 + u])/((-1 + u)*v) + 
     ((-4*u)/(-1 + v)^2 + (4 + 4*u)/(-1 + v) + 8/((-1 + u)*v) + (4 + 4*u)/v + 
       16/((-1 + u)*(-1 + u + v)) + (12 - 6*v)/(-1 + u + v) + (-12 + 6*v)/(-1 + u) + 
       2*(6 - 2*u + v + u*v))*Log[u]*Log[1 + u] + ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[1 + u]^2)/
      ((-1 + u)*v) + (5 + (2 - v)/(-1 + u) + (2*u)/(-1 + v)^2 + (3*(-1 + u))/(-1 + v) + (1 - u)/v - 
       3/((-1 + u)*v) - 3*v - u*v + 3/((-1 + u)*(-1 + u + v)) + (3*(2 + v))/(2*(-1 + u + v)))*
      Log[1 - v] + ((-4 - 4*u)/v + (4 - 2*v)/(-1 + u + v) - 2*(-1 - 2*u + v + u*v))*Log[1 - u]*
      Log[1 - v] + (-2 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-1 - u)/v - 2/((-1 + u)*v) - 
       2/((-1 + u)*(-1 + u + v)) + (-2 + v)/(-1 + u + v))*Log[u]*Log[1 - v] + 
     ((2 - v)/(-1 + u) + u/(2*(-1 + v)^2) + (-1 - u)/(2*(-1 + v)) + 6/((-1 + u)*v) + (1 + u)/v - 
       6/((-1 + u)*(-1 + u + v)) + (3*(-2 + v))/(-1 + u + v) + (-3 + 2*u - v - u*v)/2)*
      Log[1 - v]^2 + (-7 + 2*u + (6 - v/2)/(-1 + u) + u/(-1 + v)^2 - (3*(-1 + u))/(2*(-1 + v)) + 
       (3 - u)/v + 2*v + v/(-1 + u)^2 - v/(u + v)^2 + (3*(1 + v))/(2*(u + v)))*Log[1 - u - v] + 
     (-2 + (14 - 7*v)/(-1 + u) - (2*u)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) - 
       4/((-1 + u)*(-1 + u + v)) + (-4 + 2*v)/(-1 + u + v))*Log[2]*Log[1 - u - v] + 
     ((2 + v*(-8 + 3*v) + u*(2*v + u*(2 + v*(-4 + 2*v))))*Log[1 - u]*Log[1 - u - v])/((-1 + u)*v) + 
     (11/2 - (3*u)/(2*(-1 + v)^2) + (3*(1 + u))/(2*(-1 + v)) - (4*(1 + u))/v - 
       (4*(-2 + v))/(-1 + u + v) - 8/(v*(-1 + u + v)) + v/(2*(u + v)^2) + (-2 + v)/(2*(u + v)))*
      Log[u]*Log[1 - u - v] + (-3 + 4*u + (3*u)/(-1 + v)^2 + (-3 - 3*u)/(-1 + v) - 2*v - 2*u*v - 
       8/((-1 + u)*(-1 + u + v)) + (-8 + 4*v)/(-1 + u + v))*Log[1 + u]*Log[1 - u - v] + 
     (-(u/(-1 + v)^2) + (1 + u)/(-1 + v) + 6/((-1 + u)*v) + (3 + 3*u)/v + 
       2/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) + (-8 + 4*v)/(-1 + u) + 
       2*(-1 - 2*u + v + u*v))*Log[1 - v]*Log[1 - u - v] + 
     (11/4 + (2*(-2 + v))/(-1 + u) - (3*u)/(4*(-1 + v)^2) + (3*(1 + u))/(4*(-1 + v)) + (-1 - u)/v - 
       2/((-1 + u)*v) + 2/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) - v/(4*(u + v)^2) + 
       (2 - v)/(4*(u + v)))*Log[1 - u - v]^2 + (-21/2 + 6*u + (3*u)/(-1 + v)^2 + 
       (-3 + 15*u)/(6*(-1 + v)) + (20 - 12*u)/v + 9/((-1 + u)*v) + (2*v)/(-1 + u)^2 + 
       (7 - u - v)*v + (1 - u)/(1 + v)^2 + (1 - 3*u)/(1 + v) - 6/((-1 + u)*(-1 + u + v)) + 
       (3*(-2 + v))/(-1 + u + v) + (3 - 9*v)/(6*(u + v)) - (2*(6 - 27*v + v^3))/(3*(-1 + u)))*
      Log[v] + (-1 + (22 - 3*v)/(-1 + u) - (3*u)/(-1 + v)^2 + (3 + 3*u)/(-1 + v) - 
       4/((-1 + u)*(-1 + u + v)))*Log[2]*Log[v] + (5 - 4*u - u/(-1 + v)^2 + (1 + u)/(-1 + v) + 
       (-4 - 4*u)/v - 4/((-1 + u)*v) + 2*v + 2*u*v + 12/((-1 + u)*(-1 + u + v)) + 
       (12 - 6*v)/(-1 + u + v) + (-12 + 6*v)/(-1 + u))*Log[1 - u]*Log[v] + 
     (29/2 + u*(8 - 4*v) - (4*(-6 + v))/(-1 + u) - (5*u)/(2*(-1 + v)^2) + 
       (5*(1 + u))/(2*(-1 + v)) - 28/((-1 + u)*v) - (14*(1 + u))/v - 4*v + 
       16/((-1 + u)*(-1 + u + v)) - (8*(-2 + v))/(-1 + u + v) + (3*v)/(2*(u + v)^2) + 
       (3*(-2 + v))/(2*(u + v)))*Log[u]*Log[v] + (1 + (3*u)/(-1 + v)^2 + (-3 - 3*u)/(-1 + v) + 
       4/((-1 + u)*(-1 + u + v)) + (-22 + 3*v)/(-1 + u))*Log[1 + u]*Log[v] + 
     (-6 + (12 - 6*v)/(-1 + u) + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 6/((-1 + u)*v) + (5 + 5*u)/v - 
       14/((-1 + u)*(-1 + u + v)) + (-14 + 7*v)/(-1 + u + v))*Log[1 - v]*Log[v] + 
     (-7/2 + u*(4 - 2*v) - (7*(-2 + v))/(-1 + u) - u/(2*(-1 + v)^2) + (1 + u)/(2*(-1 + v)) - 
       8/((-1 + u)*v) - (4*(1 + u))/v - 2*v - 4/((-1 + u)*(-1 + u + v)) + 
       (2*(-2 + v))/(-1 + u + v) + v/(2*(u + v)^2) + (-2 + v)/(2*(u + v)))*Log[1 - u - v]*Log[v] + 
     (1/4 + (2 - v)/(-1 + u) - u/(4*(-1 + v)^2) + (1 + u)/(4*(-1 + v)) - v/(4*(u + v)^2) + 
       (2 - v)/(4*(u + v)))*Log[v]^2 + ((-4 - 4*u^2 + (-8 - 8*u - 8*v)*v)*Log[1 - u]*Log[1 + v])/
      ((-1 + u)*v) + ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[1 + u]*Log[1 + v])/((-1 + u)*v) + 
     (-22/3 + (-1 - u)/(-1 + v) - 6/((-1 + u)*v) + (-9 + 5*u)/v + (-1 + v)*v + (-1 + u)/(1 + v)^2 + 
       (-1 + 3*u)/(1 + v) + u*(2/3 + (2*u)/3 + v) + 6/((-1 + u)*(-1 + u + v)) + 
       (6 - 4*v)/(-1 + u + v) - (2*v)/(u + v)^2 + (3*(1 + v))/(u + v) + 
       (2*(-14 - 18*v + v^3))/(3*(-1 + u)))*Log[u + v] + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[1 - u]*Log[u + v])/((-1 + u)*v) + 
     (-5 + (-8 - 4*v)/(-1 + u) + (-3 - 3*u)/v - 6/((-1 + u)*v) + 2/((-1 + u)*(-1 + u + v)) + 
       (2 - v)/(-1 + u + v) + v/(u + v)^2 + (-2 + v)/(u + v))*Log[u]*Log[u + v] + 
     (-1 + (3 + 3*u)/v + 6/(v*(-1 + u + v)) - v/(u + v)^2 + (2 - v)/(u + v) + 
       (-6 + 3*v)/(-1 + u + v))*Log[1 - u - v]*Log[u + v] - 
     ((u^2 + u^4 + 4*u^3*v + 6*u^2*v^2 + 4*u*v^3 + v^4)*Log[v]*Log[u + v])/
      (v*(-1 + u + v)*(u + v)^2) + (1 + 8/((-1 + u)*v) + (4 + 4*u)/v - 6/((-1 + u)*(-1 + u + v)) - 
       v/(u + v)^2 + (2 - v)/(u + v) + (4 + 2*v)/(-1 + u) + (-6 + 3*v)/(-1 + u + v))*Log[u + v]^2 + 
     ((40 - 28*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + (-8 - 8*u)/v - 
       16/((-1 + u)*v) - 36/((-1 + u)*(-1 + u + v)) + (-28 + 14*v)/(-1 + u + v) - 
       4*(7 - 2*u + v + u*v))*PolyLog[2, (1 - u)/2] + 
     ((-2*u)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + 4/((-1 + u)*v) + (2 + 2*u)/v + 
       24/((-1 + u)*(-1 + u + v)) + (24 - 12*v)/(-1 + u + v) + (-30 + 15*v)/(-1 + u) + 
       4*(3 - 2*u + v + u*v))*PolyLog[2, 1 - u] - (u^2*(-2 + v)*PolyLog[2, u])/(-1 + u) + 
     (u^2*(-2 + v)*PolyLog[2, u/(-1 + u)])/(-1 + u) + 
     (3 + 2*u + (10 - 5*v)/(-1 + u) + u/(-1 + v)^2 + (-1 - u)/(-1 + v) - 12/((-1 + u)*v) - v - u*v)*
      PolyLog[2, v] + ((-8 + u*(8 - 4*u - 4*v) + (8 - 2*v)*v)*PolyLog[2, -(v/(-1 + u))])/
      ((-1 + u)*(-1 + u + v)) + (-3 + u*(-2 + v) - u/(-1 + v)^2 + (1 + u)/(-1 + v) + v)*
      PolyLog[2, v/(-1 + v)] + ((8 + v*(-8 + 2*v) + u*(-8 + 4*u + 4*v))*PolyLog[2, v/(-1 + u + v)])/
      ((-1 + u)*(-1 + u + v)))*(1 - UnitStep[-1 + u + v]) + (-14 + 16/v + 7*v)*delta[1 - u]*
    Zeta[3] + (-2 - 4/(-1 + u) - 2*u)*delta[-1 + u + v]*Zeta[3]);

C2["g,g","unit"] = ca*cf*((-14 + 8/u - 2*u + 8/v - 2*v + 2*u*v + (-4 + 4*v)/(u + v) + (4 - 4*v^2)/(u + v)^2 + 
     4*G[v^(-1), 2/v, 1] + (-12 + 16/(u + v))*G[2/v, 4/v, 1] + (4 + (-8 + 4*v)/(u + v))*
      G[(-4 + v)/(-2 + 2*u + v), (-2 + v)/(-2 + 2*u + v), 1] + 
     (-4/(u*(u - v)) + (8 - 4*v)/(u - v) + (4 - 2*v)/(u + v) + (-4 + 2*v)/u)*
      G[(-2 + v)/(-2 + 2*u + v), -(v/(-2 + 2*u + v)), 1] + 
     ((v*(-4 + 8*v) + u*(-4 + u*(4 - 2*u - 2*v) + (4 - 4*v)*v))*G[(-2 + v)/(-2 + 2*u + v), 
        v/(-2 + 2*u + v), 1])/((u - v)*v*(u + v)) - (2*(u - v)*(2 - 2*u + u^2 - 2*v + u*v + v^2)*
       G[(-2 + v)/(-2 + 2*u + v), -((2 + v)/(-2 + 2*u + v)), 1])/(u*v*(u + v)) + 
     (((4 - 8*v)*v + u*(4 + u*(-4 + 2*u + 2*v) + v*(-4 + 4*v)))*G[-(v/(-2 + 2*u + v)), 
        v/(-2 + 2*u + v), 1])/((u - v)*v*(u + v)) + (6 + 4/(u*v) + (-4 + 2*u)/v + 8/(u + v) + 
       (-4 + 2*v)/u)*G[-(v/(-2 + 2*u + v)), -((2 + v)/(-2 + 2*u + v)), 1] + 
     (8 + (-8 - 4*v)/(u + v))*G[(-4 + v)/(-2 + 3*v), (-2 + v)/(-2 + 3*v), 1] + 
     (2*(u - v)*(2 - 2*u + u^2 - 2*v + u*v + v^2)*G[(-2 + v)/(-2 + 3*v), (2*(-2 + v))/(-2 + 3*v), 
        1])/(u*v*(u + v)) + (((4 - 8*v)*v + u*(4 + u*(-4 + 2*u + 2*v) + v*(-4 + 4*v)))*
       G[(-2 + v)/(-2 + 3*v), (2*(-1 + v))/(-2 + 3*v), 1])/((u - v)*v*(u + v)) + 
     ((4 - 2*v)/u + 4/(u*(u - v)) + (-4 + 2*v)/(u + v) + (-8 + 4*v)/(u - v))*
      G[(-2 + v)/(-2 + 3*v), v/(-2 + 3*v), 1] + (-6 + (4 - 2*v)/u + (4 - 2*u)/v - 4/(u*v) - 
       8/(u + v))*G[(2*(-2 + v))/(-2 + 3*v), (2*(-1 + v))/(-2 + 3*v), 1] + 
     (-4/(u*(u - v)) + (8 - 4*v)/(u - v) + (4 - 2*v)/(u + v) + (-4 + 2*v)/u)*
      G[(2*(-1 + v))/(-2 + 3*v), v/(-2 + 3*v), 1] + 
     ((v^2*(10 + v*(-10 + 5*v)) + u*(v*(-8 + (18 - 13*v)*v) + 
          u*(6 + v*(-18 + 4*v) + u*(-6 + 3*u + 9*v))))*Log[2]^2)/(u*(u - v)*v*(u + v)) + 
     (18 - 4/(1 + u) + u*(-4 + 2*u) - (4*u)/v + (8*v)/(u + v)^3 + (-4 - 8*v)/(u + v)^2 + 
       (4 - 8*v)/(u + v))*Log[u] + (4*(u^2 + v^2)*(2 - 2*u + u^2 - 2*v + v^2)*Log[2]*Log[u])/
      (u*(u - v)*v*(u + v)) + (((4 - 8*v)*v + u*(4 + u*(-4 + 2*u + 2*v) + v*(-4 + 4*v)))*Log[1 - u]*
       Log[u])/((u - v)*v*(u + v)) + (2 + (2 - u)/v + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
       (-6 - 3*v)/(u + v) - 2/(v*(u + v)) + (8 + v*(4 + 2*v))/(u + v)^2)*Log[u]^2 + 
     (-4 + (8 - 4*v)/(u + v))*Log[2]*Log[1 + u] + (12 + 4/(u*(u - v)) + 8/(u*v) + (-8 + 4*u)/v + 
       (-4 + 2*v)/u + (12 + 2*v)/(u + v) + (-8 + 4*v)/(u - v))*Log[2]*Log[1 - v] + 
     ((v^2*(-12 + (12 - 6*v)*v) + u*(v^2*(-12 + 10*v) + u*(-4 + u*(4 - 2*u - 10*v) + 
            (28 - 8*v)*v)))*Log[2]*Log[2 - v])/(u*(u - v)*v*(u + v)) + 
     (4 + (-8 + 4*v)/(u + v))*Log[1 + u]*Log[2 - v] + 
     (-8/(u*(u - v)) + (16 - 8*v)/(u - v) + (8 - 4*v)/(u + v) + (-8 + 4*v)/u)*Log[1 - v]*
      Log[2 - v] + ((u*(-2 + (2 - u)*u) + v*(2 + (-2 + v)*v))*Log[2 - v]^2)/(u*v*(u + v)) + 
     (10 - (4*v)/u - 4/(1 + v) - (8*v)/(u + v)^3 + v*(-4 + 2*v) + (-4 + 8*v)/(u + v) + 
       (4 + 8*v)/(u + v)^2)*Log[v] + (4*(2 - 2*u + u^2 + u*v + v^2)*Log[2]*Log[v])/(v*(u + v)) + 
     (((4 - 8*v)*v + u*(4 + u*(-4 + 2*u + 2*v) + v*(-4 + 4*v)))*Log[1 - u]*Log[v])/
      ((u - v)*v*(u + v)) + (-6 - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - (8*v^2)/(u + v)^4 + 
       (8*v*(1 + v))/(u + v)^3 - 4/(u*(u + v)) + (-4 + 2*v)/u + (12 + 2*v)/(u + v) + 
       (-16 + (-8 - 4*v)*v)/(u + v)^2)*Log[u]*Log[v] + 
     (((4 - 8*v)*v + u*(4 + u*(-4 + 2*u + 2*v) + v*(-4 + 4*v)))*Log[1 - v]*Log[v])/
      ((u - v)*v*(u + v)) + ((8 - 4*v)/u + 8/(u*(u - v)) + (-8 + 4*v)/(u + v) + 
       (-16 + 8*v)/(u - v))*Log[2 - v]*Log[v] + (-1 + (2 - v)/u - 4/(u*(u - v)) + 
       (8 - 4*v)/(u - v) + (4 - 2*u)/v - 4/(u*v) + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 - 
       2/(u*(u + v)) + (-10 - 3*v)/(u + v) + (8 + v*(4 + 2*v))/(u + v)^2)*Log[v]^2 + 
     (-8 + (8 + 4*v)/(u + v))*Log[2]*Log[1 + v] + (8 + (-8 - 4*v)/(u + v))*Log[2 - v]*Log[1 + v] - 
     (2*(u - v)*(2 - 2*u + u^2 - 2*v + u*v + v^2)*Log[2]*Log[2 + v])/(u*v*(u + v)) - 
     (2*(u - v)*(2 - 2*u + u^2 - 2*v + u*v + v^2)*Log[u]*Log[2 + v])/(u*v*(u + v)) + 
     (-6 + (4 - 2*v)/u + (4 - 2*u)/v - 4/(u*v) - 8/(u + v))*Log[1 - v]*Log[2 + v] + 
     (2*(u - v)*(2 - 2*u + u^2 - 2*v + u*v + v^2)*Log[2 - v]*Log[2 + v])/(u*v*(u + v)) + 
     ((4*u)/v + (4*v)/u - (8*v^2)/(u + v)^3 + (4*v*(2 + v))/(u + v)^2 + (12 - 4*v)/(u + v) - 
       2*(8 - 2*u + u^2 - 2*v + v^2))*Log[-1 + u + v] + 
     (-8 + (4 - 2*v)/u - 4/(u*(u - v)) + (8 - 4*v)/(u - v) + (8 - 4*u)/v - 8/(u*v) + 
       (-12 - 2*v)/(u + v))*Log[2]*Log[-1 + u + v] + 
     ((v*(-4 + 8*v) + u*(-4 + u*(4 - 2*u - 2*v) + (4 - 4*v)*v))*Log[1 - u]*Log[-1 + u + v])/
      ((u - v)*v*(u + v)) - (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[u]*Log[-1 + u + v])/(u*v) + 
     (-2 + (4 - 2*v)/u + 4/(u*(u - v)) + (4 + 2*v)/(u + v) + (-8 + 4*v)/(u - v))*Log[v]*
      Log[-1 + u + v] + (6 + 4/(u*v) + (-4 + 2*u)/v + 8/(u + v) + (-4 + 2*v)/u)*Log[2 + v]*
      Log[-1 + u + v] + ((2 - 2*(u + v) + (u + v)^2)*(2*u^2*v^2 - 4*u*v*(u + v)^2 + 3*(u + v)^4)*
       Log[-1 + u + v]^2)/(u*v*(u + v)^4) + (2*(u - v)*(2 - 2*u + u^2 - 2*v + u*v + v^2)*Log[u]*
       Log[u + v])/(u*v*(u + v)) - (2*(u - v)*(2 - 2*u + u^2 - 2*v + u*v + v^2)*Log[v]*Log[u + v])/
      (u*v*(u + v)) + (-6 + (4 - 2*v)/u + (4 - 2*u)/v - 4/(u*v) - 8/(u + v))*Log[-1 + u + v]*
      Log[u + v] + (-4 + (8 - 4*v)/u + (8 - 4*u)/v - 8/(u*v) - 16/(u + v))*PolyLog[2, v/2] + 
     (2 + 4/(u*v) + (-4 + 2*u)/v + 8/(u + v) + (-4 + 2*v)/u)*PolyLog[2, v])*
    (1 - UnitStep[1 - u - v]) + (2 + (8*u)/v - 4*v + (8*v)/u + 2*u*v - (8*v^2)/(u + v)^4 + 
     (8*v*(1 + v))/(u + v)^3 + (2 + (-8 - 6*v)*v)/(u + v)^2 + (-2 + v*(6 + 4*v))/(u + v) + 
     (Pi^2*(-8*u^2*v^2 + (u + v)*(8*u^2*v^2 + (u + v)*(16*u*v - 4*u^2*v^2 + 
            (u + v)*(-20*u*v + (u + v)*(-14 + 11*u*v + (u + v)*(14 - 7*(u + v))))))))/
      (12*u*v*(u + v)^4) + (-7 + (6 - 3*v)/u + (6 - 3*u)/v - 6/(u*v) - 4/(u + v))*
      G[-2/(-1 + v), -(-1 + v)^(-1), 1] + (-6 + 8/(u + v))*G[-2/(-1 + v), 2/(-1 + v), 1] + 
     (2 + (-4 + 2*v)/(u + v))*G[(-3 + v)/(-1 + 2*u + v), (-1 + v)/(-1 + 2*u + v), 1] + 
     (-2 + (4 - 2*v)/(u + v))*G[(-3 + v)/(-1 + 2*u + v), -((1 + v)/(-1 + 2*u + v)), 1] + 
     ((v^2*(2 + (-2 + v)*v) + u*(u*(-4 + u*(4 - 2*u - 6*v) + (8 - 2*v)*v) + v*(-6 + v*(6 + v))))*
       G[-((-1 + v)/(-1 + 2*u + v)), (-1 + v)/(-1 + 2*u + v), 1])/(u*(u - v)*v*(u + v)) + 
     (-1 + (-2 + v)/u + (-2 + u)/v + 2/(u*v) + 4/(u + v))*G[-((-1 + v)/(-1 + 2*u + v)), 
       -((1 + v)/(-1 + 2*u + v)), 1] + 
     ((v^2*(-4 + (4 - 2*v)*v) + u*(v*(-6 + (8 - 6*v)*v) + u*(2 + (6 - 2*v)*v + u*(-2 + u + v))))*
       G[-((-1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1])/(u*(u - v)*v*(u + v)) + 
     ((u*(-2 + (2 - u)*u) + v*(2 + (-2 + v)*v))*G[(-1 + v)/(-1 + 2*u + v), 
        -((1 + v)/(-1 + 2*u + v)), 1])/(u*v*(u + v)) + 
     ((v*(-6 + 8*v) + u*(-2 + u*(2 - u - 3*v) + (6 - 4*v)*v))*G[(-1 + v)/(-1 + 2*u + v), 
        (1 + v)/(-1 + 2*u + v), 1])/((u - v)*v*(u + v)) + (-4 + (4 + 2*v)/(u + v))*
      G[-((1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1] + (4 + (-4 - 2*v)/(u + v))*
      G[(-3 + v)/(-1 + 3*v), (-1 + v)/(-1 + 3*v), 1] + (-4 + (4 + 2*v)/(u + v))*
      G[(-3 + v)/(-1 + 3*v), (2*(-1 + v))/(-1 + 3*v), 1] + 
     ((u*(2 + (-2 + u)*u) + v*(-2 + (2 - v)*v))*G[(-1 + v)/(-1 + 3*v), (2*(-1 + v))/(-1 + 3*v), 1])/
      (u*v*(u + v)) + ((v^2*(-4 + (4 - 2*v)*v) + u*(v*(-6 + (8 - 6*v)*v) + 
          u*(2 + (6 - 2*v)*v + u*(-2 + u + v))))*G[(-1 + v)/(-1 + 3*v), (2*v)/(-1 + 3*v), 1])/
      (u*(u - v)*v*(u + v)) + ((v*(2 + (-2 + v)*v) + u*(6 + v*(-6 + 3*v) + u*(-8 + 4*v)))*
       G[(-1 + v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/(u*(u - v)*(u + v)) + 
     (1 + (2 - v)/u + (2 - u)/v - 2/(u*v) - 4/(u + v))*G[(2*(-1 + v))/(-1 + 3*v), (2*v)/(-1 + 3*v), 
       1] + (-2 + (4 - 2*v)/(u + v))*G[(2*(-1 + v))/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1] + 
     ((v^2*(-2 + (2 - v)*v) + u*(v*(6 + (-6 - v)*v) + u*(4 + v*(-8 + 2*v) + u*(-4 + 2*u + 6*v))))*
       G[(2*v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/(u*(u - v)*v*(u + v)) + 
     ((v*(10 + v*(-10 + 5*v)) + u*(22 + u*(-22 + 11*u + 32*v) + v*(-24 + 36*v)))*Log[2]^2)/
      (2*u*v*(u + v)) + (6 + (3*u)/v - 2/(1 + v) - v/(u + v))*Log[1 - u] + 
     ((2 + v)*Log[1 - u]^2)/(u + v) + (15 - 2/(1 + u) + u*(-4 + 2*u) - (5*u)/v - (4*v)/u + 
       (12*v^2)/(u + v)^4 + ((-4 - 12*v)*v)/(u + v)^3 + (2 - 13*v)/(u + v) + 
       (-2 + v*(4 + 4*v))/(u + v)^2)*Log[u] + 
     ((v^2*(2 + (-2 + v)*v) + u*(v*(2 + (-6 - v)*v) + u*(4 + u*(-4 + 2*u + 2*v) + v*(-4 + 4*v))))*
       Log[2]*Log[u])/(u*(u - v)*v*(u + v)) + ((-2 + (2 - u)*u + v*(4 + 2*v))*Log[1 - u]*Log[u])/
      (v*(u + v)) + (5 + (4*(-2 + v))/u + (3*(-2 + u))/(2*v) + 3/(u*v) + (2*v^2)/(u + v)^4 - 
       (2*v*(1 + v))/(u + v)^3 + 5/(u*(u + v)) + (1 - (7*v)/2)/(u + v) + (4 + v*(2 + v))/(u + v)^2)*
      Log[u]^2 + (5 - 2/(1 + u) + (3*v)/u + v/(u + v))*Log[1 - v] + 
     (-13 + (6 - 3*v)/u + (10 - 5*u)/v - 10/(u*v) - 4/(u + v) + 4/(u*(u + v)))*Log[2]*Log[1 - v] + 
     ((v^2*(4 + v*(-4 + 2*v)) + u*(v*(-8 + 8*v) + u*(-4 + u*(4 - 2*u - 6*v) + (8 - 2*v)*v)))*Log[u]*
       Log[1 - v])/(u*(u - v)*v*(u + v)) + (4 + (-8 + 4*v)/(u + v))*Log[1 + u]*Log[1 - v] + 
     ((v*(2 + (-2 + v)*v) + u*(-2 + 4*v + u*(2 - u + 2*v)))*Log[1 - v]^2)/(2*u*v*(u + v)) + 
     (-4 + (8 - 4*v)/(u + v))*Log[2]*Log[3 - v] + (-4 + (8 - 4*v)/(u + v))*Log[1 - v]*Log[3 - v] + 
     ((-3*u)/v - (3*v)/u + (12*v^2)/(u + v)^4 - (12*v*(1 + v))/(u + v)^3 + (-2 - 4*v)/(u + v) + 
       (2 + v*(12 + 4*v))/(u + v)^2)*Log[1 - u - v] + 
     ((v*(4 + v*(-4 + 2*v)) + u*(12 + v*(-12 + 4*v) + u*(-16 + 6*u + 4*v)))*Log[2]*Log[1 - u - v])/
      (u*(u - v)*(u + v)) + ((v*(6 + v*(-4 + 2*v)) + u*(2 + v*(-10 + 2*v) + u*(-2 + u + 3*v)))*
       Log[1 - u]*Log[1 - u - v])/((u - v)*v*(u + v)) + 
     (4 + 4/(u*(u - v)) + 6/(u*v) + (-6 + 3*u)/v - (4*v^2)/(u + v)^4 + (4*v*(1 + v))/(u + v)^3 + 
       2/(u*(u + v)) + (10 + v)/(u + v) + (-4 + 2*v)/u + (-8 + 4*v)/(u - v) + 
       (-8 + (-4 - 2*v)*v)/(u + v)^2)*Log[u]*Log[1 - u - v] + 
     ((u*(-6 + u*(4 - 2*u - 2*v) + (10 - 3*v)*v) + v*(-2 + (2 - v)*v))*Log[1 - v]*Log[1 - u - v])/
      (u*(u - v)*(u + v)) - ((2 - 2*(u + v) + (u + v)^2)*(2*u^2*v^2 - 4*u*v*(u + v)^2 + 
        7*(u + v)^4)*Log[1 - u - v]^2)/(2*u*v*(u + v)^4) + 
     (6 - (4*u)/v - (5*v)/u - 2/(1 + v) + (12*v^2)/(u + v)^4 + ((-20 - 12*v)*v)/(u + v)^3 + 
       v*(-4 + 2*v) + (-6 + 5*v)/(u + v) + (6 + v*(20 + 4*v))/(u + v)^2)*Log[v] + 
     ((v^2*(-10 + (10 - 5*v)*v) + u*(v*(-22 + (22 - 15*v)*v) + 
          u*(8 + u*(-8 + 4*u) + (24 - 8*v)*v)))*Log[2]*Log[v])/(u*(u - v)*v*(u + v)) - 
     ((2 - 2*u + u^2)*Log[1 - u]*Log[v])/(v*(u + v)) + 
     (-2 + 14/(u*v) + (-14 + 7*u)/v - (12*v^2)/(u + v)^4 + (12*v*(1 + v))/(u + v)^3 - 
       2/(u*(u + v)) + (-12 + 6*v)/u + (22 + 7*v)/(u + v) + (-24 + (-12 - 6*v)*v)/(u + v)^2)*Log[u]*
      Log[v] + ((4*u + v*(4 - 12*u + v*(-4 + 6*u + 2*v)))*Log[1 - v]*Log[v])/(u*(u - v)*(u + v)) + 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*(u^4 + v^4)*Log[1 - u - v]*Log[v])/(u*v*(u + v)^4) + 
     (7/2 - 4/(u*(u - v)) + (7*(-2 + v))/(2*u) - (4*(-2 + v))/(u - v) + (5*(-2 + u))/v + 10/(u*v) + 
       (2*v^2)/(u + v)^4 - (2*v*(1 + v))/(u + v)^3 - 7/(u*(u + v)) + (3 + (5*v)/2)/(u + v) + 
       (4 + v*(2 + v))/(u + v)^2)*Log[v]^2 + 
     ((u*(-10 + u*(10 - 5*u - 22*v) + (16 - 18*v)*v) + v*(-6 + (6 - 3*v)*v))*Log[2]*Log[1 + v])/
      (u*v*(u + v)) + ((v^2*(-2 + (2 - v)*v) + u*(u*(-4 + u*(4 - 2*u - 2*v) + (4 - 4*v)*v) + 
          v*(-2 + v*(6 + v))))*Log[u]*Log[1 + v])/(u*(u - v)*v*(u + v)) + 
     (-2 + (4 - 2*v)/(u + v))*Log[1 + u]*Log[1 + v] + 
     ((v*(6 + v*(-6 + 3*v)) + u*(10 + u*(-10 + 5*u + 22*v) + v*(-20 + 24*v)))*Log[1 - v]*
       Log[1 + v])/(u*v*(u + v)) + (4 + (-8 + 4*v)/(u + v))*Log[3 - v]*Log[1 + v] + 
     ((v^2*(-6 + (6 - 3*v)*v) + u*(v*(-6 + (6 - 5*v)*v) + u*(4 + u*(-4 + 2*u) + (8 - 2*v)*v)))*
       Log[1 - u - v]*Log[1 + v])/(u*(u - v)*v*(u + v)) + 
     ((v^2*(8 + v*(-8 + 4*v)) + u*(u*(-4 + (4 - 2*u)*u + v*(-16 + 6*v)) + v*(12 + v*(-12 + 8*v))))*
       Log[v]*Log[1 + v])/(u*(u - v)*v*(u + v)) + (2 - (4*v)/(u + v))*Log[1 + v]^2 + 
     (-17 + (4 - 2*u)*u + 2/(1 + u) + u/v + v/u + (4 - 2*v)*v + 2/(1 + v) + (24*v^2)/(u + v)^4 - 
       (24*v*(1 + v))/(u + v)^3 + (-4 - 8*v)/(u + v) + (4 + v*(24 + 8*v))/(u + v)^2)*Log[u + v] + 
     (4 + (-4 - 2*v)/(u + v))*Log[2]*Log[u + v] - (2*(2 - 2*u + u^2 + 2*v + v^2)*Log[1 - u]*
       Log[u + v])/(v*(u + v)) + (-1 + (-2 + v)/u + 6/(u*v) + (-6 + 3*u)/v - (8*v^2)/(u + v)^4 + 
       (8*v*(1 + v))/(u + v)^3 - 4/(u*(u + v)) + (16 + 6*v)/(u + v) + 
       (-16 + (-8 - 4*v)*v)/(u + v)^2)*Log[u]*Log[u + v] + 
     ((-4 - 4*u^2 + (4 - 4*u - 2*v)*v)*Log[1 - v]*Log[u + v])/(u*(u + v)) + 
     (-3 + (14 - 7*v)/u + (14 - 7*u)/v - 14/(u*v) + (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 + 
       (-20 - 4*v)/(u + v) + (16 + v*(8 + 4*v))/(u + v)^2)*Log[1 - u - v]*Log[u + v] + 
     (1 + (-2 + u)/v + 2/(u*v) - (8*v^2)/(u + v)^4 + (8*v*(1 + v))/(u + v)^3 + 4/(u*(u + v)) + 
       (16 + 2*v)/(u + v) + (-6 + 3*v)/u + (-16 + (-8 - 4*v)*v)/(u + v)^2)*Log[v]*Log[u + v] + 
     (-4 + (4 + 2*v)/(u + v))*Log[1 + v]*Log[u + v] + 
     (-6 + (16 - 8*v)/u + (16 - 8*u)/v - 16/(u*v) + (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 + 
       (-24 - 4*v)/(u + v) + (16 + v*(8 + 4*v))/(u + v)^2)*Log[u + v]^2 + 
     (4*(2 - 2*u + u^2 - 2*v + 4*u*v + v^2)*PolyLog[2, (1 - v)/2])/(u*v) - 
     (2*(2 - 2*u + u^2 - 2*v + 4*u*v + v^2)*PolyLog[2, 1 - v])/(u*v))*(1 - UnitStep[-1 + u + v])) + 
 cf^2*((-16/u + (6*(-1 + u))/(-1 + v) + (6*(-1 + v))/(-1 + u) + (4*(-1 + v))/(1 + u) - 16/v + 
     (4*(-1 + u))/(1 + v) + (2*(77 - 20*u - 20*v + 14*u*v))/3 - 
     (2*Pi^2*(2 - 2*u + u^2)*(2 - 2*v + v^2))/(3*u*v) + 
     (-12 + 4*u + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 4*v - 2*u*v)*
      G[u/(-1 + u), (-1 + u + v)/(-1 + u), 1] + (80 - 16*u + (8 - 4*v)/(-1 + u) + 
       (4*u)/(-1 + v)^2 + (8 - 4*u)/(-1 + v) + 96/(u*v) + (-96 + 48*u)/v - 16*v + 
       (4*v)/(-1 + u)^2 + 8*u*v + 32/(u + v) + (-96 + 48*v)/u)*G[v^(-1), 2/v, 1] + 
     ((16 - 8*v)/u + (16 - 8*u)/v - 16/(u*v) - 64/(u + v))*G[2/v, 4/v, 1] + 
     (-12 + 4*u + (4 - 2*v)/(-1 + u) + 4*v + (2*v)/(-1 + u)^2 - 2*u*v)*
      G[v/(-1 + v), (-1 + u + v)/(-1 + v), 1] + (8*(2 + 2*u + u^2 - 2*v + v^2)*
       G[(-4 + v)/(-2 + 2*u + v), (-2 + v)/(-2 + 2*u + v), 1])/(u*(u + v)) + 
     (-40 + 8*u + (56 - 28*v)/u + (40 - 20*u)/v - 56/(u*v) + 8/((u - v)*v) + 8*v - 
       (4*v)/(-1 + u)^2 - 4*u*v + 8/(v*(u + v)) + (-8 + 4*v)/(-1 + u) + (-16 + 8*v)/(u - v) + 
       (-16 + 8*v)/(u + v))*G[(-2 + v)/(-2 + 2*u + v), -(v/(-2 + 2*u + v)), 1] + 
     (8 + 8/(u*(u - v)) + (4*u)/(-1 + v)^2 + (8 - 4*u)/(-1 + v) + 40/(u*v) + (-40 + 20*u)/v - 
       8/(u*(u + v)) + (-16 + 8*v)/(u - v) + (16 + 8*v)/(u + v) + (-24 + 12*v)/u)*
      G[(-2 + v)/(-2 + 2*u + v), v/(-2 + 2*u + v), 1] + 
     (-40 + 8*u + (40 - 20*v)/u - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - (4*u)/(-1 + v)^2 + 
       (-8 + 4*u)/(-1 + v) + (56 - 28*u)/v - 56/(u*v) + 8*v - 4*u*v + 8/(u*(u + v)) + 
       (-16 - 8*v)/(u + v))*G[-(v/(-2 + 2*u + v)), v/(-2 + 2*u + v), 1] + 
     (8*(2 - 2*u + u^2 + 2*v + v^2)*G[(-4 + v)/(-2 + 3*v), (-2 + v)/(-2 + 3*v), 1])/(v*(u + v)) + 
     (-40 + 8*u + (40 - 20*v)/u - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - (4*u)/(-1 + v)^2 + 
       (-8 + 4*u)/(-1 + v) + (56 - 28*u)/v - 56/(u*v) + 8*v - 4*u*v + 8/(u*(u + v)) + 
       (-16 - 8*v)/(u + v))*G[(-2 + v)/(-2 + 3*v), (2*(-1 + v))/(-2 + 3*v), 1] + 
     (8 + (8 - 4*v)/(-1 + u) + (16 - 8*v)/(u - v) + 40/(u*v) + (-24 + 12*u)/v - 8/((u - v)*v) + 
       (4*v)/(-1 + u)^2 + (16 - 8*v)/(u + v) - 8/(v*(u + v)) + (-40 + 20*v)/u)*
      G[(-2 + v)/(-2 + 3*v), v/(-2 + 3*v), 1] + (-40 + 8*u + (56 - 28*v)/u + (40 - 20*u)/v - 
       56/(u*v) + 8/((u - v)*v) + 8*v - (4*v)/(-1 + u)^2 - 4*u*v + 8/(v*(u + v)) + 
       (-8 + 4*v)/(-1 + u) + (-16 + 8*v)/(u - v) + (-16 + 8*v)/(u + v))*
      G[(2*(-1 + v))/(-2 + 3*v), v/(-2 + 3*v), 1] + 
     (40 - 8*u + (8 - 4*v)/(-1 + u) + (16 - 8*v)/(u - v) + 72/(u*v) + (-56 + 28*u)/v - 
       8/((u - v)*v) - 8*v + (4*v)/(-1 + u)^2 + 4*u*v + (80 - 8*v)/(u + v) - 8/(v*(u + v)) + 
       (-72 + 36*v)/u)*Log[2]^2 + ((2 - 2*v)/(-1 + u) + (2 - 2*u)/(-1 + v) + (-8 + 4*u)/v + 
       4*(1 + u + v) + (-8 + 4*v)/u)*Log[1 - u] + (2*(2 - 2*u + u^2)*(2 - 2*v + v^2)*Log[1 - u]^2)/
      (u*v) + ((8*(-2 + v))/u - (4*u)/(-1 + v)^2 - (2*(1 + u))/(-1 + v) + (4*(-1 + v))/(1 + u)^2 - 
       (4*v)/(-1 + u)^2 - (2*(1 + v))/(-1 + u) + (-16 + 12*v)/(1 + u) - 
       (4*v*(-18 + v^2))/(3*(u + v)) + (4*(-9 + u^2 - 12*v + 2*u*v + v^2))/3)*Log[u] + 
     (32 - 8*u + (8 - 4*v)/(-1 + u) - 16/(u*(u - v)) + (32 - 16*v)/(u - v) - (4*u)/(-1 + v)^2 + 
       (-8 + 4*u)/(-1 + v) - 8*v + (4*v)/(-1 + u)^2 + 4*u*v + 16/(u*(u + v)) - (16*v)/(u + v) + 
       (-32 + 16*v)/u)*Log[2]*Log[u] + (-8 + (8 - 4*v)/u + (4 - 2*v)/(-1 + u) - 8/(u*(u - v)) + 
       (16 - 8*v)/(u - v) - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (24 - 12*u)/v - 24/(u*v) + 
       (2*v)/(-1 + u)^2 + 8/(u*(u + v)) + (-16 - 8*v)/(u + v))*Log[1 - u]*Log[u] + 
     (-6 + 2*u + (4 - 2*v)/(-1 + u) + u/(-1 + v)^2 + (2 - u)/(-1 + v) + 8/(u*v) + (-8 + 4*u)/v + 
       2*v + (2*v)/(-1 + u)^2 - u*v + (-8 + 4*v)/u)*Log[u]^2 - 
     (8*(2 + 2*u + u^2 - 2*v + v^2)*Log[2]*Log[1 + u])/(u*(u + v)) + 
     ((2 - 2*v)/(-1 + u) + (2 - 2*u)/(-1 + v) + (-8 + 4*u)/v + 4*(1 + u + v) + (-8 + 4*v)/u)*
      Log[1 - v] + (40 - 8*u + (8 - 4*v)/(-1 + u) + (16 - 8*v)/(u - v) + 56/(u*v) + 
       (-40 + 20*u)/v - 8/((u - v)*v) - 8*v + (4*v)/(-1 + u)^2 + 4*u*v + (16 - 8*v)/(u + v) - 
       8/(v*(u + v)) + (-56 + 28*v)/u)*Log[2]*Log[1 - v] + 
     (4*(2 - 2*u + u^2)*(2 - 2*v + v^2)*Log[1 - u]*Log[1 - v])/(u*v) + 
     ((4 - 2*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 16/(u*v) + (-16 + 8*u)/v + 
       (2*v)/(-1 + u)^2 + (-16 + 8*v)/u)*Log[u]*Log[1 - v] + 
     (2*(2 - 2*u + u^2)*(2 - 2*v + v^2)*Log[1 - v]^2)/(u*v) + 
     (-80 + 16*u + (128 - 64*v)/u + (96 - 48*u)/v - 128/(u*v) + 16/((u - v)*v) + 16*v - 
       (8*v)/(-1 + u)^2 - 8*u*v + 16/(v*(u + v)) + (-16 + 8*v)/(-1 + u) + (-96 + 16*v)/(u + v) + 
       (-32 + 16*v)/(u - v))*Log[2]*Log[2 - v] + (8*(2 + 2*u + u^2 - 2*v + v^2)*Log[1 + u]*
       Log[2 - v])/(u*(u + v)) + (-80 + 16*u + (112 - 56*v)/u + (80 - 40*u)/v - 112/(u*v) + 
       16/((u - v)*v) + 16*v - (8*v)/(-1 + u)^2 - 8*u*v + 16/(v*(u + v)) + (-16 + 8*v)/(-1 + u) + 
       (-32 + 16*v)/(u - v) + (-32 + 16*v)/(u + v))*Log[1 - v]*Log[2 - v] + 
     (12 - (4*u)/(-1 + v)^2 - (2*(1 + u))/(-1 + v) + (8*(-2 + u))/v - (4*v)/(-1 + u)^2 + 
       (4*(-1 + u))/(1 + v)^2 + (-16 + 12*u)/(1 + v) - (2*(1 + v))/(-1 + u) + u*(-16 + 4*v) + 
       (4*v*(-18 + v^2))/(3*(u + v)))*Log[v] + (-48 + 8*u + (80 - 40*v)/u - (4*u)/(-1 + v)^2 + 
       (-8 + 4*u)/(-1 + v) + (80 - 40*u)/v - 80/(u*v) + 8*v - (4*v)/(-1 + u)^2 - 4*u*v - 
       32/(u + v) + (-8 + 4*v)/(-1 + u))*Log[2]*Log[v] + 
     (-40 + 8*u + (24 - 12*v)/u + (4 - 2*v)/(-1 + u) - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - 
       (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (40 - 20*u)/v - 40/(u*v) + 8*v + (2*v)/(-1 + u)^2 - 
       4*u*v + 8/(u*(u + v)) + (-16 - 8*v)/(u + v))*Log[1 - u]*Log[v] + 
     (-8 + (6*u)/(-1 + v)^2 + (12 - 6*u)/(-1 + v) + (-32 + 16*u)/v + 16/((u - v)*v) - 
       (2*v)/(-1 + u)^2 + 16/(v*(u + v)) + (16*v)/(u + v) + (-4 + 2*v)/(-1 + u) + 
       (-32 + 16*v)/(u - v))*Log[u]*Log[v] + (-8 + (8 - 4*v)/u + (4 - 2*v)/(-1 + u) - 
       8/(u*(u - v)) + (16 - 8*v)/(u - v) - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + 
       (24 - 12*u)/v - 24/(u*v) + (2*v)/(-1 + u)^2 + 8/(u*(u + v)) + (-16 - 8*v)/(u + v))*
      Log[1 - v]*Log[v] + (80 - 16*u + (16 - 8*v)/(-1 + u) + (32 - 16*v)/(u - v) + 112/(u*v) + 
       (-80 + 40*u)/v - 16/((u - v)*v) - 16*v + (8*v)/(-1 + u)^2 + 8*u*v + (32 - 16*v)/(u + v) - 
       16/(v*(u + v)) + (-112 + 56*v)/u)*Log[2 - v]*Log[v] + 
     (2 + 2*u + (2 - v)/(-1 + u) + 8/(u*(u - v)) + (6*u)/(-1 + v)^2 + (12 - 6*u)/(-1 + v) + 
       48/(u*v) + (-48 + 24*u)/v + 2*v + v/(-1 + u)^2 - u*v - 8/(u*(u + v)) + (-16 + 8*v)/(u - v) + 
       (16 + 8*v)/(u + v) + (-32 + 16*v)/u)*Log[v]^2 - 
     (8*(2 - 2*u + u^2 + 2*v + v^2)*Log[2]*Log[1 + v])/(v*(u + v)) + 
     (8*(2 - 2*u + u^2 + 2*v + v^2)*Log[2 - v]*Log[1 + v])/(v*(u + v)) + 
     (4/(-1 + u) + (4*u)/(-1 + v)^2 + 4/(-1 + v) - (4*u)/v + (4*v)/(-1 + u)^2 - (4*v)/u - 
       56/(3*(u + v)) - (4*(-3 - 6*u + u^2 - 6*v + 2*u*v + v^2))/3)*Log[-1 + u + v] + 
     (40 - 8*u + 8/(u*(u - v)) + (4*u)/(-1 + v)^2 + (8 - 4*u)/(-1 + v) + 56/(u*v) + 
       (-56 + 28*u)/v - 8*v + 4*u*v - 8/(u*(u + v)) + (-16 + 8*v)/(u - v) + (16 + 8*v)/(u + v) + 
       (-40 + 20*v)/u)*Log[2]*Log[-1 + u + v] + (32 - 8*u + 8/(u*(u - v)) + (2*u)/(-1 + v)^2 + 
       (4 - 2*u)/(-1 + v) + 40/(u*v) + (-40 + 20*u)/v - 8*v - (2*v)/(-1 + u)^2 + 4*u*v - 
       8/(u*(u + v)) + (-4 + 2*v)/(-1 + u) + (-16 + 8*v)/(u - v) + (16 + 8*v)/(u + v) + 
       (-24 + 12*v)/u)*Log[1 - u]*Log[-1 + u + v] + (28 - 4*u + (4 - 2*v)/(-1 + u) + 24/(u*v) + 
       (-24 + 12*u)/v - 4*v + (2*v)/(-1 + u)^2 + 2*u*v + (-24 + 12*v)/u)*Log[u]*Log[-1 + u + v] + 
     (-8 + (16 - 8*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (16 - 8*u)/v - 16/(u*v) - 
       (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*Log[1 - v]*Log[-1 + u + v] + 
     (-12 + 4*u + (16 - 8*v)/u - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - (2*u)/(-1 + v)^2 + 
       (-4 + 2*u)/(-1 + v) + (32 - 16*u)/v - 32/(u*v) + 4*v - 2*u*v + 8/(u*(u + v)) + 
       (-16 - 8*v)/(u + v))*Log[v]*Log[-1 + u + v] + (-12 + (20 - 10*v)/u - (2*u)/(-1 + v)^2 + 
       (-4 + 2*u)/(-1 + v) + (20 - 10*u)/v - 20/(u*v) - (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*
      Log[-1 + u + v]^2 + (12 - 4*u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) - 4*v + 2*u*v)*
      PolyLog[2, 1 - u] + (12 - 4*u - 4*v - (2*v)/(-1 + u)^2 + 2*u*v + (-4 + 2*v)/(-1 + u))*
      PolyLog[2, 1 - v] + (12 - 4*u + (4 - 2*v)/(-1 + u) + 16/(u*v) + (-16 + 8*u)/v - 4*v + 
       (2*v)/(-1 + u)^2 + 2*u*v + (-16 + 8*v)/u)*PolyLog[2, -((-1 + v)/u)] + 
     (12 - 4*u + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 16/(u*v) + (-16 + 8*u)/v - 4*v + 2*u*v + 
       (-16 + 8*v)/u)*PolyLog[2, -((-1 + u)/v)] + (96 - 16*u + (16 - 8*v)/(-1 + u) + 
       (8*u)/(-1 + v)^2 + (16 - 8*u)/(-1 + v) + 160/(u*v) + (-160 + 80*u)/v - 16*v + 
       (8*v)/(-1 + u)^2 + 8*u*v + 64/(u + v) + (-160 + 80*v)/u)*PolyLog[2, v/2] + 
     (-80 + 16*u + (96 - 48*v)/u - (4*u)/(-1 + v)^2 + (-8 + 4*u)/(-1 + v) + (96 - 48*u)/v - 
       96/(u*v) + 16*v - (4*v)/(-1 + u)^2 - 8*u*v - 32/(u + v) + (-8 + 4*v)/(-1 + u))*
      PolyLog[2, v])*(1 - UnitStep[1 - u - v]) + 
   (-2 + (-2 + v)/(-1 + u) + (3*u)/(-1 + v)^2 + (-2 + u)/(-1 + v) - (16*u)/v - 6*v + 
     (3*v)/(-1 + u)^2 - (16*v)/u + (2*v)/(1 + u) + (2*u)/(1 + v) + u*(-6 + (28*v)/3) + 
     (-16 + 16*u + (12 - 6*v)/(-1 + u) + (6*u)/(-1 + v)^2 + (12 - 6*u)/(-1 + v) + 16/(u*v) + 
       (-16 + 8*u)/v + 16*v + (6*v)/(-1 + u)^2 - 8*u*v + (-16 + 8*v)/u)*
      G[-2/(-1 + v), -(-1 + v)^(-1), 1] + ((8 - 4*v)/u + (8 - 4*u)/v - 8/(u*v) - 32/(u + v))*
      G[-2/(-1 + v), 2/(-1 + v), 1] + (4*(2 + 2*u + u^2 - 2*v + v^2)*G[(-3 + v)/(-1 + 2*u + v), 
        (-1 + v)/(-1 + 2*u + v), 1])/(u*(u + v)) - 
     (4*(2 + 2*u + u^2 - 2*v + v^2)*G[(-3 + v)/(-1 + 2*u + v), -((1 + v)/(-1 + 2*u + v)), 1])/
      (u*(u + v)) + (-4 + 8*u + (4 - 2*v)/(-1 + u) + 8/(u*(u - v)) + (4*u)/(-1 + v)^2 + 
       (8 - 4*u)/(-1 + v) + 12/(u*v) + (-12 + 6*u)/v + 8*v + (2*v)/(-1 + u)^2 - 4*u*v + 
       (-4 + 2*v)/u + (-16 + 8*v)/(u - v))*G[-((-1 + v)/(-1 + 2*u + v)), (-1 + v)/(-1 + 2*u + v), 
       1] + ((8 - 4*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (8 - 4*u)/v - 8/(u*v) - 
       (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*G[-((-1 + v)/(-1 + 2*u + v)), 
       -((1 + v)/(-1 + 2*u + v)), 1] + (12 - 8*u + (12 - 6*v)/u + 8/(u*(u - v)) - 
       (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (4 - 2*u)/v - 4/(u*v) - 8*v - (4*v)/(-1 + u)^2 + 
       4*u*v + (-8 + 4*v)/(-1 + u) + (-16 + 8*v)/(u - v))*G[-((-1 + v)/(-1 + 2*u + v)), 
       (1 + v)/(-1 + 2*u + v), 1] - (2*(u - v)*(-2 + u + v)*(2 - 2*u - 2*v + u*v)*
       G[(-1 + v)/(-1 + 2*u + v), -((1 + v)/(-1 + 2*u + v)), 1])/((-1 + u)^2*(-1 + v)^2) + 
     (16 + (4 - 2*v)/u + 8/(u*(u - v)) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 12/(u*v) + 
       (-12 + 6*u)/v - (4*v)/(-1 + u)^2 - 8/(u*(u + v)) + (-8 + 4*v)/(-1 + u) + 
       (-16 + 8*v)/(u - v) + (16 + 8*v)/(u + v))*G[(-1 + v)/(-1 + 2*u + v), (1 + v)/(-1 + 2*u + v), 
       1] - (4*(2 - 2*u + u^2 + 2*v + v^2)*G[-((1 + v)/(-1 + 2*u + v)), (1 + v)/(-1 + 2*u + v), 1])/
      (v*(u + v)) + (4*(2 - 2*u + u^2 + 2*v + v^2)*G[(-3 + v)/(-1 + 3*v), (-1 + v)/(-1 + 3*v), 1])/
      (v*(u + v)) - (4*(2 - 2*u + u^2 + 2*v + v^2)*G[(-3 + v)/(-1 + 3*v), (2*(-1 + v))/(-1 + 3*v), 
        1])/(v*(u + v)) + (2*(u - v)*(-2 + u + v)*(2 - 2*u - 2*v + u*v)*
       G[(-1 + v)/(-1 + 3*v), (2*(-1 + v))/(-1 + 3*v), 1])/((-1 + u)^2*(-1 + v)^2) + 
     (12 - 8*u + (12 - 6*v)/u + 8/(u*(u - v)) - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + 
       (4 - 2*u)/v - 4/(u*v) - 8*v - (4*v)/(-1 + u)^2 + 4*u*v + (-8 + 4*v)/(-1 + u) + 
       (-16 + 8*v)/(u - v))*G[(-1 + v)/(-1 + 3*v), (2*v)/(-1 + 3*v), 1] + 
     (16 + (4 - 2*v)/(-1 + u) - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - (4*u)/(-1 + v)^2 + 
       (-8 + 4*u)/(-1 + v) + (4 - 2*u)/v - 4/(u*v) + (2*v)/(-1 + u)^2 + 8/(u*(u + v)) + 
       (16 - 8*v)/(u + v) + (-12 + 6*v)/u)*G[(-1 + v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1] + 
     ((4 - 2*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 8/(u*v) + (-8 + 4*u)/v + 
       (2*v)/(-1 + u)^2 + (-8 + 4*v)/u)*G[(2*(-1 + v))/(-1 + 3*v), (2*v)/(-1 + 3*v), 1] - 
     (4*(2 + 2*u + u^2 - 2*v + v^2)*G[(2*(-1 + v))/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1])/
      (u*(u + v)) + (4 - 8*u + (4 - 2*v)/u - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - 
       (4*u)/(-1 + v)^2 + (-8 + 4*u)/(-1 + v) + (12 - 6*u)/v - 12/(u*v) - 8*v - (2*v)/(-1 + u)^2 + 
       4*u*v + (-4 + 2*v)/(-1 + u))*G[(2*v)/(-1 + 3*v), (1 + v)/(-1 + 3*v), 1] + 
     (-12 - 16*u + (16 - 8*v)/u + (-2 + v)/(-1 + u) - (7*u)/(-1 + v)^2 + (-14 + 7*u)/(-1 + v) + 
       (24 - 12*u)/v - 24/(u*v) - 16*v - v/(-1 + u)^2 + 8*u*v + 8/(u*(u + v)) + 
       (-16 - 8*v)/(u + v))*Log[2]^2 + ((-2 - 6*v)/(-1 + u) + (2 - 2*u)/(-1 + v) + (-24 + 10*u)/v - 
       (4*v)/(-1 + u)^2 + 2*u*v + (-2 + 2*u)/(1 + v)^2 + (-8 + 6*u)/(1 + v) + (-8 + 2*v)/u)*
      Log[1 - u] + ((4 - 2*v)/u + (-2 + v)/(-1 + u) + u*(-2 + v) + (8 - 4*u)/v - 4/(u*v) - 2*v - 
       v/(-1 + u)^2 + (-8 - 4*v)/(u + v) - 4/(v*(u + v)))*Log[1 - u]^2 + 
     ((-2*u)/(-1 + v)^2 + (-1 - u)/(-1 + v) + (2*(-1 + v))/(1 + u)^2 - (6*v)/(-1 + u)^2 - 
       (5*(1 + v))/(-1 + u) + (-8 + 6*v)/(1 + u) - (4*v*(-18 + v^2))/(3*(u + v)) + 
       (2*(-21 + 6*u + 2*u^2 - 18*v + u*v + 2*v^2))/3)*Log[u] + 
     (-16 + (12 - 6*v)/(-1 + u) - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - (4*u)/(-1 + v)^2 + 
       (-8 + 4*u)/(-1 + v) + (12 - 6*u)/v - 12/(u*v) + (6*v)/(-1 + u)^2 + 8/(u*(u + v)) + 
       (-16 - 8*v)/(u + v) + (-4 + 2*v)/u)*Log[2]*Log[u] + 
     (-12 + (20 - 10*v)/u + (28 - 14*u)/v - 20/(u*v) - (2*v)/(-1 + u)^2 + (-16 - 8*v)/(u + v) - 
       8/(v*(u + v)) + (-4 + 2*v)/(-1 + u))*Log[1 - u]*Log[u] + 
     ((u - v)*(-2 + u + v)*(2 - 2*u - 2*v + u*v)*Log[u]^2)/(2*(-1 + u)^2*(-1 + v)^2) + 
     ((2 - 2*v)/(-1 + u) - (4*u)/(-1 + v)^2 + (-2 - 6*u)/(-1 + v) + (-8 + 2*u)/v + 2*u*v + 
       (-2 + 2*v)/(1 + u)^2 + (-8 + 6*v)/(1 + u) + (-24 + 10*v)/u)*Log[1 - v] + 
     (20 + 16*u + (4 - 2*v)/(-1 + u) + (6*u)/(-1 + v)^2 + (12 - 6*u)/(-1 + v) + 16/(u*v) + 
       (-16 + 8*u)/v + 16*v + (2*v)/(-1 + u)^2 - 8*u*v + 8/(u*(u + v)) + (16 - 8*v)/(u + v) + 
       (-24 + 12*v)/u)*Log[2]*Log[1 - v] + (4*(2 - 2*u + u^2)*(2 - 2*v + v^2)*Log[1 - u]*
       Log[1 - v])/(u*v) + (-20 + 8*u + (4 - 2*v)/(-1 + u) + 8/(u*(u - v)) + (6*u)/(-1 + v)^2 + 
       (12 - 6*u)/(-1 + v) + 16/(u*v) + (-16 + 8*u)/v + 8*v + (2*v)/(-1 + u)^2 - 4*u*v + 
       (-8 + 4*v)/u + (-16 + 8*v)/(u - v))*Log[u]*Log[1 - v] + 
     (8*(2 + 2*u + u^2 - 2*v + v^2)*Log[1 + u]*Log[1 - v])/(u*(u + v)) + 
     (-4 + (8 - 4*v)/u + (-2 + v)/(-1 + u) + u*(-2 + v) + (4 - 2*u)/v - 8/(u*v) - 2*v - 
       v/(-1 + u)^2 + 4/(v*(u + v)) + (-8 + 4*v)/(u + v))*Log[1 - v]^2 - 
     (8*(2 + 2*u + u^2 - 2*v + v^2)*Log[2]*Log[3 - v])/(u*(u + v)) - 
     (8*(2 + 2*u + u^2 - 2*v + v^2)*Log[1 - v]*Log[3 - v])/(u*(u + v)) + 
     (2 - 4*u + (8 - 2*v)/u - (2*u)/(-1 + v)^2 + (-1 + 3*u)/(-1 + v) + (8 - 2*u)/v - 4*v - 
       (2*v)/(-1 + u)^2 + (-1 + 3*v)/(-1 + u))*Log[1 - u - v] + 
     (-8 + (8 - 4*v)/(-1 + u) - 16/(u*(u - v)) + (32 - 16*v)/(u - v) + (4*v)/(-1 + u)^2 + 
       (-16 + 8*v)/u)*Log[2]*Log[1 - u - v] + (-28 + 8*u + (12 - 6*v)/u + (4 - 2*v)/(-1 + u) + 
       (16 - 8*v)/(u - v) + (20 - 10*u)/v - 12/(u*v) - 8/((u - v)*v) + 8*v + (2*v)/(-1 + u)^2 - 
       4*u*v)*Log[1 - u]*Log[1 - u - v] + (20 - 8*u + (2 - v)/(-1 + u) - 8/(u*(u - v)) + 
       (16 - 8*v)/(u - v) - u/(-1 + v)^2 + (-2 + u)/(-1 + v) + 16/(u*v) + (-16 + 8*u)/v - 8*v + 
       v/(-1 + u)^2 + 4*u*v + (-24 + 12*v)/u)*Log[u]*Log[1 - u - v] + 
     (-20 + 8*u + (20 - 10*v)/u + 8/(u*(u - v)) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 
       (12 - 6*u)/v - 12/(u*v) + 8*v - 4*u*v + (-16 + 8*v)/(u - v))*Log[1 - v]*Log[1 - u - v] + 
     (16 - (3*(-2 + v))/(2*(-1 + u)) + (11*(-2 + v))/u + (3*u)/(2*(-1 + v)^2) - 
       (3*(-2 + u))/(2*(-1 + v)) + (11*(-2 + u))/v + 22/(u*v) + (3*v)/(2*(-1 + u)^2))*
      Log[1 - u - v]^2 + (10 + (-1 - v)/(-1 + u) - (6*u)/(-1 + v)^2 - (5*(1 + u))/(-1 + v) + 4*v - 
       (2*v)/(-1 + u)^2 + (2*(-1 + u))/(1 + v)^2 + (-8 + 6*u)/(1 + v) + u*(-12 + 2*v) + 
       (4*v*(-18 + v^2))/(3*(u + v)))*Log[v] + (8 - 16*u + (44 - 22*v)/u + 24/(u*(u - v)) - 
       (4*u)/(-1 + v)^2 + (-8 + 4*u)/(-1 + v) + (12 - 6*u)/v - 12/(u*v) - 16*v - 
       (10*v)/(-1 + u)^2 + 8*u*v - 8/(u*(u + v)) + (-16 + 8*v)/(u + v) + (-20 + 10*v)/(-1 + u) + 
       (-48 + 24*v)/(u - v))*Log[2]*Log[v] + 
     ((4 + v*(-4 + 2*v) + u*(-12 - 12*v + u*(14 + u*(-8 + 2*u - 16*v) + 32*v)))*Log[1 - u]*Log[v])/
      ((-1 + u)^2*u*v) + (48 - 16*u + (10 - 5*v)/(-1 + u) + (3*u)/(-1 + v)^2 + (6 - 3*u)/(-1 + v) + 
       64/(u*v) + (-64 + 32*u)/v - 16*v + (5*v)/(-1 + u)^2 + 8*u*v + (-64 + 32*v)/u)*Log[u]*
      Log[v] + (-32 + 8*u + (24 - 12*v)/u + (4 - 2*v)/(-1 + u) - 8/(u*(u - v)) + 
       (16 - 8*v)/(u - v) - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (24 - 12*u)/v - 24/(u*v) + 
       8*v + (2*v)/(-1 + u)^2 - 4*u*v - 8/(u*(u + v)) + (-16 + 8*v)/(u + v))*Log[1 - v]*Log[v] + 
     (16 + (6 - 3*v)/(-1 + u) + (3*u)/(-1 + v)^2 + (6 - 3*u)/(-1 + v) + 28/(u*v) + (-28 + 14*u)/v + 
       (3*v)/(-1 + u)^2 + (-28 + 14*v)/u)*Log[1 - u - v]*Log[v] + 
     (12 + 8/(u*(u - v)) + (9*(-2 + v))/(2*(-1 + u)) - (6*(-2 + v))/u + (8*(-2 + v))/(u - v) - 
       (3*u)/(2*(-1 + v)^2) + (3*(-2 + u))/(2*(-1 + v)) - (2*(-2 + u))/v - 4/(u*v) - 8*v - 
       (9*v)/(2*(-1 + u)^2) + u*(-8 + 4*v))*Log[v]^2 + 
     (24 + 16*u + (4 - 2*v)/(-1 + u) + (6*u)/(-1 + v)^2 + (12 - 6*u)/(-1 + v) + 8/(u*v) + 
       (-8 + 4*u)/v + 16*v + (2*v)/(-1 + u)^2 - 8*u*v + 16/(u*(u + v)) - (16*v)/(u + v) + 
       (-24 + 12*v)/u)*Log[2]*Log[1 + v] + (16 + (4 - 2*v)/u + 8/(u*(u - v)) + (4*u)/(-1 + v)^2 + 
       (8 - 4*u)/(-1 + v) + 12/(u*v) + (-12 + 6*u)/v - (6*v)/(-1 + u)^2 - 8/(u*(u + v)) + 
       (-12 + 6*v)/(-1 + u) + (-16 + 8*v)/(u - v) + (16 + 8*v)/(u + v))*Log[u]*Log[1 + v] - 
     (4*(2 + 2*u + u^2 - 2*v + v^2)*Log[1 + u]*Log[1 + v])/(u*(u + v)) + 
     (-12 - 16*u + (8 - 4*v)/u - (6*u)/(-1 + v)^2 + (-12 + 6*u)/(-1 + v) + (16 - 8*u)/v - 
       16/(u*v) - 16*v - (2*v)/(-1 + u)^2 + 8*u*v + 8/(u*(u + v)) + (16 - 8*v)/(u + v) + 
       (-4 + 2*v)/(-1 + u))*Log[1 - v]*Log[1 + v] + (8*(2 + 2*u + u^2 - 2*v + v^2)*Log[3 - v]*
       Log[1 + v])/(u*(u + v)) + (12 - 8*u + (20 - 10*v)/u + 8/(u*(u - v)) - (4*u)/(-1 + v)^2 + 
       (-8 + 4*u)/(-1 + v) + (12 - 6*u)/v - 12/(u*v) - 8*v - (6*v)/(-1 + u)^2 + 4*u*v + 
       (-12 + 6*v)/(-1 + u) + (-16 + 8*v)/(u - v))*Log[1 - u - v]*Log[1 + v] + 
     (4 + 8*u + (16 - 8*v)/(-1 + u) + (32 - 16*v)/(u - v) + 32/(u*v) + (-8 + 4*u)/v - 
       16/((u - v)*v) + 8*v + (8*v)/(-1 + u)^2 - 4*u*v + (16 - 8*v)/(u + v) - 8/(v*(u + v)) + 
       (-32 + 16*v)/u)*Log[v]*Log[1 + v] + (4*(u - v)*(2 - 2*u + u^2 - 2*v + v^2)*Log[1 + v]^2)/
      (u*v*(u + v)) + ((8 - 6*v)/(1 + u) + (2*(1 + u))/(-1 + v) - (2*(-1 + v))/(1 + u)^2 - 
       (2*(-1 + u))/(1 + v)^2 + (8 - 6*u)/(1 + v) + (2*(1 + v))/(-1 + u) - 
       (4*(-3 - 6*u + u^2 - 6*v + 2*u*v + v^2))/3)*Log[u + v] + 
     (4*(2 - 2*u + u^2 + 2*v + v^2)*Log[2]*Log[u + v])/(v*(u + v)) + 
     (4*(2 - 2*u + u^2 + 2*v + v^2)*Log[1 - u]*Log[u + v])/(v*(u + v)) - 
     (4*(2 - 2*u + u^2 + 2*v + v^2)*Log[1 + v]*Log[u + v])/(v*(u + v)) + 
     (12 - 4*u - 4*v - (2*v)/(-1 + u)^2 + 2*u*v + (-4 + 2*v)/(-1 + u))*PolyLog[2, u] + 
     (-12 + 4*u + (4 - 2*v)/(-1 + u) + 4*v + (2*v)/(-1 + u)^2 - 2*u*v)*PolyLog[2, u/(-1 + u)] + 
     (-16 - 16*u + (16 - 8*v)/u - (4*u)/(-1 + v)^2 + (-8 + 4*u)/(-1 + v) + (16 - 8*u)/v - 
       16/(u*v) - 16*v - (4*v)/(-1 + u)^2 + 8*u*v + (-8 + 4*v)/(-1 + u))*PolyLog[2, (1 - v)/2] + 
     (-16 + 16*u + (8 - 4*v)/(-1 + u) + (4*u)/(-1 + v)^2 + (8 - 4*u)/(-1 + v) + 8/(u*v) + 
       (-8 + 4*u)/v + 16*v + (4*v)/(-1 + u)^2 - 8*u*v + (-8 + 4*v)/u)*PolyLog[2, 1 - v] + 
     (12 - 4*u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) - 4*v + 2*u*v)*PolyLog[2, v] + 
     (-12 + 4*u + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 4*v - 2*u*v)*PolyLog[2, v/(-1 + v)])*
    (1 - UnitStep[-1 + u + v]));

C2["q,qp","unit"] = cf*tf*((Pi^2*(-2 - 3*v)*delta[1 - u])/6 + ((-132 - 107/v - 48*v + 287*v^2)*delta[1 - u])/54 + 
  4*(1 + v)*delta[1 - u]*G[0, v/(-1 + v), v/(-1 + v), 1] + (Pi^2*(1 + v)*delta[1 - u]*Log[1 - v])/
   3 + ((-60 - 7/v + 42*v + 25*v^2)*delta[1 - u]*Log[1 - v])/9 + 
  ((3 + 4/v - 3*v - 4*v^2)*delta[1 - u]*Log[1 - v]^2)/6 + (2*Pi^2*(1 + v)*delta[1 - u]*Log[v])/3 + 
  (-10 - 7/(9*v) + (-9 - (31*v)/9)*v)*delta[1 - u]*Log[v] + (-1 - v)*delta[1 - u]*Log[1 - v]^2*
   Log[v] + ((-3 + 8/v - 15*v)*delta[1 - u]*Log[v]^2)/12 - 3*(1 + v)*delta[1 - u]*Log[1 - v]*
   Log[v]^2 + (11*(1 + v)*delta[1 - u]*Log[v]^3)/6 + (Pi^2*(1 + v)*plusD[0, 1 - u])/3 + 
  ((-60 - 7/v + 42*v + 25*v^2)*plusD[0, 1 - u])/9 + (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*Log[1 - v]*
   plusD[0, 1 - u] + (-1 + 4/(3*v) + (-4 - (4*v)/3)*v)*Log[v]*plusD[0, 1 - u] + 
  2*(1 + v)*Log[v]^2*plusD[0, 1 - u] + (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*plusD[1, 1 - u] + 
  2*(1 + v)*Log[v]*plusD[1, 1 - u] + (1 - 4/(3*v) + v*(4 + (4*v)/3))*delta[1 - u]*PolyLog[2, v] - 
  2*(1 + v)*delta[1 - u]*Log[1 - v]*PolyLog[2, v] - 4*(1 + v)*delta[1 - u]*Log[v]*PolyLog[2, v] - 
  2*(1 + v)*plusD[0, 1 - u]*PolyLog[2, v] - 4*(1 + v)*delta[1 - u]*PolyLog[3, 1 - v] - 
  2*(1 + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] - 2*(1 + v)*delta[1 - u]*PolyLog[3, v] + 
  ((9 + u - 4*v)*(-1 + v) - 7/(9*(-1 + u)*v) + (26*(-1 + v)*v)/(-1 + u)^3 + 
    (Pi^2*(1 + v))/(3*(-1 + u)) + (-69 + 33*v + 43*v^2)/(9*(-1 + u)) + 
    (-12 + v*(-2 + 14*v))/(-1 + u)^2 + 
    ((-1 + v*(-6 + 4*v) + u*(6 + 10*v + u*(-8 + v*(-10 + 4*v) + u*(2 + u + 6*v))))*
      G[u^(-1), 2/u, 1])/(-1 + u)^4 - (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      G[(-2 + u)/(-2 + 3*u), (2*(-1 + u))/(-2 + 3*u), 1])/(-1 + u)^4 + 
    (-1 + (2 + 2*v)/(-1 + u))*G[(-2 + u)/(-2 + 3*u), u/(-2 + 3*u), 1] + 
    ((-3 + u - 2*v)*G[(2*(-1 + u))/(-2 + 3*u), u/(-2 + 3*u), 1])/(-1 + u) + 
    (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*
     G[v/(-1 + v), (-1 + u + v)/(-1 + v), 1] + 
    ((-3 + u - 2*v)*G[(-2 + u)/(-2 + u + 2*v), -(u/(-2 + u + 2*v)), 1])/(-1 + u) + 
    (4 + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + (4*(1 + v)^2)/(-1 + u)^2)*
     G[(-2 + u)/(-2 + u + 2*v), u/(-2 + u + 2*v), 1] - 
    (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*G[-(u/(-2 + u + 2*v)), u/(-2 + u + 2*v), 1])/
     (-1 + u)^4 + (-1 + (2 + 2*v)/(-1 + u))*Log[2]^2 + 
    (2*(-1 + v)^2 + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
      (2 - 2*v^2)/(-1 + u)^2)*Log[1 - u] + (-1 + (2 + 2*v)/(-1 + u))*Log[2]*Log[1 - u] + 
    (2 + (-4 - 4*v)/(-1 + u))*Log[2]*Log[2 - u] + (2 + (-4 - 4*v)/(-1 + u))*Log[1 - u]*Log[2 - u] + 
    (1 + u^2 - (8*v)/(-1 + u) + ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 + 
      v*(-2 + 2*u + 2*v) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2)*Log[u] + 
    ((1 + (6 - 4*v)*v + u*(-6 - 10*v + u*(8 + u*(-2 - u - 6*v) + (10 - 4*v)*v)))*Log[2]*Log[u])/
     (-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*Log[u])/(-1 + u)^4 + 
    (-2 + (4 + 4*v)/(-1 + u))*Log[2 - u]*Log[u] + 
    (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]^2)/(-1 + u)^4 + 
    (2*(-1 + v)^2 + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
      (2 - 2*v^2)/(-1 + u)^2)*Log[1 - v] - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]*
      Log[1 - v])/(-1 + u)^4 + (-2 + 4/(3*(-1 + u)*v) + ((-20 - 24*v)*v)/(-1 + u)^3 - 
      (22*v^2)/(-1 + u)^4 + v*(-6 + 3*v) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2 + 
      (-4 + (-4 - (4*v)/3)*v)/(-1 + u))*Log[v] + 
    ((-11 + (-2 - 4*v)*v + u*(34 + 14*v + u*(-40 + (-14 - 4*v)*v + u*(22 - 5*u + 2*v))))*Log[2]*
      Log[v])/(-1 + u)^4 + 
    ((2 + v*(-2 + 2*v) + u*(-6 + 2*v + u*(8 + v*(-2 + 2*v) + u*(-6 + 2*u + 2*v))))*Log[1 - u]*
      Log[v])/(-1 + u)^4 + (6 + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
      (6*(1 + v)^2)/(-1 + u)^2)*Log[u]*Log[v] + 
    (-2 - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*
     Log[v] + (3/2 + (2*v^2)/(-1 + u)^4 + (1 + v)/(-1 + u) + (2*v*(1 + v))/(-1 + u)^3 + 
      (1 + v)^2/(-1 + u)^2)*Log[v]^2 + ((22*v^2)/(-1 + u)^4 - (u + v)^2 + (4 + 4*v)/(-1 + u) + 
      (v*(24 + 20*v))/(-1 + u)^3 + (4 + v*(22 + 6*v))/(-1 + u)^2)*Log[-1 + u + v] + 
    (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[2]*Log[-1 + u + v])/(-1 + u)^4 - 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*Log[-1 + u + v])/(-1 + u)^4 - 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]*Log[-1 + u + v])/(-1 + u)^4 + 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - v]*Log[-1 + u + v])/(-1 + u)^4 + 
    (-1 + (2 + 2*v)/(-1 + u))*Log[v]*Log[-1 + u + v] - 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[-1 + u + v]^2)/(-1 + u)^4 + 
    (4*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*PolyLog[2, u/2])/(-1 + u)^4 + 
    ((1 + (6 - 4*v)*v + u*(-6 - 10*v + u*(8 + u*(-2 - u - 6*v) + (10 - 4*v)*v)))*PolyLog[2, u])/
     (-1 + u)^4 + (-2 - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*
     PolyLog[2, 1 - v] + ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      PolyLog[2, -((-1 + v)/u)])/(-1 + u)^4 - (2*(1 + v)*PolyLog[2, v])/(-1 + u))*
   (1 - UnitStep[1 - u - v]) + (-1/2 - 7/(9*(-1 + u)*v) + (14 + u - 4*v)*v + (44*v^2)/(-1 + u)^4 + 
    (Pi^2*(1 + v))/(3*(-1 + u)) + (v*(31 + 20*v))/(-1 + u)^2 + (v*(30 + 58*v))/(-1 + u)^3 + 
    (-120 + 354*v + 86*v^2)/(18*(-1 + u)) + 
    ((6 + v*(-4 + 6*v) + u*(-16 + u*(18 + 6*v^2 + u*(-12 + 4*u + 4*v))))*
      G[-2/(-1 + u), -(-1 + u)^(-1), 1])/(-1 + u)^4 - 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*G[(-1 + u)/(-1 + 3*u), 
       (2*(-1 + u))/(-1 + 3*u), 1])/(-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      G[(-1 + u)/(-1 + 3*u), (2*u)/(-1 + 3*u), 1])/(-1 + u)^4 + 
    (-4 - (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*
     G[(-1 + u)/(-1 + 3*u), (1 + u)/(-1 + 3*u), 1] + 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*G[(2*(-1 + u))/(-1 + 3*u), (2*u)/(-1 + 3*u), 
       1])/(-1 + u)^4 + 
    ((-5 + (2 - 4*v)*v + u*(14 + 2*v + u*(-16 + u*(10 - 3*u - 2*v) + (-2 - 4*v)*v)))*
      G[(2*u)/(-1 + 3*u), (1 + u)/(-1 + 3*u), 1])/(-1 + u)^4 + 
    ((5 + v*(-2 + 4*v) + u*(-14 - 2*v + u*(16 + u*(-10 + 3*u + 2*v) + v*(2 + 4*v))))*
      G[-((-1 + u)/(-1 + u + 2*v)), (-1 + u)/(-1 + u + 2*v), 1])/(-1 + u)^4 - 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*G[-((-1 + u)/(-1 + u + 2*v)), 
       -((1 + u)/(-1 + u + 2*v)), 1])/(-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      G[-((-1 + u)/(-1 + u + 2*v)), (1 + u)/(-1 + u + 2*v), 1])/(-1 + u)^4 + 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*G[(-1 + u)/(-1 + u + 2*v), 
       -((1 + u)/(-1 + u + 2*v)), 1])/(-1 + u)^4 + 
    (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*
     G[(-1 + u)/(-1 + u + 2*v), (1 + u)/(-1 + u + 2*v), 1] - 
    (7*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[2]^2)/(2*(-1 + u)^4) + 
    (2*(-1 + v)^2 + 4/(3*(-1 + u)*v) + ((-8 - 16*v)*v)/(-1 + u)^3 - (16*v^2)/(-1 + u)^4 + 
      (2 + (-12 - 6*v)*v)/(-1 + u)^2 + (1 + (2 - (4*v)/3)*v)/(-1 + u))*Log[1 - u] + 
    (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[2]*Log[1 - u])/(-1 + u)^4 + 
    (u^2 + (-1 - 11*v)/(-1 + u) + ((-28 - 32*v)*v)/(-1 + u)^3 - (30*v^2)/(-1 + u)^4 + 
      v*(-2 + 2*u + 2*v) + (-3 + (-30 - 11*v)*v)/(-1 + u)^2)*Log[u] + 
    ((4 + (8 - 4*v)*v + u*(-16 - 16*v + u*(20 + u*(-8 - 8*v) + (16 - 4*v)*v)))*Log[2]*Log[u])/
     (-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*Log[u])/(-1 + u)^4 - 
    (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]^2)/(4*(-1 + u)^4) + 
    (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[2]*Log[1 + u])/(-1 + u)^4 - 
    (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*Log[1 + u])/(-1 + u)^4 + 
    (-2 + (4 + 4*v)/(-1 + u))*Log[u]*Log[1 + u] + 
    (2*(-1 + v)^2 + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
      (2 - 2*v^2)/(-1 + u)^2)*Log[1 - v] + 
    ((-5 + (10 - 5*v)*v + u*(15 + (-10 - 6*v)*v + u*(-18 + u*(11 - 3*u - 6*v) + (6 - 3*v)*v)))*
      Log[1 - u - v])/(-1 + u)^4 + (-1 + (2 + 2*v)/(-1 + u))*Log[2]*Log[1 - u - v] + 
    (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
     Log[1 - u - v] + (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]*Log[1 - u - v])/
     (2*(-1 + u)^4) - (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 + u]*Log[1 - u - v])/
     (-1 + u)^4 + (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u - v]^2)/
     (4*(-1 + u)^4) + (-3 + 4/(3*(-1 + u)*v) + ((-16 - 20*v)*v)/(-1 + u)^3 - (14*v^2)/(-1 + u)^4 + 
      v*(-6 + 3*v) + (-3 + (-18 - 7*v)*v)/(-1 + u)^2 + (-6 + (-9 - (4*v)/3)*v)/(-1 + u))*Log[v] + 
    ((-5 + (2 - 4*v)*v + u*(14 + 2*v + u*(-16 + u*(10 - 3*u - 2*v) + (-2 - 4*v)*v)))*Log[2]*Log[v])/
     (-1 + u)^4 + ((10 + v*(-2 + 6*v) + u*(-30 - 6*v + u*(36 + u*(-22 + 6*u + 2*v) + v*(6 + 6*v))))*
      Log[1 - u]*Log[v])/(-1 + u)^4 + (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]*
      Log[v])/(2*(-1 + u)^4) + 
    ((5 + v*(-2 + 4*v) + u*(-14 - 2*v + u*(16 + u*(-10 + 3*u + 2*v) + v*(2 + 4*v))))*Log[1 + u]*
      Log[v])/(-1 + u)^4 + (-3/2 - (2*v^2)/(-1 + u)^4 + (1 + v)/(-1 + u) - 
      (2*v*(1 + v))/(-1 + u)^3 - (1 + v)^2/(-1 + u)^2)*Log[1 - u - v]*Log[v] + 
    ((-9 + (-6 - 2*v)*v + u*(26 + 22*v + u*(-26 + (-22 - 2*v)*v + u*(10 - u + 6*v))))*Log[v]^2)/
     (4*(-1 + u)^4) + (-1 - u^2 - 2*u*v - v^2 + (4*v*(1 + v))/(-1 + u)^3 + 
      (2 + v*(8 + 2*v))/(-1 + u)^2)*Log[u + v] - (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      PolyLog[2, (1 - u)/2])/(-1 + u)^4 + 
    ((5 + v*(-2 + 4*v) + u*(-14 - 2*v + u*(16 + u*(-10 + 3*u + 2*v) + v*(2 + 4*v))))*
      PolyLog[2, 1 - u])/(-1 + u)^4 + (-2 - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - 
      (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, u] + 
    (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*
     PolyLog[2, u/(-1 + u)] - (2*(1 + v)*PolyLog[2, v])/(-1 + u))*(1 - UnitStep[-1 + u + v]) + 
  2*(1 + v)*delta[1 - u]*Zeta[3]);

C2["qp,qbp","unit"] = cf*tf*(((2*(-1 + u + v - u*v)*(2 + (u + v)^2))/(u + v)^2 + 
    (-8 + (4 - 2*u)*u - (8*v)/(u + v)^3 + (-4 + 4*v)/(u + v) + (4 + 8*v)/(u + v)^2)*Log[u] - 
    ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]^2)/(u + v)^4 + 
    (-4 + (4 - 2*v)*v + (8*v)/(u + v)^3 + (-4 - 8*v)/(u + v)^2 + (4 - 4*v)/(u + v))*Log[v] + 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[v])/(u + v)^4 - 
    ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[v]^2)/(u + v)^4 + 
    ((-8*u*v + (u + v)*(4*u*v + (u + v)*(-4 + (u + v)*(10 - 4*u*v + (u + v)*(-4 + 2*(u + v))))))*
      Log[-1 + u + v])/(u + v)^3 + ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*
      Log[-1 + u + v]^2)/(u + v)^4)*(1 - UnitStep[1 - u - v]) + 
  (-1/6*(Pi^2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2))/(u + v)^4 + 
    (-(u + v)^4 + u*v*(-24 + 24*(u + v) - 12*(u + v)^2 + 4*(u + v)^3 - 2*(u + v)^4))/(u + v)^4 + 
    (-10 + (4 - 2*u)*u - (16*v^2)/(u + v)^4 + (-2 + 10*v)/(u + v) + (v*(8 + 16*v))/(u + v)^3 + 
      (2 + (-8 - 6*v)*v)/(u + v)^2)*Log[u] - ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*
      Log[u]^2)/(2*(u + v)^4) + 
    ((16*u*v + (u + v)*(-16*u*v + (u + v)*(-2 + 6*u*v + (u + v)*(2 - 2*(u + v)))))*Log[1 - u - v])/
     (u + v)^4 + ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[1 - u - v])/
     (u + v)^4 - ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[1 - u - v]^2)/
     (2*(u + v)^4) + (-6 + (4 - 2*v)*v - (16*v^2)/(u + v)^4 + (6 + 2*v)/(u + v) + 
      (v*(24 + 16*v))/(u + v)^3 + (-6 + (-24 - 6*v)*v)/(u + v)^2)*Log[v] + 
    (3*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[v])/(u + v)^4 + 
    ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[1 - u - v]*Log[v])/(u + v)^4 - 
    ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[v]^2)/(2*(u + v)^4) + 
    ((32*u*v + (u + v)*(-32*u*v + (u + v)*(-4 + 12*u*v + 
           (u + v)*(4 + (u + v)*(8 - 4*u*v + (u + v)*(-4 + 2*(u + v)))))))*Log[u + v])/(u + v)^4 + 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[u + v])/(u + v)^4 - 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[1 - u - v]*Log[u + v])/(u + v)^4 + 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[v]*Log[u + v])/(u + v)^4 - 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u + v]^2)/(u + v)^4)*
   (1 - UnitStep[-1 + u + v]));

C2["q,qp","mixed"] = cf*tf*((-8/(3*(1 + u)) - (16*(-1 + v))/(3*(1 + u)^2) - (16*(-1 + u))/(3*(1 + v)^2) - 
    8/(3*(1 + v)) - (2*(9 - 11*u + 2*u^2 - 11*v + 13*u*v + 2*v^2))/3 + 
    (u*(v*(-36 + (84 - 48*v)*v) + u*(-36 + v*(72 + (-12 - 24*v)*v) + 
         u*(-4 + v*(12 + (-4 - 16*v)*v) + u*(v*(-24 + (12 - 24*v)*v) + 
             u*(-12 + v*(-12 - 16*v^2) + u*(-8 + u*(-4*u - 12*v) - 16*v^2))))))*Log[u])/
     (3*(-1 + u)*(1 + u)^3*(-1 + v)*(u + v)) + 
    (v*(-36*u + 84*u^2 - 48*u^3 + v*(-36 + 72*u - 12*u^2 - 24*u^3 + 
         v*(-4 + 12*u - 4*u^2 - 16*u^3 + v*(-24*u + 12*u^2 - 24*u^3 + 
             v*(-12 - 12*u - 16*u^3 + v*(-8 - 16*u^2 + (-12*u - 4*v)*v))))))*Log[v])/
     (3*(-1 + u)*(-1 + v)*(1 + v)^3*(u + v)) + 
    (4*(-1 + u + v)^2*(-5 - u*v + 5*(u + v) - 2*u*v*(u + v) - (u + v)^2 + (u + v)^3)*
      Log[-1 + u + v])/(3*(-1 + u)*(-1 + v)*(u + v)))*(1 - UnitStep[1 - u - v]) + 
  ((u*v*(-4 - 32*(u + v) + 8*(u + v)^3 - 4*(u + v)^4 + u*v*(-58 + 4*(u + v) + 46*(u + v)^2 - 
         8*(u + v)^3 + u*v*(-72 - 18*u*v + 4*(u + v) - 4*(u + v)^2))))/
     (3*(-1 + u)*(1 + u)^2*(-1 + v)*(1 + v)^2) + 
    (v*(-24 + (48 - 24*u)*u + v*(-24 + (36 - 12*u)*u + v*(-36 + (28 - 8*u)*u + 
           v*(-40 + (20 - 12*u)*u + (-20 + (12 - 8*u)*u)*v))))*Log[1 - u])/
     (3*(-1 + u)*(-1 + v)*(1 + v)^3) + 
    (u*(v*(-12 + (36 - 24*v)*v) + u*(-12 + v*(48 + (-24 - 12*v)*v) + 
         u*(20 + v*(12 + (-20 - 8*v)*v) + u*(36 + v*(-12 - 12*v^2) + 
             u*(28 + u*(12 + u*(-4*u - 12*v) + (-12 - 8*v)*v) + v*(-12 - 8*v^2))))))*Log[u])/
     (3*(-1 + u)*(1 + u)^3*(-1 + v)*(u + v)) + 
    (u*(-24 + (48 - 24*v)*v + u*(-24 + (36 - 12*v)*v + u*(-36 + (28 - 8*v)*v + 
           u*(-40 + (20 - 12*v)*v + u*(-20 + (12 - 8*v)*v)))))*Log[1 - v])/
     (3*(-1 + u)*(1 + u)^3*(-1 + v)) + 
    (v*(-12*u + 36*u^2 - 24*u^3 + v*(-12 + 48*u - 24*u^2 - 12*u^3 + 
         v*(20 + 12*u - 20*u^2 - 8*u^3 + v*(36 - 12*u - 12*u^3 + v*(28 - 12*u - 8*u^3 + v*
                (12 - 12*u - 8*u^2 + (-12*u - 4*v)*v))))))*Log[v])/
     (3*(-1 + u)*(-1 + v)*(1 + v)^3*(u + v)) + 
    ((-4*(-2 + v))/(3*(1 + u)^2) + 8/(3*(1 + u)*(-1 + v)) + (2*(1 + 4*u + 2*u^3))/(3*(-1 + v)) + 
      (8*(-1 + v))/(3*(1 + u)^3) + (8*(-1 + u))/(3*(1 + v)^3) - (4*(-2 + u))/(3*(1 + v)^2) + 
      8/(3*(-1 + u)*(1 + v)) + (2*(-5 + 4*u))/(3*(1 + v)) + (2*(-5 + 4*v))/(3*(1 + u)) + 
      (8*(5 - u + u^2 - v + u*v + v^2))/3 + (2*(1 + 4*v + 2*v^3))/(3*(-1 + u)))*Log[u + v])*
   (1 - UnitStep[-1 + u + v]));

H0["q"] = delta[1 - x];

H1["q"] = cf*((5 - 3*x)/2 - (9*delta[1 - x])/2 + (2*Pi^2*delta[1 - x])/3 + (-1 - x)*Log[1 - x] + 
  (-2 - 4/(-1 + x) - 2*x)*Log[x] - (3*plusD[0, 1 - x])/2 + 2*plusD[1, 1 - x]);

H1["g"] = cf*((-4 + 4/x + 2*x)*Log[1 - x] + (-8 + 8/x + 4*x)*Log[x]);

H2["q"] = cf*tf*(-29 - 148/(27*x) - (8*Pi^2*x)/3 + x*(29 + (148*x)/27) + (4*Pi^2*(1 + x)*G[0, x])/3 - 
   (4*(93 - 6/x + 57*x + 13*x^2)*G[0, x])/9 + (2*(-23 + 2/x + 11*x + 10*x^2)*G[1, x])/3 - 
   (8*(1 + x)^3*G[-1, 0, x])/(3*x) + (5 + 32/(3*x) + x*(-7 + (8*x)/3))*G[0, 0, x] + 
   (2 + 16/(3*x) + (-10 - (8*x)/3)*x)*G[0, 1, x] + (2 + 8/(3*x) + (-2 - (8*x)/3)*x)*G[1, 1, x] + 
   22*(1 + x)*G[0, 0, 0, x] + 12*(1 + x)*G[0, 0, 1, x] + 4*(1 + x)*G[0, 1, 1, x] + 
   8*(1 + x)*Zeta[3]) + cf*nf*tf*((19*(-11 + x))/54 - (2*Pi^2)/(9*(-1 + x)) + 
   (457*delta[1 - x])/72 - (19*Pi^2*delta[1 - x])/18 + (7/3 + 16/(3*(-1 + x)) + 3*x)*G[0, x] + 
   (13*(1 + x)*G[1, x])/9 - ((1 + x^2)*G[0, 0, x])/(3*(-1 + x)) - 
   (2*(1 + 2/(-1 + x) + x)*G[0, 1, x])/3 - (2*(1 + x)*G[1, 1, x])/3 + (247*plusD[0, 1 - x])/54 - 
   (2*Pi^2*plusD[0, 1 - x])/9 - (29*plusD[1, 1 - x])/9 + (2*plusD[2, 1 - x])/3 + 
   (2*delta[1 - x]*Zeta[3])/3) + cf^2*((Pi^2*(-5 - 3/(-1 + x) - 8*x - 4*x^3))/6 + 
   (-3 + x*(-63 + 32*x))/8 + (331*delta[1 - x])/32 - (13*Pi^2*delta[1 - x])/8 + 
   (5*Pi^4*delta[1 - x])/24 + (Pi^2*(5 - 5*x - 8/(1 + x))*G[-1, x])/3 + 
   ((41 + 53/(-1 + x) + 19*x + 8*x^2 - 8/(1 + x))*G[0, x])/2 + 
   (Pi^2*(-1 - 10/(-1 + x) - 5*x - 4/(1 + x))*G[0, x])/6 + ((1 + 55*x)*G[1, x])/4 - 
   (Pi^2*(-3 + x^2)*G[1, x])/(3*(-1 + x)) + (-2 - 6*x - 4*x^3)*G[-1, 0, x] + 
   ((-39 - 33/(-1 + x) + x + 8*x^3)*G[0, 0, x])/2 + (-2 + 3/(-1 + x) + x)*G[0, 1, x] + 
   (11 + 6/(-1 + x) - 7*x)*G[1, 0, x] + 2*(3 + x)*G[1, 1, x] + 
   (12 - 12*x - 16/(1 + x))*G[-1, -1, 0, x] + (4 - 4*x - 12/(1 + x))*G[-1, 0, 0, x] + 
   (4 - 4*x - 8/(1 + x))*G[-1, 0, 1, x] + (-8 - 12/(-1 + x) - 8*x - 4/(1 + x))*G[0, -1, 0, x] + 
   ((33 + 80/(-1 + x) + 69*x + 36/(1 + x))*G[0, 0, 0, x])/2 + (2 + 2/(-1 + x) + 6*x + 4/(1 + x))*
    G[0, 0, 1, x] + (-9 - 18/(-1 + x) - 9*x)*G[0, 1, 0, x] + 
   (-4 - 10/(-1 + x) - 4*x)*G[0, 1, 1, x] + (7 + 10/(-1 + x) + 7*x)*G[1, 0, 0, x] + 
   (-4 - 8/(-1 + x) - 4*x)*G[1, 0, 1, x] + (-6 - 12/(-1 + x) - 6*x)*G[1, 1, 0, x] - 
   6*(1 + x)*G[1, 1, 1, x] + (51*plusD[0, 1 - x])/8 - (27*plusD[1, 1 - x])/4 + 
   (2*Pi^2*plusD[1, 1 - x])/3 - (9*plusD[2, 1 - x])/2 + 2*plusD[3, 1 - x] + 
   (14 + 36/(-1 + x) + 32*x + 14/(1 + x))*Zeta[3] - (39*delta[1 - x]*Zeta[3])/2 - 
   2*plusD[0, 1 - x]*Zeta[3]) + ca*cf*((2329 + (613 - 432*x)*x)/216 + 
   (Pi^2*(11/(-1 + x) + 9*x + 6*x^3))/18 - (5465*delta[1 - x])/288 + (215*Pi^2*delta[1 - x])/72 - 
   (49*Pi^4*delta[1 - x])/720 + (Pi^2*(-5 + 5*x + 8/(1 + x))*G[-1, x])/6 + 
   (Pi^2*(3 + 8/(-1 + x) + 5*x + 2/(1 + x))*G[0, x])/6 + 
   ((-101 - 206/(-1 + x) - 81*x - 24*x^2 + 24/(1 + x))*G[0, x])/12 + ((-113 - 311*x)*G[1, x])/36 - 
   (2*Pi^2*G[1, x])/(3*(-1 + x)) + (1 + 3*x + 2*x^3)*G[-1, 0, x] + 
   ((11 + 22/(-1 + x) - 25*x - 24*x^3)*G[0, 0, x])/12 + (11*(1 + 2/(-1 + x) + x)*G[0, 1, x])/6 + 
   (11*(1 + x)*G[1, 1, x])/6 + (-6 + 6*x + 8/(1 + x))*G[-1, -1, 0, x] + 
   (-2 + 2*x + 6/(1 + x))*G[-1, 0, 0, x] + (-2 + 2*x + 4/(1 + x))*G[-1, 0, 1, x] + 
   (4 + 6/(-1 + x) + 4*x + 2/(1 + x))*G[0, -1, 0, x] - 9*((-1 + x)^(-1) + x + (1 + x)^(-1))*
    G[0, 0, 0, x] + (1 - x - 2/(1 + x))*G[0, 0, 1, x] + (-1 - 2/(-1 + x) - x)*G[0, 1, 0, x] + 
   (-3 - 4/(-1 + x) - 3*x)*G[1, 0, 0, x] + (-1 - 2/(-1 + x) - x)*G[1, 0, 1, x] + 
   (1 + 2/(-1 + x) + x)*G[1, 1, 0, x] - (3155*plusD[0, 1 - x])/216 + (11*Pi^2*plusD[0, 1 - x])/18 + 
   (367*plusD[1, 1 - x])/36 - (Pi^2*plusD[1, 1 - x])/3 - (11*plusD[2, 1 - x])/6 + 
   (3/(-1 + x) - 9*x - 7/(1 + x))*Zeta[3] + (35*delta[1 - x]*Zeta[3])/3 + 
   10*plusD[0, 1 - x]*Zeta[3]);

H2["g"] = ca*cf*((Pi^2*(-4 - 3/x + 8*x))/3 + (-1926 + 4235/x - 2151*x - 320*x^2)/54 + 
   (Pi^2*(2 + 4/x + x)*G[-1, x])/3 - (2*Pi^2*(8 - 2/x + x)*G[0, x])/3 + 
   ((831 + 108/x + 201*x + 52*x^2)*G[0, x])/9 + Pi^2*(2 - 4/(3*x) - x)*G[1, x] + 
   (49/3 - 9/x + (11/3 - 4*x)*x)*G[1, x] + (28 + 44/(3*x) + x*(14 + (8*x)/3))*G[-1, 0, x] + 
   (-32 - 212/(3*x) + x - (8*x^2)/3)*G[0, 0, x] + (8 - 124/(3*x) + x*(4 + (8*x)/3))*G[0, 1, x] - 
   2*x*G[1, 0, x] + (16 - 62/(3*x) + x*(-4 + (8*x)/3))*G[1, 1, x] - 4*(2 + x)*G[-1, -1, 0, x] + 
   (24 + 20/x + 12*x)*G[-1, 0, 0, x] + (8 + 8/x + 4*x)*G[-1, 0, 1, x] + 
   (16 + 16/x + 8*x)*G[0, -1, 0, x] + (-44 - 80/x - 62*x)*G[0, 0, 0, x] + 
   (-32 - 24/x - 24*x)*G[0, 0, 1, x] + (-24 + 24/x + 12*x)*G[0, 1, 0, x] + 
   (-12 - 4/x - 6*x)*G[0, 1, 1, x] + (-16 + 12/x + 8*x)*G[1, 0, 0, x] + 
   (-8 + 8/x + 4*x)*G[1, 0, 1, x] + (-16 + 16/x + 8*x)*G[1, 1, 0, x] + 
   (-4 + 4/x + 2*x)*G[1, 1, 1, x] + (16 - 60/x - 34*x)*Zeta[3]) + 
 cf^2*(-29 + 11/x + (71/6 - (4*x)/3)*x + (Pi^2*(-6 - 27*x + 2*x^3))/9 + 
   (4*Pi^2*(2 + x^(-1) + x)*G[-1, x])/3 - (2*Pi^2*(-2 + x)*G[0, x])/3 + 
   ((123 + 72/x - 101*x - 8*x^2)*G[0, x])/6 + Pi^2*((5*(-2 + x))/3 + 2/x)*G[1, x] + 
   (-6 + 10/x - 8*x)*G[1, x] + (4*(-14 - 18*x + x^3)*G[-1, 0, x])/3 + 
   ((-24 + 249*x - 8*x^3)*G[0, 0, x])/6 + (24 - 24/x - 3*x)*G[0, 1, x] + 4*x*G[1, 0, x] + 
   (28 - 24/x - 7*x)*G[1, 1, x] + 16*(2 + x^(-1) + x)*G[-1, -1, 0, x] - 
   8*(2 + x^(-1) + x)*G[-1, 0, 0, x] - 32*G[0, -1, 0, x] - 11*(-2 + x)*G[0, 0, 0, x] + 
   (-4 + 16/x + 2*x)*G[0, 0, 1, x] + (-16 + 16/x + 8*x)*G[0, 1, 0, x] + 
   (-20 + 24/x + 10*x)*G[0, 1, 1, x] + (32 - 24/x - 16*x)*G[1, 0, 0, x] + 
   (-12 + 12/x + 6*x)*G[1, 0, 1, x] + (-4 + 4/x + 2*x)*G[1, 1, 0, x] + 
   (-20 + 20/x + 10*x)*G[1, 1, 1, x] + (8 - 16/x - 20*x)*Zeta[3]);

H2["qp"] = cf*tf*(-29 - 148/(27*x) - (8*Pi^2*x)/3 + x*(29 + (148*x)/27) + (4*Pi^2*(1 + x)*G[0, x])/3 - 
  (4*(93 - 6/x + 57*x + 13*x^2)*G[0, x])/9 + (2*(-23 + 2/x + 11*x + 10*x^2)*G[1, x])/3 - 
  (8*(1 + x)^3*G[-1, 0, x])/(3*x) + (5 + 32/(3*x) + x*(-7 + (8*x)/3))*G[0, 0, x] + 
  (2 + 16/(3*x) + (-10 - (8*x)/3)*x)*G[0, 1, x] + (2 + 8/(3*x) + (-2 - (8*x)/3)*x)*G[1, 1, x] + 
  22*(1 + x)*G[0, 0, 0, x] + 12*(1 + x)*G[0, 0, 1, x] + 4*(1 + x)*G[0, 1, 1, x] + 8*(1 + x)*Zeta[3]);

P0["q->q"] = cf*(-1 - x + (3*delta[1 - x])/2 + 2*plusD[0, 1 - x]);

P0["q->g"] = cf*(-2 + 2/x + x);

P0["g->q"] = tf*(1 + x*(-2 + 2*x));

P0["g->g"] = (-2*nf*tf*delta[1 - x])/3 + ca*(-4 + 2/x + (2 - 2*x)*x + (11*delta[1 - x])/6 + 2*plusD[0, 1 - x]);

P1["q->q"] = cf*tf*(-8 - 20/(9*x) + x*(4 + (56*x)/9) + ((-15 + (-27 - 8*x)*x)*Log[x])/3 + (1 + x)*Log[x]^2) + 
 cf*nf*tf*((2*(-1 + 11*x))/9 - delta[1 - x]/6 - (2*Pi^2*delta[1 - x])/9 + 
   (2*(1 + 2/(-1 + x) + x)*Log[x])/3 - (20*plusD[0, 1 - x])/9) + 
 ca*cf*((53 - 187*x)/18 + (Pi^2*(1 + x))/6 + (17*delta[1 - x])/24 + (11*Pi^2*delta[1 - x])/18 + 
   ((-5 - 22/(-1 + x) - 5*x)*Log[x])/6 - ((1 + x^2)*Log[x]^2)/(2*(-1 + x)) + 
   (67*plusD[0, 1 - x])/9 - (Pi^2*plusD[0, 1 - x])/3 - 3*delta[1 - x]*Zeta[3]) + 
 cf^2*(5*(-1 + x) + (3*delta[1 - x])/8 - (Pi^2*delta[1 - x])/2 + (-5 - 3/(-1 + x) - 3*x)*Log[x] + 
   (-2 - 4/(-1 + x) - 2*x)*Log[1 - x]*Log[x] + (4/(-1 + x) + (5*(1 + x))/2)*Log[x]^2 + 
   6*delta[1 - x]*Zeta[3]);

P1["q->g"] = cf^2*((-1 + 9*x)/2 + 2*x*Log[1 - x] + (-2 + 2/x + x)*Log[1 - x]^2 + ((-16 + x)*Log[x])/2 + 
   (8 - 8/x - 4*x)*Log[1 - x]*Log[x] + ((2 - x)*Log[x]^2)/2 + (16 - 16/x - 8*x)*PolyLog[2, x]) + 
 ca*cf*(5 + (2*Pi^2)/3 + 17/(9*x) + (-1 - (44*x)/9)*x - 2*x*Log[1 - x] + 
   (2 - 2/x - x)*Log[1 - x]^2 + (8 - 6/x + x*(9 + (8*x)/3))*Log[x] + 
   (-12 + 12/x + 6*x)*Log[1 - x]*Log[x] + (-2 - 4/x - 3*x)*Log[x]^2 + 
   (4 + 4/x + 2*x)*Log[x]*Log[1 + x] + (4 + 4/x + 2*x)*PolyLog[2, -x] + 
   (-16 + 16/x + 8*x)*PolyLog[2, x]);

P1["q->qb"] = cf*tf*(-8 - 20/(9*x) + x*(4 + (56*x)/9) + ((-15 + (-27 - 8*x)*x)*Log[x])/3 + (1 + x)*Log[x]^2) + 
 cf^2*(-4*(-1 + x) - (Pi^2*(1 + x^2))/(3*(1 + x)) + 2*(1 + x)*Log[x] + 
   (-1 + x + 2/(1 + x))*Log[x]^2 + (4 - 4*x - 8/(1 + x))*Log[x]*Log[1 + x] + 
   (4 - 4*x - 8/(1 + x))*PolyLog[2, -x]) + ca*cf*(2*(-1 + x) + (Pi^2*(-1 + x + 2/(1 + x)))/6 + 
   (-1 - x)*Log[x] - ((1 + x^2)*Log[x]^2)/(2*(1 + x)) + (-2 + 2*x + 4/(1 + x))*Log[x]*Log[1 + x] + 
   (-2 + 2*x + 4/(1 + x))*PolyLog[2, -x]);

P1["q->qp"] = cf*tf*(-8 - 20/(9*x) + x*(4 + (56*x)/9) + ((-15 + (-27 - 8*x)*x)*Log[x])/3 + (1 + x)*Log[x]^2);

P1["g->q"] = nf*tf^2*((-20 + (16 - 16*x)*x)/9 + ((-4 + (8 - 8*x)*x)*Log[1 - x])/3 + 
   ((-4 + (8 - 8*x)*x)*Log[x])/3) + ca*tf*((-2*Pi^2*x)/3 + (13 - 20/x - 95*x + 178*x^2)/9 + 
   ((11 + x*(-10 + 10*x))*Log[1 - x])/3 + (1 + x*(-2 + 2*x))*Log[1 - x]^2 + 
   ((-4 + (-34 - 4*x)*x)*Log[x])/3 + (-4 + (8 - 8*x)*x)*Log[1 - x]*Log[x] + (1 + 6*x)*Log[x]^2 + 
   (-2 + (-4 - 4*x)*x)*Log[x]*Log[1 + x] + (-2 + (-4 - 4*x)*x)*PolyLog[2, -x] + 
   (-8 + (16 - 16*x)*x)*PolyLog[2, x]) + 
 cf*tf*((-12 + (23 - 20*x)*x)/2 + (Pi^2*(-1 + (2 - 2*x)*x))/3 + (-3 + (2 - 2*x)*x)*Log[1 - x] + 
   (-1 + (2 - 2*x)*x)*Log[1 - x]^2 + ((-5 + x*(4 + 4*x))*Log[x])/2 + 
   (6 + x*(-12 + 12*x))*Log[1 - x]*Log[x] + ((-1 + (2 - 4*x)*x)*Log[x]^2)/2 + 
   (8 + x*(-16 + 16*x))*PolyLog[2, x]);

P1["g->g"] = cf*nf*tf*(-4 + 92/(9*x) + (12 - (164*x)/9)*x - delta[1 - x] + (10 + 16/(3*x) + x*(14 + (16*x)/3))*
    Log[x] + 2*(1 + x)*Log[x]^2) + ca*nf*tf*((2*(29 - 23/x - 19*x + 23*x^2))/9 - 
   (4*delta[1 - x])/3 + (4*(3 + 2/(-1 + x) - 2/x - 3*x + 2*x^2)*Log[x])/3 - 
   (20*plusD[0, 1 - x])/9) + ca^2*((-25 - 109*x)/18 + (Pi^2*(4 + 2*x^2 - (1 + x)^(-1)))/3 + 
   (8*delta[1 - x])/3 + ((-33 - 22/(-1 + x) - 22/x - 3*x - 22*x^2)*Log[x])/3 - 
   4*(2 + (-1 + x)^(-1) - x^(-1) - x + x^2)*Log[1 - x]*Log[x] + 
   (3/(-1 + x) - 4/x + 2*(-4 + x)*x + (1 + x)^(-1))*Log[x]^2 + 
   4*(2 + x^(-1) + x + x^2 - (1 + x)^(-1))*Log[x]*Log[1 + x] + (67*plusD[0, 1 - x])/9 - 
   (Pi^2*plusD[0, 1 - x])/3 + 4*(2 + x^(-1) + x + x^2 - (1 + x)^(-1))*PolyLog[2, -x] + 
   3*delta[1 - x]*Zeta[3]);

K0["q","q,g"] = cf*(-1 - 2/(-1 + u) - u)*delta[1 - u - v];

K0["g","g,g"] = 2*ca*(u/v + v/u + u*v)*delta[1 - u - v];

K0["g","q,qb"] = tf*(u^2 + v^2)*delta[1 - u - v];

K1["q","q,q"] = cf^2*(-4 + (-2 - 2*v)/(-1 + u) - (4*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v)/(-1 + u)^2 + 
   (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u])/((-1 + u)*(-1 + v)) + 
   (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - v])/((-1 + u)*(-1 + v)) - 
   (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v])/((-1 + u)*(-1 + v)))*
  UnitStep[1 - u - v] + ca*cf*(2 + (2*u)/(-1 + v)^2 + (1 + u)/(-1 + v) + (2*v)/(-1 + u)^2 + 
   (1 + v)/(-1 + u) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u])/((-1 + u)*(-1 + v)) - 
   ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - v])/((-1 + u)*(-1 + v)) + 
   ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - u - v])/((-1 + u)*(-1 + v)))*UnitStep[1 - u - v] + 
 cf*tf*(-4 + (-2 - 6*v)/(-1 + u) - (16*u^2)/(-1 + v)^4 - (16*u*(1 + u))/(-1 + v)^3 + 
   (-2 + (-16 - 6*u)*u)/(-1 + v)^2 + (-2 - 6*u)/(-1 + v) - (16*v^2)/(-1 + u)^4 - 
   (16*v*(1 + v))/(-1 + u)^3 + (-2 + (-16 - 6*v)*v)/(-1 + u)^2 - 
   (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u])/(-1 + u)^4 + 
   ((-2 - 2*v)/(-1 + u) + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + 
     (2*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
     (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[u] - 
   (2*(1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*Log[1 - v])/(-1 + v)^4 + 
   (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
     (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
     (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[1 - u - v] + 
   ((-4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
     (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
     (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[v])*UnitStep[1 - u - v];

K1["q","q,qb"] = cf^2*((4*v)/(-1 + u)^2 + (4*v)/(u + v)^2 + (-2 - 2*v)/(u + v) + (2 + 2*v)/(-1 + u) - 
   (2*(1 + v^2)*Log[1 - u])/((-1 + u)*(u + v)) + (2*(1 + v^2)*Log[v])/((-1 + u)*(u + v)) - 
   (2*(1 + v^2)*Log[u + v])/((-1 + u)*(u + v)))*UnitStep[1 - u - v] + 
 ca*cf*((-1 - v)/(-1 + u) - (2*v)/(-1 + u)^2 - (2*v)/(u + v)^2 + (1 + v)/(u + v) + 
   ((1 + v^2)*Log[1 - u])/((-1 + u)*(u + v)) - ((1 + v^2)*Log[v])/((-1 + u)*(u + v)) + 
   ((1 + v^2)*Log[u + v])/((-1 + u)*(u + v)))*UnitStep[1 - u - v] + 
 cf*tf*(-4 + (-2 - 6*v)/(-1 + u) - (16*v^2)/(-1 + u)^4 - (16*v*(1 + v))/(-1 + u)^3 - 
   (16*v^2)/(u + v)^4 + (16*v*(1 + v))/(u + v)^3 + (2 + 6*v)/(u + v) + 
   (-2 + (-16 - 6*v)*v)/(-1 + u)^2 + (-2 + (-16 - 6*v)*v)/(u + v)^2 - 
   (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u])/(-1 + u)^4 + 
   ((-2 - 2*v)/(-1 + u) - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - 
     (2*(1 + v)^2)/(-1 + u)^2 + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
     (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v))*Log[u] + 
   ((4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2 - (4*v^2)/(u + v)^4 + 
     (4*v*(1 + v))/(u + v)^3 - (2*(1 + v)^2)/(u + v)^2 + (2 + 2*v)/(-1 + u) + (2 + 2*v)/(u + v))*
    Log[1 - u - v] + (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
     (2*(1 + v)^2)/(-1 + u)^2 + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
     (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v) + (2 + 2*v)/(-1 + u))*Log[v] - 
   (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u + v])/(u + v)^4)*UnitStep[1 - u - v];

K1["q","q,g"] = cf^2*(delta[1 - u - v]*(-1 + (Pi^2*(1 + 2/(-1 + u) + u))/3 - 2*(-1 + u)*Log[u] + 
     (-4 - 8/(-1 + u) - 4*u)*Log[1 - u]*Log[u] + (-1 - 2/(-1 + u) - u)*Log[u]^2 + 
     (-2 - 4/(-1 + u) - 2*u)*PolyLog[2, u]) + (-1 + (2*u)/(-1 + v)^2 + (-1 + 3*u)/(-1 + v) - 
     (2*v)/(u + v)^2 + (3 + 3*v)/(u + v) + (3 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-6 - 6*u)/v + 
       (12 - 6*v)/(-1 + u + v) - 12/(v*(-1 + u + v)) + v/(u + v)^2 + (-2 + v)/(u + v))*Log[u] + 
     ((6 + u^2*(6 + v*(-8 + 4*v)) + v*(-16 + v*(16 + v*(-8 + 2*v))))*Log[1 - v])/
      ((-1 + v)^2*v*(-1 + u + v)) + ((1 + u)*(-1 + u + 2*v)*(-2*u - v + u*v + v^2)*Log[1 - u - v])/
      ((-1 + v)^2*(u + v)^2) - ((1 + u)*(-1 + u + 2*v)*(-2*u - v + u*v + v^2)*Log[v])/
      ((-1 + v)^2*(u + v)^2) + (-2 + (6 + 6*u)/v + 12/(v*(-1 + u + v)) - (2*v)/(u + v)^2 + 
       (4 - 2*v)/(u + v) + (-12 + 6*v)/(-1 + u + v))*Log[u + v])*UnitStep[1 - u - v]) + 
 ca*cf*(plusRadial[((2*v)/((-1 + u + v)*(u + v)^3) + (4*(2*u^2 + 2*u*v + v^2)*Log[u])/
       (v*(-1 + u + v)*(u + v)^3) - (4*(2*u^2 + 2*u*v + v^2)*Log[1 - u - v])/
       (v*(-1 + u + v)*(u + v)^3) + (4*(2*u^2 + 2*u*v + v^2)*Log[v])/(v*(-1 + u + v)*(u + v)^3) - 
      (4*(2*u^2 + 2*u*v + v^2)*Log[u + v])/(v*(-1 + u + v)*(u + v)^3))*UnitStep[-1 + 2*u + v]*
     UnitStep[-1 + u + 2*v]] + delta[1 - u - v]*
    ((1 - (2*Pi^2*(1 + 2/(-1 + u) + u))/3 + (2 + 4/(-1 + u) + 2*u)*Log[1 - u]*Log[u] + 
       (-1 - 2/(-1 + u) - u)*Log[u]^2 + (2 + 4/(-1 + u) + 2*u)*PolyLog[2, u])*
      (1 - UnitStep[1 - 2*u]) + (1 - (2*Pi^2*(1 + 2/(-1 + u) + u))/3 - 2*(-1 + u)*Log[1 - u] + 
       (-2 - 4/(-1 + u) - 2*u)*Log[1 - u]^2 + 2*(-1 + u)*Log[u] + (2 + 4/(-1 + u) + 2*u)*Log[1 - u]*
        Log[u] + (1 + 2/(-1 + u) + u)*Log[u]^2 + (2 + 4/(-1 + u) + 2*u)*PolyLog[2, u])*
      UnitStep[1 - 2*u]) + UnitStep[1 - u - v]*(3 + (-2 + 2*u)/v + (12*v^2)/(-1 + u)^4 + 
     (12*v*(1 + v))/(-1 + u)^3 + (2*v)/(-1 + u + v) + (2 + 4*v)/(-1 + u) + 
     (2 + v*(12 + 4*v))/(-1 + u)^2 + (4 + 14/((-1 + u)*v) + (7 + 7*u)/v + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 - 14/((-1 + u)*(-1 + u + v)) + (20 + 4*v)/(-1 + u) + 
       (-14 + 7*v)/(-1 + u + v) + (16 + v*(8 + 4*v))/(-1 + u)^2)*Log[1 - u] + 
     (1 + 6/((-1 + u)*v) + (3 + 3*u)/v + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 - 
       6/((-1 + u)*(-1 + u + v)) + (8 + 2*v)/(-1 + u) + (-6 + 3*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[u] - ((2 - 2*v + v^2)*Log[1 - v])/
      ((-1 + u)*(-1 + u + v)) + (-1 + (-10 - v)/(-1 + u) + (-3 - 3*u)/v - 6/((-1 + u)*v) - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 8/((-1 + u)*(-1 + u + v)) + 
       (8 - 4*v)/(-1 + u + v) + (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[1 - u - v] + 
     (-3 + (-10 - 3*v)/(-1 + u) + (-4 - 4*u)/v - 8/((-1 + u)*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 + 6/((-1 + u)*(-1 + u + v)) + (6 - 3*v)/(-1 + u + v) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[v] + ((1 + u^2 + 2*u*v + v^2)*Log[u + v])/((-1 + u)*v) - 
     ((2*v)/((-1 + u + v)*(u + v)^3) + (4*(2*u^2 + 2*u*v + v^2)*Log[u])/
        (v*(-1 + u + v)*(u + v)^3) - (4*(2*u^2 + 2*u*v + v^2)*Log[1 - u - v])/
        (v*(-1 + u + v)*(u + v)^3) + (4*(2*u^2 + 2*u*v + v^2)*Log[v])/(v*(-1 + u + v)*(u + v)^3) - 
       (4*(2*u^2 + 2*u*v + v^2)*Log[u + v])/(v*(-1 + u + v)*(u + v)^3))*UnitStep[-1 + 2*u + v]*
      UnitStep[-1 + u + 2*v]));

K1["q","g,g"] = cf^2*(-4 + (-3 - 3*v)/(-1 + u) - (2*u)/(-1 + v)^2 + (-3 - 3*u)/(-1 + v) - (2*v)/(-1 + u)^2 + 
   (-8 + (12 - 6*v)/u + (12 - 6*u)/v - 12/(u*v) - (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*
    Log[1 - u] + ((u - v)*(-2 + u + v)*(-2 - u*v + 2*(u + v))*Log[u])/((-1 + u)^2*(-1 + v)^2) + 
   (-8 + (12 - 6*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (12 - 6*u)/v - 12/(u*v))*
    Log[1 - v] + (8 + (2 - v)/(-1 + u) + u/(-1 + v)^2 + (2 - u)/(-1 + v) + 12/(u*v) + 
     (-12 + 6*u)/v + v/(-1 + u)^2 + (-12 + 6*v)/u)*Log[1 - u - v] + 
   ((u - v)*(-2 + u + v)*(2 - 2*u - 2*v + u*v)*Log[v])/((-1 + u)^2*(-1 + v)^2))*
  UnitStep[1 - u - v] + ca*cf*(1 - (2*u)/v - (2*v)/u + (12*v^2)/(u + v)^4 - 
   (12*v*(1 + v))/(u + v)^3 + (-2 - 4*v)/(u + v) + (2 + v*(12 + 4*v))/(u + v)^2 - 
   ((2 - 2*u + u^2)*Log[1 - u])/(v*(u + v)) + (2 + 6/(u*v) + (-6 + 3*u)/v - (4*v^2)/(u + v)^4 + 
     (4*v*(1 + v))/(u + v)^3 + 2/(u*(u + v)) + (10 + v)/(u + v) + (-8 + 4*v)/u + 
     (-8 + (-4 - 2*v)*v)/(u + v)^2)*Log[u] - ((2 - 2*v + v^2)*Log[1 - v])/(u*(u + v)) - 
   ((2 - 2*(u + v) + (u + v)^2)*(2*u^2*v^2 - 4*u*v*(u + v)^2 + 3*(u + v)^4)*Log[1 - u - v])/
    (u*v*(u + v)^4) + (1 + 8/(u*v) + (-8 + 4*u)/v - (4*v^2)/(u + v)^4 + (4*v*(1 + v))/(u + v)^3 - 
     2/(u*(u + v)) + (-6 + 3*v)/u + (10 + 3*v)/(u + v) + (-8 + (-4 - 2*v)*v)/(u + v)^2)*Log[v] + 
   (-3 + (14 - 7*v)/u + (14 - 7*u)/v - 14/(u*v) + (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 + 
     (-20 - 4*v)/(u + v) + (16 + v*(8 + 4*v))/(u + v)^2)*Log[u + v])*UnitStep[1 - u - v];

K1["q","q,qp"] = cf*tf*((-2 + (6 - 6*v)*v + u*(6 + (-2 - 4*v)*v + u*(-8 + u*(6 - 2*u - 6*v) + (2 - 6*v)*v)))/
   (-1 + u)^4 - (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u])/(-1 + u)^4 - 
  ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u])/(-1 + u)^4 + 
  ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u - v])/(-1 + u)^4 + 
  ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[v])/(-1 + u)^4)*UnitStep[1 - u - v];

K1["q","qp,qbp"] = cf*tf*((16*u*v + (u + v)*(-16*u*v + (u + v)*(-2 + 6*u*v + (u + v)*(2 - 2*(u + v)))))/(u + v)^4 + 
  ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u])/(u + v)^4 - 
  ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[1 - u - v])/(u + v)^4 + 
  ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[v])/(u + v)^4 - 
  (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u + v])/(u + v)^4)*UnitStep[1 - u - v];

K1["g","q,g"] = ca*tf*(-1 - 4*u - (16*u^2)/(-1 + v)^4 - (16*u*(1 + u))/(-1 + v)^3 + 
   (-2 + (-16 - 10*u)*u)/(-1 + v)^2 + (-2 - 10*u)/(-1 + v) - (4*(-1 + u)*u)/v + 
   ((-1 + (2 - 2*u)*u + (-1 + v)*v)*Log[1 - u])/((-1 + v)*v) + 
   (-1 + 8*u + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2 + u*(4 + 8*u))/(-1 + v)^2 + 
     (3 + u*(10 + 2*u))/(-1 + v) + (3 + u*(-6 + 6*u))/v + 4*v)*Log[u] + 
   (4 - 16*u - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 + (-4 + (-8 - 16*u)*u)/(-1 + v)^2 + 
     (-6 + (-16 - 4*u)*u)/(-1 + v) + (-6 + (12 - 12*u)*u)/v - 8*v)*Log[1 - v] + 
   (-3 + 8*u + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2 + u*(4 + 8*u))/(-1 + v)^2 + 
     (3 + u*(6 + 2*u))/(-1 + v) + (3 + u*(-6 + 6*u))/v + 4*v)*Log[1 - u - v] + 
   (2 - 8*u - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 + (-2 + (-4 - 8*u)*u)/(-1 + v)^2 + 
     (-2 - 8*u)/(-1 + v) + (-4 + (8 - 8*u)*u)/v - 4*v)*Log[v] + 
   ((-1 + u*(2 - 2*u - 4*v) + v - v^2)*Log[u + v])/((-1 + v)*v))*UnitStep[1 - u - v] + 
 cf*tf*(-2 + 8*u + (8*(-1 + u)*u)/v + 8*v - v/(-1 + u)^2 - v/(u + v)^2 + (1 - 3*v)/(u + v) + 
   (-1 + 3*v)/(-1 + u) + (4 - 16*u + (-4 - 4*v)/(-1 + u) + (-8 + (16 - 16*u)*u)/v - 8*v - 
     (2*v)/(-1 + u)^2)*Log[1 - u] - ((1 + v)*(-1 + 2*u + v)*(-2*u + 2*u^2 - v + 2*u*v)*Log[u])/
    ((-1 + u)^2*(u + v)^2) + ((1 + v)*(-1 + 2*u + v)*(-2*u + 2*u^2 - v + 2*u*v)*Log[1 - u - v])/
    ((-1 + u)^2*(u + v)^2) + (-4 + 16*u + (8 + u*(-16 + 16*u))/v + 8*v + v/(-1 + u)^2 + 
     v/(u + v)^2 + (-2 - 2*v)/(u + v) + (2 + 2*v)/(-1 + u))*Log[v] + 
   (4 - 16*u + (-8 + (16 - 16*u)*u)/v - 8*v - (2*v)/(u + v)^2 + (4 + 4*v)/(u + v))*Log[u + v])*
  UnitStep[1 - u - v];

K1["g","q,qb"] = nf*tf^2*delta[1 - u - v]*((-20 + (16 - 16*u)*u)/9 + ((-4 + (8 - 8*u)*u)*Log[1 - u])/3 + 
   ((-4 + (8 - 8*u)*u)*Log[u])/3) + 
 cf*tf*(plusRadial[((8*u*v)/((-1 + u + v)*(u + v)^4) + (8*(u^2 + v^2)*Log[u])/
       ((-1 + u + v)*(u + v)^4) - (8*(u^2 + v^2)*Log[1 - u - v])/((-1 + u + v)*(u + v)^4) + 
      (8*(u^2 + v^2)*Log[v])/((-1 + u + v)*(u + v)^4) - (8*(u^2 + v^2)*Log[u + v])/
       ((-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*UnitStep[-1 + u + 2*v]] + 
   delta[1 - u - v]*((-8 + (10 - 10*u)*u + Pi^2*(1 + u*(-2 + 2*u)) + 
       (-3 + (2 - 2*u)*u)*Log[1 - u] + (-1 + (2 - 2*u)*u)*Log[1 - u]^2 + 
       (-3 + (10 - 10*u)*u)*Log[u] + (-2 + (4 - 4*u)*u)*Log[1 - u]*Log[u] + 
       (3 + u*(-6 + 6*u))*Log[u]^2)*(1 - UnitStep[1 - 2*u]) + 
     (-8 + (10 - 10*u)*u + Pi^2*(1 + u*(-2 + 2*u)) + (-3 + (10 - 10*u)*u)*Log[1 - u] + 
       (3 + u*(-6 + 6*u))*Log[1 - u]^2 + (-3 + (2 - 2*u)*u)*Log[u] + (-2 + (4 - 4*u)*u)*Log[1 - u]*
        Log[u] + (-1 + (2 - 2*u)*u)*Log[u]^2)*UnitStep[1 - 2*u]) + 
   UnitStep[1 - u - v]*(-8*u + u/(-1 + v)^2 - (3*u)/(-1 + v) + v/(-1 + u)^2 - (3*v)/(-1 + u) - 
     (8*(-1 + v)*v)/(-1 + u + v) + (8*u - 8*v + (2*v)/(-1 + u)^2 + (-2 + 4*v)/(-1 + u) + 
       (8 + v*(-16 + 16*v))/(-1 + u + v))*Log[1 - u] + 
     ((u - v)*(-2 + u + v)*(-1 + u + v - 2*u*v)*Log[u])/((-1 + u)^2*(-1 + v)^2) + 
     (8*u + (2*u)/(-1 + v)^2 + (-2 + 4*u)/(-1 + v) - 8*v + (8 + v*(-16 + 16*v))/(-1 + u + v))*
      Log[1 - v] + (-8*u + (1 - 2*v)/(-1 + u) - u/(-1 + v)^2 + (1 - 2*u)/(-1 + v) + 8*v - 
       v/(-1 + u)^2 + (-8 + (16 - 16*v)*v)/(-1 + u + v))*Log[1 - u - v] - 
     ((u - v)*(-2 + u + v)*(-1 + u + v - 2*u*v)*Log[v])/((-1 + u)^2*(-1 + v)^2) - 
     ((8*u*v)/((-1 + u + v)*(u + v)^4) + (8*(u^2 + v^2)*Log[u])/((-1 + u + v)*(u + v)^4) - 
       (8*(u^2 + v^2)*Log[1 - u - v])/((-1 + u + v)*(u + v)^4) + (8*(u^2 + v^2)*Log[v])/
        ((-1 + u + v)*(u + v)^4) - (8*(u^2 + v^2)*Log[u + v])/((-1 + u + v)*(u + v)^4))*
      UnitStep[-1 + 2*u + v]*UnitStep[-1 + u + 2*v])) + 
 ca*tf*(plusRadial[((-4*u*v)/((-1 + u + v)*(u + v)^4) - (4*(u^2 + v^2)*Log[u])/
       ((-1 + u + v)*(u + v)^4) + (4*(u^2 + v^2)*Log[1 - u - v])/((-1 + u + v)*(u + v)^4) - 
      (4*(u^2 + v^2)*Log[v])/((-1 + u + v)*(u + v)^4) + (4*(u^2 + v^2)*Log[u + v])/
       ((-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*UnitStep[-1 + u + 2*v]] + 
   delta[1 - u - v]*(((Pi^2*(-2 + (4 - 4*u)*u))/3 + (76 + u*(-86 + 86*u))/9 + 
       ((11 + u*(-10 + 10*u))*Log[1 - u])/3 + (1 + u*(-2 + 2*u))*Log[1 - u]^2 + 
       ((11 + u*(-22 + 22*u))*Log[u])/3 + (4 + u*(-8 + 8*u))*Log[1 - u]*Log[u] + 
       (-1 + (2 - 2*u)*u)*Log[u]^2)*(1 - UnitStep[1 - 2*u]) + 
     ((Pi^2*(-2 + (4 - 4*u)*u))/3 + (76 + u*(-86 + 86*u))/9 + ((11 + u*(-22 + 22*u))*Log[1 - u])/
        3 + (-1 + (2 - 2*u)*u)*Log[1 - u]^2 + ((11 + u*(-10 + 10*u))*Log[u])/3 + 
       (4 + u*(-8 + 8*u))*Log[1 - u]*Log[u] + (1 + u*(-2 + 2*u))*Log[u]^2)*UnitStep[1 - 2*u]) + 
   UnitStep[1 - u - v]*
    ((-16*u*v + (u + v)*(32*u*v + (u + v)*(2 - 26*u*v + (u + v)*(-4 + 10*u*v + 
             (u + v)*(3 - u - v - 4*u*v)))))/((-1 + u + v)*(u + v)^4) + 
     ((-1 + u - u^2 + v*(-1 + 2*u + v))*Log[1 - u])/((-1 + u + v)*(u + v)) + 
     (1 - 4*u + 4*v + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
       (-3 + (6 - 6*v)*v)/(-1 + u + v) + (-3 + (-6 - 2*v)*v)/(u + v) + (2 + v*(4 + 8*v))/(u + v)^2)*
      Log[u] + ((-1 + v - v^2 + u*(-1 + u + 2*v))*Log[1 - v])/((-1 + u + v)*(u + v)) + 
     ((-4*u*v + (u + v)*(8*u*v + (u + v)*(2 - 12*u*v + (u + v)*(-4 + 8*u*v + (u + v)*(8 - 8*u*v + 
                (u + v)*(-6 + 4*(u + v)))))))*Log[1 - u - v])/((-1 + u + v)*(u + v)^4) + 
     (3 - 4*u + 4*v + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
       (-3 + (6 - 6*v)*v)/(-1 + u + v) + (-3 + (-10 - 2*v)*v)/(u + v) + 
       (2 + v*(4 + 8*v))/(u + v)^2)*Log[v] + 
     ((-8*u*v + (u + v)*(16*u*v + (u + v)*(4 - 24*u*v + (u + v)*(-10 + 20*u*v + 
              (u + v)*(16 - 16*u*v + (u + v)*(-12 + 8*(u + v)))))))*Log[u + v])/
      ((-1 + u + v)*(u + v)^4) - ((-4*u*v)/((-1 + u + v)*(u + v)^4) - 
       (4*(u^2 + v^2)*Log[u])/((-1 + u + v)*(u + v)^4) + (4*(u^2 + v^2)*Log[1 - u - v])/
        ((-1 + u + v)*(u + v)^4) - (4*(u^2 + v^2)*Log[v])/((-1 + u + v)*(u + v)^4) + 
       (4*(u^2 + v^2)*Log[u + v])/((-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*
      UnitStep[-1 + u + 2*v]));

K1["g","g,g"] = (-2*ca*nf*tf*delta[1 - u - v])/3 + 
 ca^2*(plusRadial[((8*(u^2 + u*v + v^2)^2*Log[u])/(u*v*(-1 + u + v)*(u + v)^4) - 
      (8*(u^2 + u*v + v^2)^2*Log[1 - u - v])/(u*v*(-1 + u + v)*(u + v)^4) + 
      (8*(u^2 + u*v + v^2)^2*Log[v])/(u*v*(-1 + u + v)*(u + v)^4) - 
      (8*(u^2 + u*v + v^2)^2*Log[u + v])/(u*v*(-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*
     UnitStep[-1 + u + 2*v]] + delta[1 - u - v]*
    ((1/3 - (2*Pi^2*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2))/3 - 
       4*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2)*Log[1 - u]*Log[u] - 
       4*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2)*Log[u]^2)*(1 - UnitStep[1 - 2*u]) + 
     (1/3 - (2*Pi^2*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2))/3 - 
       4*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2)*Log[1 - u]^2 - 
       4*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2)*Log[1 - u]*Log[u])*UnitStep[1 - 2*u]) + 
   UnitStep[1 - u - v]*(6 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + 
     (2 + u*(12 + 2*u))/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + 
     (12*v*(1 + v))/(-1 + u)^3 + (12*v^2)/(u + v)^4 - (12*v*(1 + v))/(u + v)^3 + 
     (-2 - 2*v)/(u + v) + (2 + 2*v)/(-1 + u) + (2 + v*(12 + 2*v))/(-1 + u)^2 + 
     (2 + v*(12 + 2*v))/(u + v)^2 + (-8 + 16*u + 2/((-1 + u)*(-1 + v)) - 2/(u*(-1 + v)) + 
       (4 + u*(-2 + 2*u))/(-1 + v) + 14/((-1 + u)*v) - 14/(u*v) + (28 + u*(-14 + 14*u))/v + 32*v + 
       (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 - 14/((-1 + u)*(-1 + u + v)) + 
       14/(u*(-1 + u + v)) - 2/((-1 + u)*(u + v)) + 2/(u*(u + v)) + 
       (-28 + (14 - 14*v)*v)/(-1 + u + v) - (2*(2 + v + v^2))/(u + v) + 
       (24 + v*(16 + 4*v))/(-1 + u) + (24 + v*(-12 + 12*v))/u + (16 + v*(8 + 16*v))/(-1 + u)^2)*
      Log[1 - u] + (4 - 8*u - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 + 
       (-8 + (-4 - 8*u)*u)/(-1 + v)^2 - 2/(u*(-1 + v)) - (2*(2 + u)*(3 + u))/(-1 + v) - 
       6/((-1 + u)*v) + 6/(u*v) + (-12 + (6 - 6*u)*u)/v - 16*v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 + 6/((-1 + u)*(-1 + u + v)) - 6/(u*(-1 + u + v)) - 
       (4*v^2)/(u + v)^4 + (4*v*(1 + v))/(u + v)^3 + 2/(u*(u + v)) + 2/((-1 + v)*(u + v)) + 
       (8 + 8*v)/(-1 + u) + (-8 + (-4 - 8*v)*v)/(u + v)^2 + (-16 + (8 - 8*v)*v)/u + 
       (12 + v*(6 + 2*v))/(u + v) + (12 + v*(-6 + 6*v))/(-1 + u + v) + 
       (8 + v*(4 + 8*v))/(-1 + u)^2)*Log[u] + (-10 + 16*u + (8*u^2)/(-1 + v)^4 + 
       (8*u*(1 + u))/(-1 + v)^3 + (16 + u*(8 + 16*u))/(-1 + v)^2 + 2/((-1 + u)*(-1 + v)) + 
       (24 + u*(16 + 4*u))/(-1 + v) + 12/((-1 + u)*v) - 12/(u*v) + (24 + u*(-12 + 12*u))/v + 32*v - 
       14/((-1 + u)*(-1 + u + v)) + 14/(u*(-1 + u + v)) - 2/(u*(u + v)) - 2/((-1 + v)*(u + v)) + 
       (-28 + (14 - 14*v)*v)/(-1 + u + v) + (-4 + (2 - 2*v)*v)/(u + v) + 
       (4 + v*(-2 + 2*v))/(-1 + u) + (28 + v*(-14 + 14*v))/u)*Log[1 - v] + 
     (6 - 8*u - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 + (-8 + (-4 - 8*u)*u)/(-1 + v)^2 - 
       2/((-1 + u)*(-1 + v)) + 2/(u*(-1 + v)) + (-12 + (-6 - 2*u)*u)/(-1 + v) - 6/((-1 + u)*v) + 
       6/(u*v) + (-12 + (6 - 6*u)*u)/v - 16*v - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 
       8/((-1 + u)*(-1 + u + v)) - 8/(u*(-1 + u + v)) + (4*v^2)/(u + v)^4 - 
       (4*v*(1 + v))/(u + v)^3 + (-8 - 8*v)/(u + v) + (-8 + (-4 - 8*v)*v)/(-1 + u)^2 + 
       (-12 + (6 - 6*v)*v)/u + (-12 + (-6 - 2*v)*v)/(-1 + u) + (16 + v*(-8 + 8*v))/(-1 + u + v) + 
       (8 + v*(4 + 8*v))/(u + v)^2)*Log[1 - u - v] + 
     (2 - 8*u + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (8 + u*(4 + 8*u))/(-1 + v)^2 + 
       (8 + 8*u)/(-1 + v) - 8/((-1 + u)*v) + 8/(u*v) + (-16 + (8 - 8*u)*u)/v - 16*v - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(2 + v)*(3 + v))/(-1 + u) + 
       6/((-1 + u)*(-1 + u + v)) - 6/(u*(-1 + u + v)) - (4*v^2)/(u + v)^4 + 
       (4*v*(1 + v))/(u + v)^3 + 2/((-1 + u)*(u + v)) - 2/(u*(u + v)) + 
       (2*(2 + v)*(3 + v))/(u + v) + (-8 + (-4 - 8*v)*v)/(-1 + u)^2 + 
       (-8 + (-4 - 8*v)*v)/(u + v)^2 + (-12 + (6 - 6*v)*v)/u + (12 + v*(-6 + 6*v))/(-1 + u + v))*
      Log[v] + (-6 + 16*u + 2/(u*(-1 + v)) + (2*(2 + u + u^2))/(-1 + v) + 14/((-1 + u)*v) - 
       14/(u*v) + (28 + u*(-14 + 14*u))/v + 32*v - 12/((-1 + u)*(-1 + u + v)) + 
       12/(u*(-1 + u + v)) + (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 - 2/((-1 + u)*(u + v)) - 
       2/((-1 + v)*(u + v)) + (-24 + (12 - 12*v)*v)/(-1 + u + v) + (-24 + (-16 - 4*v)*v)/(u + v) + 
       (2*(2 + v + v^2))/(-1 + u) + (28 + v*(-14 + 14*v))/u + (16 + v*(8 + 16*v))/(u + v)^2)*
      Log[u + v] - ((8*(u^2 + u*v + v^2)^2*Log[u])/(u*v*(-1 + u + v)*(u + v)^4) - 
       (8*(u^2 + u*v + v^2)^2*Log[1 - u - v])/(u*v*(-1 + u + v)*(u + v)^4) + 
       (8*(u^2 + u*v + v^2)^2*Log[v])/(u*v*(-1 + u + v)*(u + v)^4) - 
       (8*(u^2 + u*v + v^2)^2*Log[u + v])/(u*v*(-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*
      UnitStep[-1 + u + 2*v]));



==> anc/ee_dihadron_polylog.m <==
C0["q,qb"] = delta[1 - u]*delta[1 - v];

C1["q,qb"] = cf*((-8 + Pi^2)*delta[1 - u]*delta[1 - v] + 
  delta[1 - v]*(((1 - u)^2 + (1 + u^2)*Log[u])*plusD[0, 1 - u] + (1 + u^2)*plusD[1, 1 - u]) + 
  delta[1 - u]*(((1 - v)^2 + (1 + v^2)*Log[v])*plusD[0, 1 - v] + (1 + v^2)*plusD[1, 1 - v]) + 
  (u^2 + v^2)*plusD[0, 1 - u]*plusD[0, 1 - v]*UnitStep[-1 + u + v]);

C1["q,g"] = cf*(delta[1 - u]*((v^2 + (1 + (1 - v)^2)*Log[1 - v])*myplus[v^(-1)] + 
    (1 + (1 - v)^2)*myplus[Log[v]/v]) + delta[-1 + u + v]*
   (((1 - u)^2 + 2*(1 + u^2)*Log[u])*plusD[0, 1 - u] + (1 + u^2)*plusD[1, 1 - u]) + 
  (u^2 + (2 - u - v)^2)*plusD[0, 1 - u]*plusD[0, -1 + u + v, u]);

C2["q,q","unit"] = ca*cf*((Pi^2*(-1 - v)*delta[1 - u])/12 + ((1 - v)*delta[1 - u])/4 + 
   (Pi^2*(-1 - u)*delta[1 - v])/12 + ((1 - u)*delta[1 - v])/4 - 
   (Pi^2*(1 + v^2)*delta[1 - u]*Log[2])/(3*(1 + v)) - (Pi^2*(1 + u^2)*delta[1 - v]*Log[2])/
    (3*(1 + u)) + (2*(1 + v^2)*delta[1 - u]*Log[2]^3)/(3*(1 + v)) + 
   (2*(1 + u^2)*delta[1 - v]*Log[2]^3)/(3*(1 + u)) + 2*(-1 + u)*delta[1 - v]*Log[1 - u] - 
   (Pi^2*(1 + u^2)*delta[1 - v]*Log[1 - u])/(6*(1 + u)) + (1 - u - 2/(1 + u))*delta[1 - v]*Log[2]^2*
    Log[1 - u] + (-1 + u + 2/(1 + u))*delta[1 - v]*Log[2]*Log[1 - u]^2 - 
   ((1 + u^2)*delta[1 - v]*Log[1 - u]^3)/(3*(1 + u)) + ((-7 + u)*delta[1 - v]*Log[u])/4 + 
   (-1 + u + 2/(1 + u))*delta[1 - v]*Log[1 - u]^2*Log[u] + (-1 - u)*delta[1 - v]*Log[u]^2 - 
   (5*(1 + u^2)*delta[1 - v]*Log[u]^3)/(12*(1 + u)) + Pi^2*((-1 + u)/2 + (1 + u)^(-1))*delta[1 - v]*
    Log[1 + u] + (1 - u - 2/(1 + u))*delta[1 - v]*Log[2]^2*Log[1 + u] + 
   (1 + u)*delta[1 - v]*Log[u]*Log[1 + u] + (3*(1 + u^2)*delta[1 - v]*Log[u]^2*Log[1 + u])/
    (2*(1 + u)) + (-1 + u + 2/(1 + u))*delta[1 - v]*Log[2]*Log[1 + u]^2 + 
   2*(-1 + v)*delta[1 - u]*Log[1 - v] - (Pi^2*(1 + v^2)*delta[1 - u]*Log[1 - v])/(6*(1 + v)) + 
   (1 - v - 2/(1 + v))*delta[1 - u]*Log[2]^2*Log[1 - v] + (-1 + v + 2/(1 + v))*delta[1 - u]*Log[2]*
    Log[1 - v]^2 - ((1 + v^2)*delta[1 - u]*Log[1 - v]^3)/(3*(1 + v)) + 
   ((-7 + v)*delta[1 - u]*Log[v])/4 + (-1 + v + 2/(1 + v))*delta[1 - u]*Log[1 - v]^2*Log[v] + 
   (-1 - v)*delta[1 - u]*Log[v]^2 - (5*(1 + v^2)*delta[1 - u]*Log[v]^3)/(12*(1 + v)) + 
   Pi^2*((-1 + v)/2 + (1 + v)^(-1))*delta[1 - u]*Log[1 + v] + (1 - v - 2/(1 + v))*delta[1 - u]*
    Log[2]^2*Log[1 + v] + (1 + v)*delta[1 - u]*Log[v]*Log[1 + v] + 
   (3*(1 + v^2)*delta[1 - u]*Log[v]^2*Log[1 + v])/(2*(1 + v)) + 
   (-1 + v + 2/(1 + v))*delta[1 - u]*Log[2]*Log[1 + v]^2 + 2*(-1 + v)*plusD[0, 1 - u] + 
   (Pi^2*(-1 + v + 2/(1 + v))*plusD[0, 1 - u])/6 + (-1 - v)*Log[v]*plusD[0, 1 - u] - 
   ((1 + v^2)*Log[v]^2*plusD[0, 1 - u])/(2*(1 + v)) + (-2 + 2*v + 4/(1 + v))*Log[v]*Log[1 + v]*
    plusD[0, 1 - u] + 2*(-1 + u)*plusD[0, 1 - v] + (Pi^2*(-1 + u + 2/(1 + u))*plusD[0, 1 - v])/6 + 
   (-1 - u)*Log[u]*plusD[0, 1 - v] - ((1 + u^2)*Log[u]^2*plusD[0, 1 - v])/(2*(1 + u)) + 
   (-2 + 2*u + 4/(1 + u))*Log[u]*Log[1 + u]*plusD[0, 1 - v] + (1 + u)*delta[1 - v]*PolyLog[2, -u] + 
   (-2 + 2*u + 4/(1 + u))*delta[1 - v]*Log[1 - u]*PolyLog[2, -u] + 
   (-1 + u + 2/(1 + u))*delta[1 - v]*Log[u]*PolyLog[2, -u] + (-2 + 2*u + 4/(1 + u))*plusD[0, 1 - v]*
    PolyLog[2, -u] + (1 + u)*delta[1 - v]*PolyLog[2, u] + (1 + v)*delta[1 - u]*PolyLog[2, -v] + 
   (-2 + 2*v + 4/(1 + v))*delta[1 - u]*Log[1 - v]*PolyLog[2, -v] + 
   (-1 + v + 2/(1 + v))*delta[1 - u]*Log[v]*PolyLog[2, -v] + (-2 + 2*v + 4/(1 + v))*plusD[0, 1 - u]*
    PolyLog[2, -v] + (1 + v)*delta[1 - u]*PolyLog[2, v] + (2 - 2*u - 4/(1 + u))*delta[1 - v]*
    PolyLog[3, (1 - u)/2] + (-2 + 2*u + 4/(1 + u))*delta[1 - v]*PolyLog[3, 1 - u] + 
   (1 - u - 2/(1 + u))*delta[1 - v]*PolyLog[3, -u] + (-1 + u + 2/(1 + u))*delta[1 - v]*
    PolyLog[3, u] + (-2 + 2*u + 4/(1 + u))*delta[1 - v]*PolyLog[3, (2*u)/(-1 + u)] + 
   (2 - 2*u - 4/(1 + u))*delta[1 - v]*PolyLog[3, u/(1 + u)] + (-2 + 2*u + 4/(1 + u))*delta[1 - v]*
    PolyLog[3, (2*u)/(1 + u)] + (2 - 2*u - 4/(1 + u))*delta[1 - v]*PolyLog[3, (1 + u)/2] + 
   (2 - 2*v - 4/(1 + v))*delta[1 - u]*PolyLog[3, (1 - v)/2] + (-2 + 2*v + 4/(1 + v))*delta[1 - u]*
    PolyLog[3, 1 - v] + (1 - v - 2/(1 + v))*delta[1 - u]*PolyLog[3, -v] + 
   (-1 + v + 2/(1 + v))*delta[1 - u]*PolyLog[3, v] + (-2 + 2*v + 4/(1 + v))*delta[1 - u]*
    PolyLog[3, (2*v)/(-1 + v)] + (2 - 2*v - 4/(1 + v))*delta[1 - u]*PolyLog[3, v/(1 + v)] + 
   (-2 + 2*v + 4/(1 + v))*delta[1 - u]*PolyLog[3, (2*v)/(1 + v)] + 
   (2 - 2*v - 4/(1 + v))*delta[1 - u]*PolyLog[3, (1 + v)/2] + 
   (2/(1 + u) + (1 - v)/(-1 + u) + (1 - u)/(-1 + v) + 2/(1 + v) + (-5 + 3*u + 3*v - u*v)/2 + 
     (Pi^2*(-4*u*v - 4*u^2*v^2 + (u + v)*(8 + 18*u*v - 2*u^2*v^2 + 
          (u + v)*(2 - 16*u*v + (u + v)*(-7 + 7*u*v + 7*(u + v))))))/
      (12*(-1 + u)*(1 + u)*(-1 + v)*(1 + v)*(u + v)) + 
     ((v*(4 + (-2 + v)*v) + u*(4 + v*(-8 + 5*v) + u*(-2 + u + 5*v)))*Log[2]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + (3 - u + 2/(1 + u)^2 + (-2 + v)/(-1 + u) + u/(-1 + v)^2 + 
       6/((1 + u)*(-1 + v)) + (-3 + 2*u)/(-1 + v) + v + v/(-1 + u)^2 - u*v + 2*v^2 + 
       3/((-1 + u)*(u + v)) - 3/((-1 + v)*(u + v)) - (2*v*(3 + v^2))/(u + v))*Log[u] + 
     (((-2 + v)*v + u*(-2 + u*(1 - u - 2*v) + (4 - 3*v)*v))*Log[1 - u]*Log[u])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-1 + (1 - v)*v) + u*(-1 + u*(-2 + u*(2 - u - 4*v) + (2 - 2*v)*v) + v*(1 + (-1 - v)*v)))*
       Log[u]^2)/(2*(-1 + u)*(1 + u)*(-1 + v)*(u + v)) + (2*(1 + u^2)*Log[u]*Log[1 + u])/
      ((1 + u)*(-1 + v)) - ((u^2 + v^2)*Log[1 + u]^2)/((-1 + v)*(u + v)) + 
     ((4*u*v + (u + v)*(-4 - 2*u*v + (2 - u - v)*(u + v)))*Log[2]*Log[2 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (-3 + u + u/(-1 + v)^2 + (-2 + u)/(-1 + v) + v/(-1 + u)^2 + 
       (-1 + u - 2*v)*v + 2/(1 + v)^2 + 6/((-1 + u)*(1 + v)) - 3/((-1 + u)*(u + v)) + 
       3/((-1 + v)*(u + v)) + (-3 + 2*v)/(-1 + u) + (2*v*(3 + v^2))/(u + v))*Log[v] + 
     ((-2*u + u^2 + v*(-2 + 4*u - 3*u^2 + (1 - 2*u - v)*v))*Log[1 - v]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((-u + u^2 - u^3 + v*(-1 + u - u^2 - u^3 + v*(-2 + 2*u - 2*u^2 + (2 - 4*u - v)*v)))*Log[v]^2)/
      (2*(-1 + u)*(-1 + v)*(1 + v)*(u + v)) + (2*(1 + v^2)*Log[v]*Log[1 + v])/((-1 + u)*(1 + v)) - 
     ((u^2 + v^2)*Log[1 + v]^2)/((-1 + u)*(u + v)) + 
     ((3 - 2*v)/(-1 + u) - u/(-1 + v)^2 + (3 - 2*u)/(-1 + v) - v/(-1 + u)^2 - 4/(u + v) - 
       3/((-1 + u)*(u + v)) - 3/((-1 + v)*(u + v)))*Log[-1 + u + v] + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[u]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[v]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[-1 + u + v]^2)/(2*(-1 + u)*(-1 + v)) + 
     (2*(1 + u^2)*PolyLog[2, -u])/((1 + u)*(-1 + v)) + 
     (((-2 + v)*v + u*(-2 + u*(1 - u - 2*v) + (4 - 3*v)*v))*PolyLog[2, u])/
      ((-1 + u)*(-1 + v)*(u + v)) - (2*(u^2 + v^2)*PolyLog[2, (1 + u)^(-1)])/((-1 + v)*(u + v)) + 
     ((4*u*v + (u + v)*(-4 - 2*u*v + (2 - u - v)*(u + v)))*PolyLog[2, -(-2 + v)^(-1)])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2*u + u^2 + v*(-2 + 4*u - 3*u^2 + (1 - 2*u - v)*v))*
       PolyLog[2, -((-1 + v)/u)])/((-1 + u)*(-1 + v)*(u + v)) + 
     (((-2 + v)*v + u*(-2 + u*(1 - u - 2*v) + (4 - 3*v)*v))*PolyLog[2, -((-1 + u)/v)])/
      ((-1 + u)*(-1 + v)*(u + v)) + (2*(1 + v^2)*PolyLog[2, -v])/((-1 + u)*(1 + v)) + 
     ((v*(4 + (-2 + v)*v) + u*(4 + v*(-8 + 5*v) + u*(-2 + u + 5*v)))*PolyLog[2, v/2])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((u*(-6 + u*(3 - u - 8*v) + (12 - 7*v)*v) + 
        v*(-6 + (3 - 2*v)*v))*PolyLog[2, v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(4 + (-2 + v)*v) + u*(4 + v*(-8 + 5*v) + u*(-2 + u + 5*v)))*PolyLog[2, -(v/(-2 + v))])/
      ((-1 + u)*(-1 + v)*(u + v)) - (2*(u^2 + v^2)*PolyLog[2, (1 + v)^(-1)])/((-1 + u)*(u + v)))*
    (1 - UnitStep[1 - u - v]) + ((1 + u)^(-1) - (2*u)/(-1 + v)^2 + 5/(2*(-1 + u)*(-1 + v)) + 
     u/(-1 + v) + 1/((1 + u)*(-1 + v)) - (2*v)/(-1 + u)^2 + v/(-1 + u) + (1 + v)^(-1) + 
     1/((-1 + u)*(1 + v)) + (2 + 3*u + 3*v - u*v)/2 + 
     (Pi^2*(-2*u*v - 2*u^2*v^2 + (u + v)*(-5 - u^2*v^2 + 
          (u + v)*(1 + u*v + (u + v)*(1 - u - v - u*v)))))/(6*(-1 + u)*(1 + u)*(-1 + v)*(1 + v)*
       (u + v)) + ((u*(1 + (2 - u)*u - 2*v) + v + 2*v^2 - v^3)*Log[2]^2)/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((-5 + 3*u + u^2 + v*(-7 + 13*u + 2*u^2 + v*(2 + 7*u + u^2 + v*(3 + u + 3*v))))*Log[1 - u])/
      (2*(-1 + u)*(-1 + v)*(1 + v)^2) + ((-2*v + v^3 + u*(-2 + u*(-u - v) + 4*v - 3*v^2))*
       Log[1 - u]^2)/(4*(-1 + u)*(-1 + v)*(u + v)) + (5 - u + (1 + u)^(-2) + (2*u)/(-1 + v)^2 + 
       3/((1 + u)*(-1 + v)) + (1 + 3*u)/(2*(-1 + v)) + (3*(-1 + v))/(2*(-1 + u)) + v + 
       (2*v)/(-1 + u)^2 - u*v + 2*v^2 + 3/((-1 + u)*(u + v)) - 3/((-1 + v)*(u + v)) - 
       (2*v*(3 + v^2))/(u + v))*Log[u] + ((u*(-6 + u*(4 - 3*u - 7*v) + (12 - 9*v)*v) + 
        v*(-6 + (4 - v)*v))*Log[1 - u]*Log[u])/(2*(-1 + u)*(-1 + v)*(u + v)) - 
     ((1 + u^2)*Log[u]^2)/(2*(1 + u)*(-1 + v)) + (2*(1 + u^2)*Log[u]*Log[1 + u])/
      ((1 + u)*(-1 + v)) - ((u^2 + v^2)*Log[1 + u]^2)/((-1 + v)*(u + v)) + 
     ((-5 + v*(3 + v) + u*(-7 + v*(13 + 2*v) + u*(2 + v*(7 + v) + u*(3 + 3*u + v))))*Log[1 - v])/
      (2*(-1 + u)*(1 + u)^2*(-1 + v)) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[u]*Log[1 - v])/
      (2*(-1 + u)*(-1 + v)) + ((-2*v - v^3 + u*(-2 + u*(u - 3*v) + 4*v - v^2))*Log[1 - v]^2)/
      (4*(-1 + u)*(-1 + v)*(u + v)) - ((-2 + u + v)*(u^2 + v^2)*Log[1 - v]*Log[3 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + u + v)*(u^2 + v^2)*Log[3 - v]^2)/
      ((-1 + u)*(-1 + v)*(u + v)) + (-1/2 - 3/(-1 + u) + u/(-1 + v)^2 - 3/(-1 + v) - 
       3/((-1 + u)*(-1 + v)) + v/(-1 + u)^2)*Log[1 - u - v] - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u]*Log[1 - u - v])/((-1 + u)*(-1 + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[u]*Log[1 - u - v])/(2*(-1 + u)*(-1 + v)) - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - v]*Log[1 - u - v])/((-1 + u)*(-1 + v)) + 
     (5*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v]^2)/(4*(-1 + u)*(-1 + v)) + 
     (-1 + u + (2*u)/(-1 + v)^2 + (3*(-1 + u))/(2*(-1 + v)) + (2*v)/(-1 + u)^2 + (-1 + u - 2*v)*v + 
       (1 + v)^(-2) + 3/((-1 + u)*(1 + v)) - 3/((-1 + u)*(u + v)) + 3/((-1 + v)*(u + v)) + 
       (1 + 3*v)/(2*(-1 + u)) + (2*v*(3 + v^2))/(u + v))*Log[v] - 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u]*Log[v])/(2*(-1 + u)*(-1 + v)) + 
     ((u*(-6 + u*(4 - u - 9*v) + (12 - 7*v)*v) + v*(-6 + (4 - 3*v)*v))*Log[1 - v]*Log[v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - u - v]*Log[v])/
      (2*(-1 + u)*(-1 + v)) - ((1 + v^2)*Log[v]^2)/(2*(-1 + u)*(1 + v)) - 
     (2*(u + v - 2*u*v + u^2*v + u*v^2)*Log[2]*Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + u + v)*(u^2 + v^2)*Log[1 - v]*Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) - 
     ((-2 + u + v)*(u^2 + v^2)*Log[3 - v]*Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-4 + 2*u - u^2 + v*(2 - u^2 + v*(-1 - 2*u + v)))*Log[v]*Log[1 + v])/
      ((-1 + u)*(-1 + v)*(1 + v)) + (((2 - v)*v + u*(2 + u*(-1 + u + 2*v) + v*(-4 + 3*v)))*
       Log[1 + v]^2)/((-1 + u)*(-1 + v)*(u + v)) + (-(1 + u)^(-2) + (2 - 2*v)/(-1 + u) + 
       (2 - 2*u)/(-1 + v) - 3/((1 + u)*(-1 + v)) - (1 + v)^(-2) - 3/((-1 + u)*(1 + v)))*
      Log[u + v] - ((u^2 + v^2)*Log[1 - u]*Log[u + v])/((-1 + u)*(u + v)) + 
     ((u^2 + v^2)*Log[1 + u]*Log[u + v])/((-1 + v)*(u + v)) - ((u^2 + v^2)*Log[1 - v]*Log[u + v])/
      ((-1 + v)*(u + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - u - v]*Log[u + v])/
      ((-1 + u)*(-1 + v)) + ((u^2 + v^2)*Log[1 + v]*Log[u + v])/((-1 + u)*(u + v)) + 
     (2*(1 + u^2)*PolyLog[2, -u])/((1 + u)*(-1 + v)) + 
     ((u*(-6 + u*(4 - 3*u - 7*v) + (12 - 9*v)*v) + v*(-6 + (4 - v)*v))*PolyLog[2, u])/
      (2*(-1 + u)*(-1 + v)*(u + v)) - ((u^2 + v^2)*PolyLog[2, (1 + u)^(-1)])/((-1 + v)*(u + v)) + 
     ((-2 + u + v)*(u^2 + v^2)*PolyLog[2, -2/(-3 + v)])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*PolyLog[2, -(u/(-1 + v))])/(2*(-1 + u)*(-1 + v)) + 
     ((-2 + u + v)*(u^2 + v^2)*PolyLog[2, (2*(-1 + v))/(-3 + v)])/((-1 + u)*(-1 + v)*(u + v)) + 
     (2*(1 + v^2)*PolyLog[2, -v])/((-1 + u)*(1 + v)) + 
     ((u*(-10 + u*(8 - 3*u - 15*v) + (20 - 13*v)*v) + v*(-10 + (8 - 5*v)*v))*PolyLog[2, v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*
       PolyLog[2, -(v/(-1 + u))])/(2*(-1 + u)*(-1 + v)) + 
     (((2 - v)*v + u*(2 + u*(-1 + u + 2*v) + v*(-4 + 3*v)))*PolyLog[2, (1 + v)^(-1)])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*PolyLog[2, (2*v)/(1 + v)])/
      ((-1 + u)*(-1 + v)) - ((-2 + u + v)*(u^2 + v^2)*PolyLog[2, (1 + v)/4])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(2 + v*(-4 + 2*v)) + u*(2 + v*(-4 + 4*v) + u*(-4 + 2*u + 4*v)))*PolyLog[2, (1 + v)/2])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*PolyLog[2, u + v])/
      ((-1 + u)*(-1 + v)) - ((u^2 + v^2)*PolyLog[2, (u + v)/(1 + u)])/((-1 + v)*(u + v)) - 
     ((u^2 + v^2)*PolyLog[2, (u + v)/(1 + v)])/((-1 + u)*(u + v)))*(1 - UnitStep[-1 + u + v])) + 
 cf^2*(((-1 + v)*delta[1 - u])/2 + (Pi^2*(1 + v)*delta[1 - u])/6 + ((-1 + u)*delta[1 - v])/2 + 
   (Pi^2*(1 + u)*delta[1 - v])/6 + (2*Pi^2*(1 + v^2)*delta[1 - u]*Log[2])/(3*(1 + v)) + 
   (2*Pi^2*(1 + u^2)*delta[1 - v]*Log[2])/(3*(1 + u)) - (4*(1 + v^2)*delta[1 - u]*Log[2]^3)/
    (3*(1 + v)) - (4*(1 + u^2)*delta[1 - v]*Log[2]^3)/(3*(1 + u)) - 
   4*(-1 + u)*delta[1 - v]*Log[1 - u] + (Pi^2*(-1 + u + 2/(1 + u))*delta[1 - v]*Log[1 - u])/3 + 
   (-2 + 2*u + 4/(1 + u))*delta[1 - v]*Log[2]^2*Log[1 - u] + (2 - 2*u - 4/(1 + u))*delta[1 - v]*
    Log[2]*Log[1 - u]^2 + (2*(1 + u^2)*delta[1 - v]*Log[1 - u]^3)/(3*(1 + u)) + 
   ((7 - u)*delta[1 - v]*Log[u])/2 + (2 - 2*u - 4/(1 + u))*delta[1 - v]*Log[1 - u]^2*Log[u] + 
   2*(1 + u)*delta[1 - v]*Log[u]^2 + (5*(1 + u^2)*delta[1 - v]*Log[u]^3)/(6*(1 + u)) + 
   Pi^2*(1 - u - 2/(1 + u))*delta[1 - v]*Log[1 + u] + (-2 + 2*u + 4/(1 + u))*delta[1 - v]*Log[2]^2*
    Log[1 + u] - 2*(1 + u)*delta[1 - v]*Log[u]*Log[1 + u] + (3 - 3*u - 6/(1 + u))*delta[1 - v]*
    Log[u]^2*Log[1 + u] + (2 - 2*u - 4/(1 + u))*delta[1 - v]*Log[2]*Log[1 + u]^2 - 
   4*(-1 + v)*delta[1 - u]*Log[1 - v] + (Pi^2*(-1 + v + 2/(1 + v))*delta[1 - u]*Log[1 - v])/3 + 
   (-2 + 2*v + 4/(1 + v))*delta[1 - u]*Log[2]^2*Log[1 - v] + (2 - 2*v - 4/(1 + v))*delta[1 - u]*
    Log[2]*Log[1 - v]^2 + (2*(1 + v^2)*delta[1 - u]*Log[1 - v]^3)/(3*(1 + v)) + 
   ((7 - v)*delta[1 - u]*Log[v])/2 + (2 - 2*v - 4/(1 + v))*delta[1 - u]*Log[1 - v]^2*Log[v] + 
   2*(1 + v)*delta[1 - u]*Log[v]^2 + (5*(1 + v^2)*delta[1 - u]*Log[v]^3)/(6*(1 + v)) + 
   Pi^2*(1 - v - 2/(1 + v))*delta[1 - u]*Log[1 + v] + (-2 + 2*v + 4/(1 + v))*delta[1 - u]*Log[2]^2*
    Log[1 + v] - 2*(1 + v)*delta[1 - u]*Log[v]*Log[1 + v] + (3 - 3*v - 6/(1 + v))*delta[1 - u]*
    Log[v]^2*Log[1 + v] + (2 - 2*v - 4/(1 + v))*delta[1 - u]*Log[2]*Log[1 + v]^2 - 
   4*(-1 + v)*plusD[0, 1 - u] - (Pi^2*(1 + v^2)*plusD[0, 1 - u])/(3*(1 + v)) + 
   2*(1 + v)*Log[v]*plusD[0, 1 - u] + (-1 + v + 2/(1 + v))*Log[v]^2*plusD[0, 1 - u] + 
   (4 - 4*v - 8/(1 + v))*Log[v]*Log[1 + v]*plusD[0, 1 - u] - 4*(-1 + u)*plusD[0, 1 - v] - 
   (Pi^2*(1 + u^2)*plusD[0, 1 - v])/(3*(1 + u)) + 2*(1 + u)*Log[u]*plusD[0, 1 - v] + 
   (-1 + u + 2/(1 + u))*Log[u]^2*plusD[0, 1 - v] + (4 - 4*u - 8/(1 + u))*Log[u]*Log[1 + u]*
    plusD[0, 1 - v] - 2*(1 + u)*delta[1 - v]*PolyLog[2, -u] + (4 - 4*u - 8/(1 + u))*delta[1 - v]*
    Log[1 - u]*PolyLog[2, -u] + (2 - 2*u - 4/(1 + u))*delta[1 - v]*Log[u]*PolyLog[2, -u] + 
   (4 - 4*u - 8/(1 + u))*plusD[0, 1 - v]*PolyLog[2, -u] - 2*(1 + u)*delta[1 - v]*PolyLog[2, u] - 
   2*(1 + v)*delta[1 - u]*PolyLog[2, -v] + (4 - 4*v - 8/(1 + v))*delta[1 - u]*Log[1 - v]*
    PolyLog[2, -v] + (2 - 2*v - 4/(1 + v))*delta[1 - u]*Log[v]*PolyLog[2, -v] + 
   (4 - 4*v - 8/(1 + v))*plusD[0, 1 - u]*PolyLog[2, -v] - 2*(1 + v)*delta[1 - u]*PolyLog[2, v] + 
   (-4 + 4*u + 8/(1 + u))*delta[1 - v]*PolyLog[3, (1 - u)/2] + 
   (4 - 4*u - 8/(1 + u))*delta[1 - v]*PolyLog[3, 1 - u] + (-2 + 2*u + 4/(1 + u))*delta[1 - v]*
    PolyLog[3, -u] + (2 - 2*u - 4/(1 + u))*delta[1 - v]*PolyLog[3, u] + 
   (4 - 4*u - 8/(1 + u))*delta[1 - v]*PolyLog[3, (2*u)/(-1 + u)] + 
   (-4 + 4*u + 8/(1 + u))*delta[1 - v]*PolyLog[3, u/(1 + u)] + 
   (4 - 4*u - 8/(1 + u))*delta[1 - v]*PolyLog[3, (2*u)/(1 + u)] + 
   (-4 + 4*u + 8/(1 + u))*delta[1 - v]*PolyLog[3, (1 + u)/2] + (-4 + 4*v + 8/(1 + v))*delta[1 - u]*
    PolyLog[3, (1 - v)/2] + (4 - 4*v - 8/(1 + v))*delta[1 - u]*PolyLog[3, 1 - v] + 
   (-2 + 2*v + 4/(1 + v))*delta[1 - u]*PolyLog[3, -v] + (2 - 2*v - 4/(1 + v))*delta[1 - u]*
    PolyLog[3, v] + (4 - 4*v - 8/(1 + v))*delta[1 - u]*PolyLog[3, (2*v)/(-1 + v)] + 
   (-4 + 4*v + 8/(1 + v))*delta[1 - u]*PolyLog[3, v/(1 + v)] + 
   (4 - 4*v - 8/(1 + v))*delta[1 - u]*PolyLog[3, (2*v)/(1 + v)] + 
   (-4 + 4*v + 8/(1 + v))*delta[1 - u]*PolyLog[3, (1 + v)/2] + 
   (5 - 4/(1 + u) + u*(-3 + v) + (-2 + 2*u)/(-1 + v) - 3*v - 4/(1 + v) + (-2 + 2*v)/(-1 + u) + 
     (Pi^2*(4*u*v + 4*u^2*v^2 + (u + v)*(-8 - 18*u*v + 2*u^2*v^2 + 
          (u + v)*(-2 + 16*u*v + (u + v)*(7 - 7*u*v - 7*(u + v))))))/
      (6*(-1 + u)*(1 + u)*(-1 + v)*(1 + v)*(u + v)) + 
     ((4*u*v + (u + v)*(-4 - 2*u*v + (2 - u - v)*(u + v)))*Log[2]^2)/((-1 + u)*(-1 + v)*(u + v)) + 
     (-6 + 2*u - 4/(1 + u)^2 + (4 - 2*v)/(-1 + u) - (2*u)/(-1 + v)^2 + (6 - 4*u)/(-1 + v) - 
       12/((1 + u)*(-1 + v)) - (2*v)/(-1 + u)^2 + (-2 + 2*u - 4*v)*v - 6/((-1 + u)*(u + v)) + 
       6/((-1 + v)*(u + v)) + (4*v*(3 + v^2))/(u + v))*Log[u] + 
     (((4 - 2*v)*v + u*(4 + u*(-2 + 2*u + 4*v) + v*(-8 + 6*v)))*Log[1 - u]*Log[u])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(1 + (-1 + v)*v) + u*(1 + v*(-1 + v*(1 + v)) + u*(2 + v*(-2 + 2*v) + u*(-2 + u + 4*v))))*
       Log[u]^2)/((-1 + u)*(1 + u)*(-1 + v)*(u + v)) - (4*(1 + u^2)*Log[u]*Log[1 + u])/
      ((1 + u)*(-1 + v)) + (2*(u^2 + v^2)*Log[1 + u]^2)/((-1 + v)*(u + v)) + 
     ((-8*u*v + (u + v)*(8 + 4*u*v + (u + v)*(-4 + 2*(u + v))))*Log[2]*Log[2 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (6 - 2*u + (6 - 4*v)/(-1 + u) - (2*u)/(-1 + v)^2 + 
       (4 - 2*u)/(-1 + v) - (2*v)/(-1 + u)^2 - 4/(1 + v)^2 - 12/((-1 + u)*(1 + v)) + 
       6/((-1 + u)*(u + v)) - 6/((-1 + v)*(u + v)) + v*(2 - 2*u + 4*v) - (4*v*(3 + v^2))/(u + v))*
      Log[v] + ((v*(4 + v*(-2 + 2*v)) + u*(4 + v*(-8 + 4*v) + u*(-2 + 6*v)))*Log[1 - v]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((u - u^2 + u^3 + v*(1 - u + u^2 + u^3 + v*(2 - 2*u + 2*u^2 + v*(-2 + 4*u + v))))*Log[v]^2)/
      ((-1 + u)*(-1 + v)*(1 + v)*(u + v)) - (4*(1 + v^2)*Log[v]*Log[1 + v])/((-1 + u)*(1 + v)) + 
     (2*(u^2 + v^2)*Log[1 + v]^2)/((-1 + u)*(u + v)) + 
     ((2*u)/(-1 + v)^2 + (-6 + 4*u)/(-1 + v) + (2*v)/(-1 + u)^2 + 8/(u + v) + 
       6/((-1 + u)*(u + v)) + 6/((-1 + v)*(u + v)) + (-6 + 4*v)/(-1 + u))*Log[-1 + u + v] - 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[u]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) - 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[v]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[-1 + u + v]^2)/((-1 + u)*(-1 + v)) - 
     (4*(1 + u^2)*PolyLog[2, -u])/((1 + u)*(-1 + v)) + 
     (((4 - 2*v)*v + u*(4 + u*(-2 + 2*u + 4*v) + v*(-8 + 6*v)))*PolyLog[2, u])/
      ((-1 + u)*(-1 + v)*(u + v)) + (4*(u^2 + v^2)*PolyLog[2, (1 + u)^(-1)])/((-1 + v)*(u + v)) + 
     ((-8*u*v + (u + v)*(8 + 4*u*v + (u + v)*(-4 + 2*(u + v))))*PolyLog[2, -(-2 + v)^(-1)])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((v*(4 + v*(-2 + 2*v)) + u*(4 + v*(-8 + 4*v) + u*(-2 + 6*v)))*
       PolyLog[2, -((-1 + v)/u)])/((-1 + u)*(-1 + v)*(u + v)) + 
     (((4 - 2*v)*v + u*(4 + u*(-2 + 2*u + 4*v) + v*(-8 + 6*v)))*PolyLog[2, -((-1 + u)/v)])/
      ((-1 + u)*(-1 + v)*(u + v)) - (4*(1 + v^2)*PolyLog[2, -v])/((-1 + u)*(1 + v)) + 
     ((8*u*v + (u + v)*(-8 - 4*u*v + (u + v)*(4 - 2*(u + v))))*PolyLog[2, v/2])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(12 + v*(-6 + 4*v)) + u*(12 + v*(-24 + 14*v) + u*(-6 + 2*u + 16*v)))*PolyLog[2, v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((8*u*v + (u + v)*(-8 - 4*u*v + (u + v)*(4 - 2*(u + v))))*
       PolyLog[2, -(v/(-2 + v))])/((-1 + u)*(-1 + v)*(u + v)) + 
     (4*(u^2 + v^2)*PolyLog[2, (1 + v)^(-1)])/((-1 + u)*(u + v)))*(1 - UnitStep[1 - u - v]) + 
   (-2 - 2/(1 + u) + u*(-3 + v) + (4*u)/(-1 + v)^2 - 5/((-1 + u)*(-1 + v)) - (2*u)/(-1 + v) - 
     2/((1 + u)*(-1 + v)) - 3*v + (4*v)/(-1 + u)^2 - (2*v)/(-1 + u) - 2/(1 + v) - 
     2/((-1 + u)*(1 + v)) + (Pi^2*(2*u*v + 2*u^2*v^2 + 
        (u + v)*(5 + u^2*v^2 + (u + v)*(-1 - u*v + (u + v)*(-1 + u + v + u*v)))))/
      (3*(-1 + u)*(1 + u)*(-1 + v)*(1 + v)*(u + v)) + 
     ((u*(-2 + u*(-4 + 2*u) + 4*v) + v*(-2 + v*(-4 + 2*v)))*Log[2]^2)/((-1 + u)*(-1 + v)*(u + v)) + 
     (-1 + (-1 - 3*v)/(-1 + u) + (-7 - u)/(-1 + v) - 6/((-1 + u)*(-1 + v)) - 2/(1 + v)^2 - 
       6/((-1 + u)*(1 + v)))*Log[1 - u] + ((2*v - v^3 + u*(2 - 4*v + 3*v^2 + u*(u + v)))*
       Log[1 - u]^2)/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     (-10 + 2*u - 2/(1 + u)^2 + (3 - 3*v)/(-1 + u) - (4*u)/(-1 + v)^2 + (-1 - 3*u)/(-1 + v) - 
       6/((1 + u)*(-1 + v)) - (4*v)/(-1 + u)^2 + (-2 + 2*u - 4*v)*v - 6/((-1 + u)*(u + v)) + 
       6/((-1 + v)*(u + v)) + (4*v*(3 + v^2))/(u + v))*Log[u] + 
     ((v*(6 + (-4 + v)*v) + u*(6 + u*(-4 + 3*u + 7*v) + v*(-12 + 9*v)))*Log[1 - u]*Log[u])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((1 + u^2)*Log[u]^2)/((1 + u)*(-1 + v)) - 
     (4*(1 + u^2)*Log[u]*Log[1 + u])/((1 + u)*(-1 + v)) + (2*(u^2 + v^2)*Log[1 + u]^2)/
      ((-1 + v)*(u + v)) + (-1 - 2/(1 + u)^2 + (-7 - v)/(-1 + u) + (-1 - 3*u)/(-1 + v) - 
       6/((-1 + u)*(-1 + v)) - 6/((1 + u)*(-1 + v)))*Log[1 - v] + 
     ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[u]*Log[1 - v])/((-1 + u)*(-1 + v)) + 
     ((2*v + v^3 + u*(2 - 4*v + v^2 + u*(-u + 3*v)))*Log[1 - v]^2)/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     (2*(-2 + u + v)*(u^2 + v^2)*Log[1 - v]*Log[3 - v])/((-1 + u)*(-1 + v)*(u + v)) - 
     (2*(-2 + u + v)*(u^2 + v^2)*Log[3 - v]^2)/((-1 + u)*(-1 + v)*(u + v)) + 
     (1 + 6/(-1 + u) - (2*u)/(-1 + v)^2 + 6/(-1 + v) + 6/((-1 + u)*(-1 + v)) - (2*v)/(-1 + u)^2)*
      Log[1 - u - v] + (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u]*Log[1 - u - v])/
      ((-1 + u)*(-1 + v)) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[u]*Log[1 - u - v])/
      ((-1 + u)*(-1 + v)) + (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - v]*Log[1 - u - v])/
      ((-1 + u)*(-1 + v)) - (5*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v]^2)/
      (2*(-1 + u)*(-1 + v)) + (2 - 2*u + (-1 - 3*v)/(-1 + u) - (4*u)/(-1 + v)^2 + 
       (3 - 3*u)/(-1 + v) - (4*v)/(-1 + u)^2 - 2/(1 + v)^2 - 6/((-1 + u)*(1 + v)) + 
       6/((-1 + u)*(u + v)) - 6/((-1 + v)*(u + v)) + v*(2 - 2*u + 4*v) - (4*v*(3 + v^2))/(u + v))*
      Log[v] + ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - u]*Log[v])/((-1 + u)*(-1 + v)) + 
     ((v*(6 + v*(-4 + 3*v)) + u*(6 + v*(-12 + 7*v) + u*(-4 + u + 9*v)))*Log[1 - v]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v]*Log[v])/
      ((-1 + u)*(-1 + v)) + ((1 + v^2)*Log[v]^2)/((-1 + u)*(1 + v)) + 
     (4*(u + v - 2*u*v + u^2*v + u*v^2)*Log[2]*Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) - 
     (2*(-2 + u + v)*(u^2 + v^2)*Log[1 - v]*Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     (2*(-2 + u + v)*(u^2 + v^2)*Log[3 - v]*Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((8 - 4*u + 2*u^2 + v*(-4 + 2*u^2 + (2 + 4*u - 2*v)*v))*Log[v]*Log[1 + v])/
      ((-1 + u)*(-1 + v)*(1 + v)) + ((v*(-4 + 2*v) + u*(-4 + u*(2 - 2*u - 4*v) + (8 - 6*v)*v))*
       Log[1 + v]^2)/((-1 + u)*(-1 + v)*(u + v)) + (2/(1 + u)^2 + 6/((1 + u)*(-1 + v)) + 
       (-4 + 4*u)/(-1 + v) + 2/(1 + v)^2 + 6/((-1 + u)*(1 + v)) + (-4 + 4*v)/(-1 + u))*Log[u + v] + 
     (2*(u^2 + v^2)*Log[1 - u]*Log[u + v])/((-1 + u)*(u + v)) - 
     (2*(u^2 + v^2)*Log[1 + u]*Log[u + v])/((-1 + v)*(u + v)) + 
     (2*(u^2 + v^2)*Log[1 - v]*Log[u + v])/((-1 + v)*(u + v)) - 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v]*Log[u + v])/((-1 + u)*(-1 + v)) - 
     (2*(u^2 + v^2)*Log[1 + v]*Log[u + v])/((-1 + u)*(u + v)) - (4*(1 + u^2)*PolyLog[2, -u])/
      ((1 + u)*(-1 + v)) + ((v*(6 + (-4 + v)*v) + u*(6 + u*(-4 + 3*u + 7*v) + v*(-12 + 9*v)))*
       PolyLog[2, u])/((-1 + u)*(-1 + v)*(u + v)) + (2*(u^2 + v^2)*PolyLog[2, (1 + u)^(-1)])/
      ((-1 + v)*(u + v)) - (2*(-2 + u + v)*(u^2 + v^2)*PolyLog[2, -2/(-3 + v)])/
      ((-1 + u)*(-1 + v)*(u + v)) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*PolyLog[2, -(u/(-1 + v))])/
      ((-1 + u)*(-1 + v)) - (2*(-2 + u + v)*(u^2 + v^2)*PolyLog[2, (2*(-1 + v))/(-3 + v)])/
      ((-1 + u)*(-1 + v)*(u + v)) - (4*(1 + v^2)*PolyLog[2, -v])/((-1 + u)*(1 + v)) + 
     ((v*(10 + v*(-8 + 5*v)) + u*(10 + v*(-20 + 13*v) + u*(-8 + 3*u + 15*v)))*PolyLog[2, v])/
      ((-1 + u)*(-1 + v)*(u + v)) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*PolyLog[2, -(v/(-1 + u))])/
      ((-1 + u)*(-1 + v)) + ((v*(-4 + 2*v) + u*(-4 + u*(2 - 2*u - 4*v) + (8 - 6*v)*v))*
       PolyLog[2, (1 + v)^(-1)])/((-1 + u)*(-1 + v)*(u + v)) - 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*PolyLog[2, (2*v)/(1 + v)])/((-1 + u)*(-1 + v)) + 
     (2*(-2 + u + v)*(u^2 + v^2)*PolyLog[2, (1 + v)/4])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((u*(-4 + u*(8 - 4*u - 8*v) + (8 - 8*v)*v) + v*(-4 + (8 - 4*v)*v))*PolyLog[2, (1 + v)/2])/
      ((-1 + u)*(-1 + v)*(u + v)) - (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*PolyLog[2, u + v])/
      ((-1 + u)*(-1 + v)) + (2*(u^2 + v^2)*PolyLog[2, (u + v)/(1 + u)])/((-1 + v)*(u + v)) + 
     (2*(u^2 + v^2)*PolyLog[2, (u + v)/(1 + v)])/((-1 + u)*(u + v)))*(1 - UnitStep[-1 + u + v])) + 
 cf*tf*((Pi^2*(-2 - 3*v)*delta[1 - u])/6 + ((-132 - 107/v - 48*v + 287*v^2)*delta[1 - u])/54 + 
   (Pi^2*(-2 - 3*u)*delta[1 - v])/6 + ((-132 - 107/u - 48*u + 287*u^2)*delta[1 - v])/54 + 
   (Pi^2*(1 + u)*delta[1 - v]*Log[1 - u])/3 + ((-60 - 7/u + 42*u + 25*u^2)*delta[1 - v]*Log[1 - u])/
    9 + ((3 + 4/u - 3*u - 4*u^2)*delta[1 - v]*Log[1 - u]^2)/6 + 
   (2*Pi^2*(1 + u)*delta[1 - v]*Log[u])/3 + (-10 - 7/(9*u) + (-9 - (31*u)/9)*u)*delta[1 - v]*
    Log[u] + (-1 - u)*delta[1 - v]*Log[1 - u]^2*Log[u] + ((-3 + 8/u - 15*u)*delta[1 - v]*Log[u]^2)/
    12 + (-1 - u)*delta[1 - v]*Log[1 - u]*Log[u]^2 + (7*(1 + u)*delta[1 - v]*Log[u]^3)/6 + 
   (Pi^2*(1 + v)*delta[1 - u]*Log[1 - v])/3 + ((-60 - 7/v + 42*v + 25*v^2)*delta[1 - u]*Log[1 - v])/
    9 + ((3 + 4/v - 3*v - 4*v^2)*delta[1 - u]*Log[1 - v]^2)/6 + 
   (2*Pi^2*(1 + v)*delta[1 - u]*Log[v])/3 + (-10 - 7/(9*v) + (-9 - (31*v)/9)*v)*delta[1 - u]*
    Log[v] + (-1 - v)*delta[1 - u]*Log[1 - v]^2*Log[v] + ((-3 + 8/v - 15*v)*delta[1 - u]*Log[v]^2)/
    12 + (-1 - v)*delta[1 - u]*Log[1 - v]*Log[v]^2 + (7*(1 + v)*delta[1 - u]*Log[v]^3)/6 + 
   (Pi^2*(1 + v)*plusD[0, 1 - u])/3 + ((-60 - 7/v + 42*v + 25*v^2)*plusD[0, 1 - u])/9 + 
   (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*Log[1 - v]*plusD[0, 1 - u] + 
   (-1 + 4/(3*v) + (-4 - (4*v)/3)*v)*Log[v]*plusD[0, 1 - u] + 2*(1 + v)*Log[v]^2*plusD[0, 1 - u] + 
   (Pi^2*(1 + u)*plusD[0, 1 - v])/3 + ((-60 - 7/u + 42*u + 25*u^2)*plusD[0, 1 - v])/9 + 
   (1 + 4/(3*u) + (-1 - (4*u)/3)*u)*Log[1 - u]*plusD[0, 1 - v] + 
   (-1 + 4/(3*u) + (-4 - (4*u)/3)*u)*Log[u]*plusD[0, 1 - v] + 2*(1 + u)*Log[u]^2*plusD[0, 1 - v] + 
   (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*plusD[1, 1 - u] + 2*(1 + v)*Log[v]*plusD[1, 1 - u] + 
   (1 + 4/(3*u) + (-1 - (4*u)/3)*u)*plusD[1, 1 - v] + 2*(1 + u)*Log[u]*plusD[1, 1 - v] + 
   (1 - 4/(3*u) + u*(4 + (4*u)/3))*delta[1 - v]*PolyLog[2, u] - 
   2*(1 + u)*delta[1 - v]*Log[1 - u]*PolyLog[2, u] - 2*(1 + u)*plusD[0, 1 - v]*PolyLog[2, u] + 
   (1 - 4/(3*v) + v*(4 + (4*v)/3))*delta[1 - u]*PolyLog[2, v] - 
   2*(1 + v)*delta[1 - u]*Log[1 - v]*PolyLog[2, v] - 2*(1 + v)*plusD[0, 1 - u]*PolyLog[2, v] - 
   4*(1 + u)*delta[1 - v]*PolyLog[3, 1 - u] - 2*(1 + u)*delta[1 - v]*PolyLog[3, (-1 + u)/u] - 
   6*(1 + u)*delta[1 - v]*PolyLog[3, u] - 4*(1 + v)*delta[1 - u]*PolyLog[3, 1 - v] - 
   2*(1 + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] - 6*(1 + v)*delta[1 - u]*PolyLog[3, v] + 
   (-8/(3*(1 + u)) + (26*(-1 + u)*u)/(-1 + v)^3 + (-12 + u*(-2 + 14*u))/(-1 + v)^2 - 
     7/(9*u*(-1 + v)) + (-69 + 33*u + 43*u^2)/(9*(-1 + v)) - (16*(-1 + v))/(3*(1 + u)^2) - 
     7/(9*(-1 + u)*v) + (26*(-1 + v)*v)/(-1 + u)^3 - (16*(-1 + u))/(3*(1 + v)^2) - 8/(3*(1 + v)) + 
     (-216 + 174*u - 48*u^2 + 174*v - 60*u*v - 48*v^2)/9 + (-69 + 33*v + 43*v^2)/(9*(-1 + u)) + 
     Pi^2*(7/6 + (2*u^2)/(-1 + v)^4 + (2*u*(1 + u))/(-1 + v)^3 + (1 + u)^2/(-1 + v)^2 + 
       (7*(1 + u))/(6*(-1 + v)) + (2*v^2)/(-1 + u)^4 + (7*(1 + v))/(6*(-1 + u)) + 
       (2*v*(1 + v))/(-1 + u)^3 + (1 + v)^2/(-1 + u)^2) + (-12 + v*(-2 + 14*v))/(-1 + u)^2 + 
     (1 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (3 + 3*v)/(-1 + u))*Log[2]^2 + 
     ((-4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 4/(3*u*(-1 + v)) - 
       (4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
       (2 - 2*v^2)/(-1 + u)^2 + 2*(2 - 2*u + u^2 - 2*v + v^2))*Log[1 - u] + 
     ((8 - 40*v)/(3*(-1 + u)) + (20 - 16*v)/(3*(1 + u)) + (8*(-2 + v))/(3*(1 + u)^2) - 
       (22*u^2)/(-1 + v)^4 + ((-20 - 24*u)*u)/(-1 + v)^3 + (-2 + (-22 - 8*u)*u)/(-1 + v)^2 - 
       8/(3*(-1 + u)*(-1 + v)) + 4/(3*u*(-1 + v)) - 16/(3*(1 + u)*(-1 + v)) - 
       (4*(3 + 7*u + u^2 + u^3))/(3*(-1 + v)) - (16*(-1 + v))/(3*(1 + u)^3) + 
       ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 - 8/(3*(-1 + u)*(u + v)) + 
       8/(3*(-1 + v)*(u + v)) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2 + 
       (-31 - 10*u + 4*u^2 + 2*v - 2*u*v - 2*v^2)/3 + (8*v*(2 + v^2))/(3*(u + v)))*Log[u] + 
     Log[u]^2 + ((-4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 4/(3*u*(-1 + v)) - 
       (4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
       (2 - 2*v^2)/(-1 + u)^2 + 2*(2 - 2*u + u^2 - 2*v + v^2))*Log[1 - v] + 
     (3 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[1 - v] + 
     (-2 + (-6 - 6*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*Log[2]*Log[2 - v] + 
     (-5 + u*(2/3 + 2*u - (10*v)/3) - (22*u^2)/(-1 + v)^4 + ((-20 - 24*u)*u)/(-1 + v)^3 + 
       (-2 + (-22 - 8*u)*u)/(-1 + v)^2 + (8 - 40*u)/(3*(-1 + v)) - 8/(3*(-1 + u)*(-1 + v)) + 
       4/(3*(-1 + u)*v) + ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 - 
       (16*(-1 + u))/(3*(1 + v)^3) + (8*(-2 + u))/(3*(1 + v)^2) + (20 - 16*u)/(3*(1 + v)) - 
       16/(3*(-1 + u)*(1 + v)) + 8/(3*(-1 + u)*(u + v)) - 8/(3*(-1 + v)*(u + v)) + 
       v*(-10/3 + 4*v) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2 - (8*v*(2 + v^2))/(3*(u + v)) - 
       (4*(3 + 7*v + v^2 + v^3))/(3*(-1 + u)))*Log[v] + 
     (3 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[1 - u]*Log[v] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[v] + Log[v]^2 + 
     ((22*u^2)/(-1 + v)^4 + (u*(24 + 20*u))/(-1 + v)^3 + (4 + u*(22 + 6*u))/(-1 + v)^2 + 
       8/(3*(-1 + u)*(-1 + v)) + (4*(3 + 7*u + u^3))/(3*(-1 + v)) + (22*v^2)/(-1 + u)^4 - 
       4/(3*(u + v)) + 8/(3*(-1 + u)*(u + v)) + 8/(3*(-1 + v)*(u + v)) + 
       (v*(24 + 20*v))/(-1 + u)^3 + (2*(20 - 4*u + u^2 - 4*v - 2*u*v + v^2))/3 + 
       (4*(3 + 7*v + v^3))/(3*(-1 + u)) + (4 + v*(22 + 6*v))/(-1 + u)^2)*Log[-1 + u + v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*Log[-1 + u + v] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[-1 + u + v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[-1 + u + v] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[v]*Log[-1 + u + v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[-1 + u + v]^2 + 
     (-3 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, u] + 
     (-2 + (-6 - 6*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, -(-2 + v)^(-1)] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, -((-1 + v)/u)] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, -((-1 + u)/v)] + 
     (2 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (6 + 6*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (6 + 6*v)/(-1 + u))*PolyLog[2, v/2] + 
     (-5 + (-8 - 8*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - (12*u*(1 + u))/(-1 + v)^3 - 
       (6*(1 + u)^2)/(-1 + v)^2 + (-8 - 8*u)/(-1 + v) - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, v] + 
     (2 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (6 + 6*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (6 + 6*v)/(-1 + u))*PolyLog[2, -(v/(-2 + v))])*
    (1 - UnitStep[1 - u - v]) + ((44*u^2)/(-1 + v)^4 + (u*(30 + 58*u))/(-1 + v)^3 + 
     (u*(31 + 20*u))/(-1 + v)^2 - 2/((-1 + u)*(-1 + v)) - 7/(9*u*(-1 + v)) + 
     (-78 + 183*u + 31*u^2)/(9*(-1 + v)) - 7/(9*(-1 + u)*v) - (8*v)/(3*(1 + u)^2) + 
     (44*v^2)/(-1 + u)^4 - (8*u)/(3*(1 + v)^2) + (v*(31 + 20*v))/(-1 + u)^2 + 
     (v*(30 + 58*v))/(-1 + u)^3 + (-27 + 156*u - 48*u^2 + 156*v - 60*u*v - 48*v^2)/9 + 
     (-78 + 183*v + 31*v^2)/(9*(-1 + u)) + Pi^2*(-2 + (-3 - 3*v)/(6*(-1 + u)) - 
       (10*u^2)/(3*(-1 + v)^4) - (10*u*(1 + u))/(3*(-1 + v)^3) - (5*(1 + u)^2)/(3*(-1 + v)^2) - 
       (5*(1 + u))/(6*(-1 + v)) - (8*v^2)/(3*(-1 + u)^4) - (8*v*(1 + v))/(3*(-1 + u)^3) - 
       (4*(1 + v)^2)/(3*(-1 + u)^2)) + (4 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + 
       (3*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + 
       (6*v*(1 + v))/(-1 + u)^3 + (3*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]^2 + 
     (4 + u*(-8/3 + 2*u - (8*v)/3) - (4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 - 
       8/(3*(-1 + u)*(-1 + v)) + 4/(3*u*(-1 + v)) + (10 - 8*u - 4*u^2)/(3*(-1 + v)) + 
       4/(3*(-1 + u)*v) + ((-8 - 16*v)*v)/(-1 + u)^3 - (16*v^2)/(-1 + u)^4 - 
       (8*(-1 + u))/(3*(1 + v)^3) + (4*(-2 + u))/(3*(1 + v)^2) + (10 - 8*u)/(3*(1 + v)) - 
       8/(3*(-1 + u)*(1 + v)) + v*(-8/3 + 2*v) + (2 + (-12 - 6*v)*v)/(-1 + u)^2 + 
       (1 + (-10/3 - (4*v)/3)*v)/(-1 + u))*Log[1 - u] + 
     ((1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*Log[1 - u]^2)/(2*(-1 + v)^4) + 
     ((-5 - 41*v)/(3*(-1 + u)) + (10 - 8*v)/(3*(1 + u)) + (4*(-2 + v))/(3*(1 + u)^2) - 
       (14*u^2)/(-1 + v)^4 + ((-16 - 20*u)*u)/(-1 + v)^3 + (-3 + (-18 - 7*u)*u)/(-1 + v)^2 + 
       4/(3*u*(-1 + v)) - 8/(3*(1 + u)*(-1 + v)) + (-6 + u*(-9 + (-4/3 - (4*u)/3)*u))/(-1 + v) - 
       (8*(-1 + v))/(3*(1 + u)^3) + ((-28 - 32*v)*v)/(-1 + u)^3 - (30*v^2)/(-1 + u)^4 - 
       8/(3*(-1 + u)*(u + v)) + 8/(3*(-1 + v)*(u + v)) + (-3 + (-30 - 11*v)*v)/(-1 + u)^2 + 
       (-37 - 14*u + 4*u^2 - 2*v + 6*u*v - 2*v^2)/3 + (8*v*(2 + v^2))/(3*(u + v)))*Log[u] - 
     ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*Log[u])/(-1 + u)^4 + 
     (-(u^2/(-1 + v)^4) - (u*(1 + u))/(-1 + v)^3 - (1 + u)^2/(2*(-1 + v)^2) + 
       (3*(1 + u))/(2*(-1 + v)) + v^2/(-1 + u)^4 + (1 + v)/(2*(-1 + u)) + (v*(1 + v))/(-1 + u)^3 + 
       (1 + v)^2/(2*(-1 + u)^2))*Log[u]^2 + (4 + (10 - 8*v)/(3*(1 + u)) + 
       u*(-8/3 + 2*u - (8*v)/3) + (4*(-2 + v))/(3*(1 + u)^2) - (16*u^2)/(-1 + v)^4 + 
       ((-8 - 16*u)*u)/(-1 + v)^3 + (2 + (-12 - 6*u)*u)/(-1 + v)^2 - 8/(3*(-1 + u)*(-1 + v)) + 
       4/(3*u*(-1 + v)) - 8/(3*(1 + u)*(-1 + v)) + (1 + (-10/3 - (4*u)/3)*u)/(-1 + v) - 
       (8*(-1 + v))/(3*(1 + u)^3) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 + v*(-8/3 + 2*v) + 
       (10 - 8*v - 4*v^2)/(3*(-1 + u)) + (2 - 2*v^2)/(-1 + u)^2)*Log[1 - v] + 
     (3 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2)*Log[u]*
      Log[1 - v] + ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - v]^2)/(2*(-1 + u)^4) + 
     (-6 + (-1 - 6*v)/(-1 + u) - (14*u^2)/(-1 + v)^4 + ((-16 - 12*u)*u)/(-1 + v)^3 + 
       (-3 + (-12 - 3*u)*u)/(-1 + v)^2 + (-1 - 6*u)/(-1 + v) + ((-16 - 12*v)*v)/(-1 + u)^3 - 
       (14*v^2)/(-1 + u)^4 + (-3 + (-12 - 3*v)*v)/(-1 + u)^2)*Log[1 - u - v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*Log[1 - u - v] + 
     (3 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + (6*v*(1 + v))/(-1 + u)^3 + 
       (3*(1 + v)^2)/(-1 + u)^2 + (3 + 3*v)/(-1 + u))*Log[u]*Log[1 - u - v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[1 - u - v] + 
     (3/2 + (3*u^2)/(-1 + v)^4 + (3*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(2*(-1 + v)^2) + 
       (3*(1 + u))/(2*(-1 + v)) + (3*v^2)/(-1 + u)^4 + (3*(1 + v))/(2*(-1 + u)) + 
       (3*v*(1 + v))/(-1 + u)^3 + (3*(1 + v)^2)/(2*(-1 + u)^2))*Log[1 - u - v]^2 + 
     (-7 + u*(-2/3 + 2*u - (2*v)/3) - (30*u^2)/(-1 + v)^4 + ((-28 - 32*u)*u)/(-1 + v)^3 + 
       (-3 + (-30 - 11*u)*u)/(-1 + v)^2 + (-5 - 41*u)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) + 
       ((-16 - 20*v)*v)/(-1 + u)^3 - (14*v^2)/(-1 + u)^4 - (8*(-1 + u))/(3*(1 + v)^3) + 
       (4*(-2 + u))/(3*(1 + v)^2) + (10 - 8*u)/(3*(1 + v)) - 8/(3*(-1 + u)*(1 + v)) + 
       8/(3*(-1 + u)*(u + v)) - 8/(3*(-1 + v)*(u + v)) + v*(-14/3 + 4*v) + 
       (-3 + (-18 - 7*v)*v)/(-1 + u)^2 - (8*v*(2 + v^2))/(3*(u + v)) + 
       (-6 + v*(-9 + (-4/3 - (4*v)/3)*v))/(-1 + u))*Log[v] + 
     (3 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
      Log[v] + (4 + (10*u^2)/(-1 + v)^4 + (10*u*(1 + u))/(-1 + v)^3 + (5*(1 + u)^2)/(-1 + v)^2 + 
       (5 + 5*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + (6*v*(1 + v))/(-1 + u)^3 + 
       (3*(1 + v)^2)/(-1 + u)^2 + (3 + 3*v)/(-1 + u))*Log[u]*Log[v] - 
     ((1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*Log[1 - v]*Log[v])/(-1 + v)^4 + 
     (3 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + (6*v*(1 + v))/(-1 + u)^3 + 
       (3*(1 + v)^2)/(-1 + u)^2 + (3 + 3*v)/(-1 + u))*Log[1 - u - v]*Log[v] + 
     (u^2/(-1 + v)^4 + (u*(1 + u))/(-1 + v)^3 + (1 + u)^2/(2*(-1 + v)^2) + (1 + u)/(2*(-1 + v)) - 
       v^2/(-1 + u)^4 + (3*(1 + v))/(2*(-1 + u)) - (v*(1 + v))/(-1 + u)^3 - 
       (1 + v)^2/(2*(-1 + u)^2))*Log[v]^2 + (-8 + (-4 - 4*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - 
       (12*u*(1 + u))/(-1 + v)^3 - (6*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - 
       (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*Log[2]*
      Log[1 + v] + (-8 + (-4 - 4*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - (12*u*(1 + u))/(-1 + v)^3 - 
       (6*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*Log[v]*Log[1 + v] + 
     (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*Log[1 + v]^2 + 
     ((-4*(-2 + v))/(3*(1 + u)^2) + (4*u*(1 + u))/(-1 + v)^3 + (2 + u*(8 + 2*u))/(-1 + v)^2 + 
       8/(3*(1 + u)*(-1 + v)) + (2*(1 + 4*u + 2*u^3))/(3*(-1 + v)) + (8*(-1 + v))/(3*(1 + u)^3) + 
       (8*(-1 + u))/(3*(1 + v)^3) - (4*(-2 + u))/(3*(1 + v)^2) + 8/(3*(-1 + u)*(1 + v)) + 
       (2*(-5 + 4*u))/(3*(1 + v)) + (4*v*(1 + v))/(-1 + u)^3 + (2*(-5 + 4*v))/(3*(1 + u)) + 
       (2*(17 - 4*u + u^2 - 4*v - 2*u*v + v^2))/3 + (2*(1 + 4*v + 2*v^3))/(3*(-1 + u)) + 
       (2 + v*(8 + 2*v))/(-1 + u)^2)*Log[u + v] + (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - 
       (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u - v]*
      Log[u + v] + ((-4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[v]*Log[u + v] + 
     ((-1 - v)/(-1 + u) + (2*u^2)/(-1 + v)^4 + (2*u*(1 + u))/(-1 + v)^3 + (1 + u)^2/(-1 + v)^2 + 
       (1 + u)/(-1 + v) - (2*v^2)/(-1 + u)^4 - (2*v*(1 + v))/(-1 + u)^3 - (1 + v)^2/(-1 + u)^2)*
      Log[u + v]^2 + ((-2 + 2*u - 2*u^2 + v*(6 - 2*u + v*(-8 + 2*u - 2*u^2 + (6 - 2*u - 2*v)*v)))*
       PolyLog[2, u])/(-1 + v)^4 + (4 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + 
       (4*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*
      PolyLog[2, -(u/(-1 + v))] + (-10 + (-6 - 6*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - 
       (12*u*(1 + u))/(-1 + v)^3 - (6*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - 
       (16*v^2)/(-1 + u)^4 - (16*v*(1 + v))/(-1 + u)^3 - (8*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, v] + 
     (4 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*PolyLog[2, -(v/(-1 + u))] + 
     (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*PolyLog[2, (1 + v)^(-1)] + 
     (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*PolyLog[2, (2*v)/(1 + v)] + 
     (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*PolyLog[2, (1 + v)/2] + 
     ((-2 - 2*v)/(-1 + u) + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + 
       (2*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, u/(u + v)] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, u + v])*
    (1 - UnitStep[-1 + u + v]) + 6*(1 + v)*delta[1 - u]*Zeta[3] + 6*(1 + u)*delta[1 - v]*Zeta[3]);

C2["q,qb","unit"] = cf*tf*((Pi^2*(-2 - 3*v)*delta[1 - u])/6 + ((-132 - 107/v - 48*v + 287*v^2)*delta[1 - u])/54 + 
   (Pi^2*(-2 - 3*u)*delta[1 - v])/6 + ((-132 - 107/u - 48*u + 287*u^2)*delta[1 - v])/54 + 
   (Pi^2*(1 + u)*delta[1 - v]*Log[1 - u])/3 + ((-60 - 7/u + 42*u + 25*u^2)*delta[1 - v]*Log[1 - u])/
    9 + ((3 + 4/u - 3*u - 4*u^2)*delta[1 - v]*Log[1 - u]^2)/6 + 
   (2*Pi^2*(1 + u)*delta[1 - v]*Log[u])/3 + (-10 - 7/(9*u) + (-9 - (31*u)/9)*u)*delta[1 - v]*
    Log[u] + (-1 - u)*delta[1 - v]*Log[1 - u]^2*Log[u] + ((-3 + 8/u - 15*u)*delta[1 - v]*Log[u]^2)/
    12 + (-1 - u)*delta[1 - v]*Log[1 - u]*Log[u]^2 + (7*(1 + u)*delta[1 - v]*Log[u]^3)/6 + 
   (Pi^2*(1 + v)*delta[1 - u]*Log[1 - v])/3 + ((-60 - 7/v + 42*v + 25*v^2)*delta[1 - u]*Log[1 - v])/
    9 + ((3 + 4/v - 3*v - 4*v^2)*delta[1 - u]*Log[1 - v]^2)/6 + 
   (2*Pi^2*(1 + v)*delta[1 - u]*Log[v])/3 + (-10 - 7/(9*v) + (-9 - (31*v)/9)*v)*delta[1 - u]*
    Log[v] + (-1 - v)*delta[1 - u]*Log[1 - v]^2*Log[v] + ((-3 + 8/v - 15*v)*delta[1 - u]*Log[v]^2)/
    12 + (-1 - v)*delta[1 - u]*Log[1 - v]*Log[v]^2 + (7*(1 + v)*delta[1 - u]*Log[v]^3)/6 + 
   (Pi^2*(1 + v)*plusD[0, 1 - u])/3 + ((-60 - 7/v + 42*v + 25*v^2)*plusD[0, 1 - u])/9 + 
   (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*Log[1 - v]*plusD[0, 1 - u] + 
   (-1 + 4/(3*v) + (-4 - (4*v)/3)*v)*Log[v]*plusD[0, 1 - u] + 2*(1 + v)*Log[v]^2*plusD[0, 1 - u] + 
   (Pi^2*(1 + u)*plusD[0, 1 - v])/3 + ((-60 - 7/u + 42*u + 25*u^2)*plusD[0, 1 - v])/9 + 
   (1 + 4/(3*u) + (-1 - (4*u)/3)*u)*Log[1 - u]*plusD[0, 1 - v] + 
   (-1 + 4/(3*u) + (-4 - (4*u)/3)*u)*Log[u]*plusD[0, 1 - v] + 2*(1 + u)*Log[u]^2*plusD[0, 1 - v] + 
   (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*plusD[1, 1 - u] + 2*(1 + v)*Log[v]*plusD[1, 1 - u] + 
   (1 + 4/(3*u) + (-1 - (4*u)/3)*u)*plusD[1, 1 - v] + 2*(1 + u)*Log[u]*plusD[1, 1 - v] + 
   (1 - 4/(3*u) + u*(4 + (4*u)/3))*delta[1 - v]*PolyLog[2, u] - 
   2*(1 + u)*delta[1 - v]*Log[1 - u]*PolyLog[2, u] - 2*(1 + u)*plusD[0, 1 - v]*PolyLog[2, u] + 
   (1 - 4/(3*v) + v*(4 + (4*v)/3))*delta[1 - u]*PolyLog[2, v] - 
   2*(1 + v)*delta[1 - u]*Log[1 - v]*PolyLog[2, v] - 2*(1 + v)*plusD[0, 1 - u]*PolyLog[2, v] - 
   4*(1 + u)*delta[1 - v]*PolyLog[3, 1 - u] - 2*(1 + u)*delta[1 - v]*PolyLog[3, (-1 + u)/u] - 
   6*(1 + u)*delta[1 - v]*PolyLog[3, u] - 4*(1 + v)*delta[1 - u]*PolyLog[3, 1 - v] - 
   2*(1 + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] - 6*(1 + v)*delta[1 - u]*PolyLog[3, v] + 
   (8/(3*(1 + u)) + (26*(-1 + u)*u)/(-1 + v)^3 + (-12 + u*(-2 + 14*u))/(-1 + v)^2 - 
     7/(9*u*(-1 + v)) + (-69 + 33*u + 43*u^2)/(9*(-1 + v)) + (16*(-1 + v))/(3*(1 + u)^2) - 
     7/(9*(-1 + u)*v) + (26*(-1 + v)*v)/(-1 + u)^3 + (16*(-1 + u))/(3*(1 + v)^2) + 8/(3*(1 + v)) - 
     (4*(-1 + v))/(u + v) + (-126 + 60*u - 24*u^2 + 60*v + 78*u*v - 24*v^2)/9 + 
     (-4 + 4*v^2)/(u + v)^2 + (-69 + 33*v + 43*v^2)/(9*(-1 + u)) + 
     Pi^2*(7/6 + (2*u^2)/(-1 + v)^4 + (2*u*(1 + u))/(-1 + v)^3 + (1 + u)^2/(-1 + v)^2 + 
       (7*(1 + u))/(6*(-1 + v)) + (2*v^2)/(-1 + u)^4 + (7*(1 + v))/(6*(-1 + u)) + 
       (2*v*(1 + v))/(-1 + u)^3 + (1 + v)^2/(-1 + u)^2) + (-12 + v*(-2 + 14*v))/(-1 + u)^2 + 
     (1 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (3 + 3*v)/(-1 + u))*Log[2]^2 + 
     ((-4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 4/(3*u*(-1 + v)) - 
       (4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
       (2 - 2*v^2)/(-1 + u)^2 + 2*(2 - 2*u + u^2 - 2*v + v^2))*Log[1 - u] + 
     ((-8*(-2 + v))/(3*(1 + u)^2) - (22*u^2)/(-1 + v)^4 + ((-20 - 24*u)*u)/(-1 + v)^3 + 
       (-2 + (-22 - 8*u)*u)/(-1 + v)^2 + 8/(3*(-1 + u)*(-1 + v)) + 4/(3*u*(-1 + v)) + 
       16/(3*(1 + u)*(-1 + v)) + (4*(-3 + u - u^2 + u^3))/(3*(-1 + v)) + 
       (16*(-1 + v))/(3*(1 + u)^3) + ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 - 
       (8*(1 + v))/(3*(-1 + u)) - (8*v)/(u + v)^3 + 8/(3*(-1 + u)*(u + v)) - 
       8/(3*(-1 + v)*(u + v)) + (4 + 8*v)/(u + v)^2 + (-20 + 16*v)/(3*(1 + u)) + 
       (-2 + (-22 - 8*v)*v)/(-1 + u)^2 + (1 - 14*u + 14*u^2 - 14*v + 14*u*v + 14*v^2)/3 + 
       (-12 - 4*v - 8*v^3)/(3*(u + v)))*Log[u] + 
     ((4*u*v + (u + v)*(-4*u*v + (u + v)*(-2 + 2*u*v + 2*(u + v))))*Log[u]^2)/(u + v)^4 + 
     ((-4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 4/(3*u*(-1 + v)) - 
       (4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
       (2 - 2*v^2)/(-1 + u)^2 + 2*(2 - 2*u + u^2 - 2*v + v^2))*Log[1 - v] + 
     (3 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[1 - v] + 
     (-2 + (-6 - 6*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*Log[2]*Log[2 - v] + 
     (-1 - (22*u^2)/(-1 + v)^4 + ((-20 - 24*u)*u)/(-1 + v)^3 + (-2 + (-22 - 8*u)*u)/(-1 + v)^2 + 
       8/(3*(-1 + u)*(-1 + v)) - (8*(1 + u))/(3*(-1 + v)) + 4/(3*(-1 + u)*v) + 
       ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 + (16*(-1 + u))/(3*(1 + v)^3) - 
       (8*(-2 + u))/(3*(1 + v)^2) + 16/(3*(-1 + u)*(1 + v)) + (-20 + 16*u)/(3*(1 + v)) + 
       (8*v)/(u + v)^3 + (-4 - 8*v)/(u + v)^2 - 8/(3*(-1 + u)*(u + v)) + 8/(3*(-1 + v)*(u + v)) + 
       v*(-14/3 + 2*v) + u*(-14/3 + 2*u + (22*v)/3) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2 + 
       (4*(-3 + v - v^2 + v^3))/(3*(-1 + u)) + (12 + 4*v + 8*v^3)/(3*(u + v)))*Log[v] + 
     (3 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[1 - u]*Log[v] + 
     (4 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 + 
       (4*(1 + v)^2)/(u + v)^2 + (-4 - 4*v)/(u + v) + (2 + 2*v)/(-1 + u))*Log[u]*Log[v] + 
     ((4*u*v + (u + v)*(-4*u*v + (u + v)*(-2 + 2*u*v + 2*(u + v))))*Log[v]^2)/(u + v)^4 + 
     ((22*u^2)/(-1 + v)^4 + (u*(24 + 20*u))/(-1 + v)^3 + (4 + u*(22 + 6*u))/(-1 + v)^2 - 
       8/(3*(-1 + u)*(-1 + v)) - (4*(-3 + u + u^3))/(3*(-1 + v)) + (22*v^2)/(-1 + u)^4 + 
       (8*v^2)/(u + v)^3 - (4*v*(2 + v))/(u + v)^2 - 8/(3*(-1 + u)*(u + v)) - 
       8/(3*(-1 + v)*(u + v)) + (-8/3 + 4*v)/(u + v) + (v*(24 + 20*v))/(-1 + u)^3 + 
       (2*(-5 - 2*u - 4*u^2 - 2*v - 10*u*v - 4*v^2))/3 - (4*(-3 + v + v^3))/(3*(-1 + u)) + 
       (4 + v*(22 + 6*v))/(-1 + u)^2)*Log[-1 + u + v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*Log[-1 + u + v] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[u]*Log[-1 + u + v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[-1 + u + v] + 
     (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[v]*Log[-1 + u + v] + 
     (-1 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2 + (4*v^2)/(u + v)^4 - 
       (4*v*(1 + v))/(u + v)^3 + (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v))*Log[-1 + u + v]^2 + 
     (-3 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, u] + 
     (-2 + (-6 - 6*v)/(-1 + u) - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 - 
       (4*(1 + u)^2)/(-1 + v)^2 + (-6 - 6*u)/(-1 + v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 - (4*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, -(-2 + v)^(-1)] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, -((-1 + v)/u)] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, -((-1 + u)/v)] + 
     (2 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (6 + 6*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (6 + 6*v)/(-1 + u))*PolyLog[2, v/2] + 
     (-5 + (-8 - 8*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - (12*u*(1 + u))/(-1 + v)^3 - 
       (6*(1 + u)^2)/(-1 + v)^2 + (-8 - 8*u)/(-1 + v) - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, v] + 
     (2 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (6 + 6*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (6 + 6*v)/(-1 + u))*PolyLog[2, -(v/(-2 + v))])*
    (1 - UnitStep[1 - u - v]) + ((44*u^2)/(-1 + v)^4 + (u*(30 + 58*u))/(-1 + v)^3 + 
     (u*(31 + 20*u))/(-1 + v)^2 + 2/((-1 + u)*(-1 + v)) - 7/(9*u*(-1 + v)) + 
     (-14/3 + u*(19 + (55*u)/9))/(-1 + v) - 7/(9*(-1 + u)*v) + (8*v)/(3*(1 + u)^2) + 
     (44*v^2)/(-1 + u)^4 + (8*u)/(3*(1 + v)^2) + (24*v^2)/(u + v)^4 - (24*v*(1 + v))/(u + v)^3 + 
     (12*v*(2 + v))/(u + v)^2 - (4*v*(3 + v))/(u + v) + (v*(31 + 20*v))/(-1 + u)^2 + 
     (v*(30 + 58*v))/(-1 + u)^3 + (96*u - 24*u^2 + 132*v + 78*u*v - 24*v^2)/9 + 
     Pi^2*(-13/6 + (-3 - 3*v)/(6*(-1 + u)) - (10*u^2)/(3*(-1 + v)^4) - 
       (10*u*(1 + u))/(3*(-1 + v)^3) - (5*(1 + u)^2)/(3*(-1 + v)^2) - (5*(1 + u))/(6*(-1 + v)) - 
       (8*v^2)/(3*(-1 + u)^4) - (8*v*(1 + v))/(3*(-1 + u)^3) - (4*(1 + v)^2)/(3*(-1 + u)^2) - 
       (2*v^2)/(3*(u + v)^4) + (2*v*(1 + v))/(3*(u + v)^3) - (1 + v)^2/(3*(u + v)^2) + 
       (1 + v)/(3*(u + v))) + (-14/3 + v*(19 + (55*v)/9))/(-1 + u) + 
     (4 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + (6*v*(1 + v))/(-1 + u)^3 + 
       (3*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[2]^2 + 
     (4 - (4*(-1 + u)*u)/(-1 + v)^3 + (2 - 2*u^2)/(-1 + v)^2 + 8/(3*(-1 + u)*(-1 + v)) + 
       4/(3*u*(-1 + v)) + (-10 + 8*u - 4*u^2)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) + 
       ((-8 - 16*v)*v)/(-1 + u)^3 - (16*v^2)/(-1 + u)^4 + (8*(-1 + u))/(3*(1 + v)^3) - 
       (4*(-2 + u))/(3*(1 + v)^2) + 8/(3*(-1 + u)*(1 + v)) + (-10 + 8*u)/(3*(1 + v)) + 
       v*(-16/3 + 2*v) + u*(-16/3 + 2*u + (8*v)/3) + (2 + (-12 - 6*v)*v)/(-1 + u)^2 + 
       (1 + (22/3 - (4*v)/3)*v)/(-1 + u))*Log[1 - u] + 
     ((1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*Log[1 - u]^2)/(2*(-1 + v)^4) + 
     ((-1 - 25*v)/(3*(-1 + u)) - (4*(-2 + v))/(3*(1 + u)^2) - (14*u^2)/(-1 + v)^4 + 
       ((-16 - 20*u)*u)/(-1 + v)^3 + (-3 + (-18 - 7*u)*u)/(-1 + v)^2 + 4/(3*u*(-1 + v)) + 
       8/(3*(1 + u)*(-1 + v)) + (-6 + u*(-9 + u*(-4/3 + (4*u)/3)))/(-1 + v) + 
       (8*(-1 + v))/(3*(1 + u)^3) + ((-28 - 32*v)*v)/(-1 + u)^3 - (30*v^2)/(-1 + u)^4 - 
       (16*v^2)/(u + v)^4 + 8/(3*(-1 + u)*(u + v)) - 8/(3*(-1 + v)*(u + v)) + 
       (-10 + 8*v)/(3*(1 + u)) + (v*(8 + 16*v))/(u + v)^3 + (-3 + (-30 - 11*v)*v)/(-1 + u)^2 + 
       (2 + (-8 - 6*v)*v)/(u + v)^2 + (-11 - 10*u + 14*u^2 - 10*v + 6*u*v + 14*v^2)/3 + 
       (-6 + 14*v - 8*v^3)/(3*(u + v)))*Log[u] - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
       Log[1 - u]*Log[u])/(-1 + u)^4 + (-1/2 - u^2/(-1 + v)^4 - (u*(1 + u))/(-1 + v)^3 - 
       (1 + u)^2/(2*(-1 + v)^2) + (3*(1 + u))/(2*(-1 + v)) + v^2/(-1 + u)^4 + 
       (1 + v)/(2*(-1 + u)) + (v*(1 + v))/(-1 + u)^3 + (1 + v)^2/(2*(-1 + u)^2) - 
       (2*v^2)/(u + v)^4 + (2*v*(1 + v))/(u + v)^3 - (1 + v)^2/(u + v)^2 + (1 + v)/(u + v))*
      Log[u]^2 + (4 - (4*(-2 + v))/(3*(1 + u)^2) - (16*u^2)/(-1 + v)^4 + 
       ((-8 - 16*u)*u)/(-1 + v)^3 + (2 + (-12 - 6*u)*u)/(-1 + v)^2 + 8/(3*(-1 + u)*(-1 + v)) + 
       4/(3*u*(-1 + v)) + 8/(3*(1 + u)*(-1 + v)) + (1 + (22/3 - (4*u)/3)*u)/(-1 + v) + 
       (8*(-1 + v))/(3*(1 + u)^3) + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 + 
       v*(-16/3 + 2*v) + u*(-16/3 + 2*u + (8*v)/3) + (-10 + 8*v)/(3*(1 + u)) + 
       (-10 + 8*v - 4*v^2)/(3*(-1 + u)) + (2 - 2*v^2)/(-1 + u)^2)*Log[1 - v] + 
     (3 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2)*Log[u]*
      Log[1 - v] + ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - v]^2)/(2*(-1 + u)^4) + 
     (-8 + (-1 - 6*v)/(-1 + u) - (14*u^2)/(-1 + v)^4 + ((-16 - 12*u)*u)/(-1 + v)^3 + 
       (-3 + (-12 - 3*u)*u)/(-1 + v)^2 + (-1 - 6*u)/(-1 + v) + ((-16 - 12*v)*v)/(-1 + u)^3 - 
       (14*v^2)/(-1 + u)^4 - (16*v^2)/(u + v)^4 + (16*v*(1 + v))/(u + v)^3 + (2 + 6*v)/(u + v) + 
       (-2 + (-16 - 6*v)*v)/(u + v)^2 + (-3 + (-12 - 3*v)*v)/(-1 + u)^2)*Log[1 - u - v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*Log[1 - u - v] + 
     (4 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + (6*v*(1 + v))/(-1 + u)^3 + 
       (3*(1 + v)^2)/(-1 + u)^2 + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
       (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v) + (3 + 3*v)/(-1 + u))*Log[u]*Log[1 - u - v] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - v]*Log[1 - u - v] + 
     (1 + (3*u^2)/(-1 + v)^4 + (3*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(2*(-1 + v)^2) + 
       (3*(1 + u))/(2*(-1 + v)) + (3*v^2)/(-1 + u)^4 + (3*(1 + v))/(2*(-1 + u)) + 
       (3*v*(1 + v))/(-1 + u)^3 + (3*(1 + v)^2)/(2*(-1 + u)^2) - (2*v^2)/(u + v)^4 + 
       (2*v*(1 + v))/(u + v)^3 - (1 + v)^2/(u + v)^2 + (1 + v)/(u + v))*Log[1 - u - v]^2 + 
     (-5 - (30*u^2)/(-1 + v)^4 + ((-28 - 32*u)*u)/(-1 + v)^3 + (-3 + (-30 - 11*u)*u)/(-1 + v)^2 + 
       (-1 - 25*u)/(3*(-1 + v)) + 4/(3*(-1 + u)*v) + ((-16 - 20*v)*v)/(-1 + u)^3 - 
       (14*v^2)/(-1 + u)^4 + (8*(-1 + u))/(3*(1 + v)^3) - (4*(-2 + u))/(3*(1 + v)^2) + 
       8/(3*(-1 + u)*(1 + v)) + (-10 + 8*u)/(3*(1 + v)) - (16*v^2)/(u + v)^4 - 
       8/(3*(-1 + u)*(u + v)) + 8/(3*(-1 + v)*(u + v)) + v*(-10/3 + 2*v) + 
       u*(-10/3 + 2*u + (14*v)/3) + (v*(24 + 16*v))/(u + v)^3 + (-3 + (-18 - 7*v)*v)/(-1 + u)^2 + 
       (-6 + (-24 - 6*v)*v)/(u + v)^2 + (18 + 22*v + 8*v^3)/(3*(u + v)) + 
       (-6 + v*(-9 + v*(-4/3 + (4*v)/3)))/(-1 + u))*Log[v] + 
     (3 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
      Log[v] + (7 + (10*u^2)/(-1 + v)^4 + (10*u*(1 + u))/(-1 + v)^3 + (5*(1 + u)^2)/(-1 + v)^2 + 
       (5 + 5*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + (6*v*(1 + v))/(-1 + u)^3 + 
       (3*(1 + v)^2)/(-1 + u)^2 + (12*v^2)/(u + v)^4 - (12*v*(1 + v))/(u + v)^3 + 
       (6*(1 + v)^2)/(u + v)^2 + (-6 - 6*v)/(u + v) + (3 + 3*v)/(-1 + u))*Log[u]*Log[v] - 
     ((1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*Log[1 - v]*Log[v])/(-1 + v)^4 + 
     (4 + (6*u^2)/(-1 + v)^4 + (6*u*(1 + u))/(-1 + v)^3 + (3*(1 + u)^2)/(-1 + v)^2 + 
       (3 + 3*u)/(-1 + v) + (6*v^2)/(-1 + u)^4 + (6*v*(1 + v))/(-1 + u)^3 + 
       (3*(1 + v)^2)/(-1 + u)^2 + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
       (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v) + (3 + 3*v)/(-1 + u))*Log[1 - u - v]*Log[v] + 
     (-1/2 + u^2/(-1 + v)^4 + (u*(1 + u))/(-1 + v)^3 + (1 + u)^2/(2*(-1 + v)^2) + 
       (1 + u)/(2*(-1 + v)) - v^2/(-1 + u)^4 + (3*(1 + v))/(2*(-1 + u)) - (v*(1 + v))/(-1 + u)^3 - 
       (1 + v)^2/(2*(-1 + u)^2) - (2*v^2)/(u + v)^4 + (2*v*(1 + v))/(u + v)^3 - 
       (1 + v)^2/(u + v)^2 + (1 + v)/(u + v))*Log[v]^2 + 
     (-8 + (-4 - 4*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - (12*u*(1 + u))/(-1 + v)^3 - 
       (6*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*Log[2]*Log[1 + v] + 
     (-8 + (-4 - 4*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - (12*u*(1 + u))/(-1 + v)^3 - 
       (6*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - (12*v^2)/(-1 + u)^4 - 
       (12*v*(1 + v))/(-1 + u)^3 - (6*(1 + v)^2)/(-1 + u)^2)*Log[v]*Log[1 + v] + 
     (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*Log[1 + v]^2 + 
     ((2*(5 - 4*v))/(3*(1 + u)) + (4*(-2 + v))/(3*(1 + u)^2) + (4*u*(1 + u))/(-1 + v)^3 + 
       (2 + u*(8 + 2*u))/(-1 + v)^2 - 8/(3*(1 + u)*(-1 + v)) + (2*(-1 - 4*u - 2*u^3))/
        (3*(-1 + v)) - (8*(-1 + v))/(3*(1 + u)^3) - (8*(-1 + u))/(3*(1 + v)^3) + 
       (4*(-2 + u))/(3*(1 + v)^2) + (2*(5 - 4*u))/(3*(1 + v)) - 8/(3*(-1 + u)*(1 + v)) + 
       (4*v*(1 + v))/(-1 + u)^3 - (32*v^2)/(u + v)^4 + (32*v*(1 + v))/(u + v)^3 + 
       (4 + 12*v)/(u + v) + (-4 + (-32 - 12*v)*v)/(u + v)^2 + 
       (2*(-11 - 2*u - 4*u^2 - 2*v - 10*u*v - 4*v^2))/3 + (2*(-1 - 4*v - 2*v^3))/(3*(-1 + u)) + 
       (2 + v*(8 + 2*v))/(-1 + u)^2)*Log[u + v] + 
     (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[u + v])/(u + v)^4 + 
     (-4 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2 - (8*v^2)/(u + v)^4 + 
       (8*v*(1 + v))/(u + v)^3 - (4*(1 + v)^2)/(u + v)^2 + (4 + 4*v)/(u + v))*Log[1 - u - v]*
      Log[u + v] + (2 - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
       (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 + 
       (4*(1 + v)^2)/(u + v)^2 + (-4 - 4*v)/(u + v) + (2 + 2*v)/(-1 + u))*Log[v]*Log[u + v] + 
     (-2 + (-1 - v)/(-1 + u) + (2*u^2)/(-1 + v)^4 + (2*u*(1 + u))/(-1 + v)^3 + 
       (1 + u)^2/(-1 + v)^2 + (1 + u)/(-1 + v) - (2*v^2)/(-1 + u)^4 - (2*v*(1 + v))/(-1 + u)^3 - 
       (1 + v)^2/(-1 + u)^2 - (8*v^2)/(u + v)^4 + (8*v*(1 + v))/(u + v)^3 - 
       (4*(1 + v)^2)/(u + v)^2 + (4 + 4*v)/(u + v))*Log[u + v]^2 + 
     ((-2 + 2*u - 2*u^2 + v*(6 - 2*u + v*(-8 + 2*u - 2*u^2 + (6 - 2*u - 2*v)*v)))*PolyLog[2, u])/
      (-1 + v)^4 + (4 + (8*u^2)/(-1 + v)^4 + (8*u*(1 + u))/(-1 + v)^3 + (4*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*PolyLog[2, -(u/(-1 + v))] + 
     (-10 + (-6 - 6*v)/(-1 + u) - (12*u^2)/(-1 + v)^4 - (12*u*(1 + u))/(-1 + v)^3 - 
       (6*(1 + u)^2)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) - (16*v^2)/(-1 + u)^4 - 
       (16*v*(1 + v))/(-1 + u)^3 - (8*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, v] + 
     (4 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (4*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*PolyLog[2, -(v/(-1 + u))] + 
     (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*PolyLog[2, (1 + v)^(-1)] + 
     (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*PolyLog[2, (2*v)/(1 + v)] + 
     (8 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + (6*(1 + u)^2)/(-1 + v)^2 + 
       (4 + 4*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 + 
       (6*(1 + v)^2)/(-1 + u)^2 + (4 + 4*v)/(-1 + u))*PolyLog[2, (1 + v)/2] + 
     ((-2 - 2*v)/(-1 + u) + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + 
       (2*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, u/(u + v)] + 
     (-2 + (-2 - 2*v)/(-1 + u) - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - 
       (2*(1 + u)^2)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*PolyLog[2, u + v])*
    (1 - UnitStep[-1 + u + v]) + 6*(1 + v)*delta[1 - u]*Zeta[3] + 6*(1 + u)*delta[1 - v]*Zeta[3]) + 
 cf*nf*tf*(((-19 - 37*v)*delta[1 - u])/27 + (Pi^2*(1 + v)*delta[1 - u])/9 + 
   ((-19 - 37*u)*delta[1 - v])/27 + (Pi^2*(1 + u)*delta[1 - v])/9 + 
   (127*delta[1 - u]*delta[1 - v])/12 - (38*Pi^2*delta[1 - u]*delta[1 - v])/27 + 
   (4*(1 + 4*u)*delta[1 - v]*Log[1 - u])/9 + ((-1 - u)*delta[1 - v]*Log[1 - u]^2)/3 + 
   ((-1 + 10/(-1 + u) + 11*u)*delta[1 - v]*Log[u])/9 + ((1 + 2/(-1 + u) + u)*delta[1 - v]*Log[u]^2)/
    6 + (4*(1 + 4*v)*delta[1 - u]*Log[1 - v])/9 + ((-1 - v)*delta[1 - u]*Log[1 - v]^2)/3 + 
   ((-1 + 10/(-1 + v) + 11*v)*delta[1 - u]*Log[v])/9 + ((1 + 2/(-1 + v) + v)*delta[1 - u]*Log[v]^2)/
    6 + (4*(1 + 4*v)*plusD[0, 1 - u])/9 + (56*delta[1 - v]*plusD[0, 1 - u])/27 - 
   (2*Pi^2*delta[1 - v]*plusD[0, 1 - u])/9 - (2*(1 + v)*Log[1 - v]*plusD[0, 1 - u])/3 + 
   (4*(1 + 4*u)*plusD[0, 1 - v])/9 + (56*delta[1 - u]*plusD[0, 1 - v])/27 - 
   (2*Pi^2*delta[1 - u]*plusD[0, 1 - v])/9 - (2*(1 + u)*Log[1 - u]*plusD[0, 1 - v])/3 - 
   (20*plusD[0, 1 - u]*plusD[0, 1 - v])/9 - (2*(1 + v)*plusD[1, 1 - u])/3 - 
   (20*delta[1 - v]*plusD[1, 1 - u])/9 + (4*plusD[0, 1 - v]*plusD[1, 1 - u])/3 - 
   (2*(1 + u)*plusD[1, 1 - v])/3 - (20*delta[1 - u]*plusD[1, 1 - v])/9 + 
   (4*plusD[0, 1 - u]*plusD[1, 1 - v])/3 + (2*delta[1 - v]*plusD[2, 1 - u])/3 + 
   (2*delta[1 - u]*plusD[2, 1 - v])/3 + (2*(1 + u)*(1 + v)*(1 - UnitStep[1 - u - v]))/3 + 
   ((12 - 20*u*v - 2*u^2*v^2 + 6*u^3*v^3 + (u + v)*(-24 + 20*u*v - 6*u^2*v^2 + 
         (u + v)*(28 + 10*u*v - 16*(u + v))))/(9*(-1 + u)^2*(-1 + v)^2) - 
     (2*(u^2 + v^2)*Log[1 - u - v])/(3*(-1 + u)*(-1 + v)))*(1 - UnitStep[-1 + u + v]) + 
   (4*delta[1 - u]*delta[1 - v]*Zeta[3])/3) + 
 ca*cf*((Pi^2*(-4 - v)*delta[1 - u])/18 + ((85 + 319*v)*delta[1 - u])/54 + 
   (Pi^2*(-4 - u)*delta[1 - v])/18 + ((85 + 319*u)*delta[1 - v])/54 - 
   (1535*delta[1 - u]*delta[1 - v])/48 + (215*Pi^2*delta[1 - u]*delta[1 - v])/54 - 
   (13*Pi^4*delta[1 - u]*delta[1 - v])/180 + (Pi^2*(3 + 2/(-1 + u) + 3*u)*delta[1 - v]*Log[1 - u])/
    12 - (11*(-1 + 14*u)*delta[1 - v]*Log[1 - u])/18 + (11*(1 + u)*delta[1 - v]*Log[1 - u]^2)/12 - 
   ((1 + u^2)*delta[1 - v]*Log[1 - u]^3)/(12*(-1 + u)) + 
   ((49 - 58/(-1 + u) - 80*u)*delta[1 - v]*Log[u])/18 + 
   (Pi^2*(1 + 2/(-1 + u) + u)*delta[1 - v]*Log[u])/4 - 
   (3*(1 + 2/(-1 + u) + u)*delta[1 - v]*Log[1 - u]^2*Log[u])/4 + 
   ((13 - 22/(-1 + u) + u)*delta[1 - v]*Log[u]^2)/24 - ((1 + u^2)*delta[1 - v]*Log[1 - u]*Log[u]^2)/
    (4*(-1 + u)) - ((1 + u^2)*delta[1 - v]*Log[u]^3)/(3*(-1 + u)) + 
   (Pi^2*(3 + 2/(-1 + v) + 3*v)*delta[1 - u]*Log[1 - v])/12 - 
   (11*(-1 + 14*v)*delta[1 - u]*Log[1 - v])/18 + (11*(1 + v)*delta[1 - u]*Log[1 - v]^2)/12 - 
   ((1 + v^2)*delta[1 - u]*Log[1 - v]^3)/(12*(-1 + v)) + 
   ((49 - 58/(-1 + v) - 80*v)*delta[1 - u]*Log[v])/18 + 
   (Pi^2*(1 + 2/(-1 + v) + v)*delta[1 - u]*Log[v])/4 - 
   (3*(1 + 2/(-1 + v) + v)*delta[1 - u]*Log[1 - v]^2*Log[v])/4 + 
   ((13 - 22/(-1 + v) + v)*delta[1 - u]*Log[v]^2)/24 - ((1 + v^2)*delta[1 - u]*Log[1 - v]*Log[v]^2)/
    (4*(-1 + v)) - ((1 + v^2)*delta[1 - u]*Log[v]^3)/(3*(-1 + v)) + 
   ((10 - 77*v)*plusD[0, 1 - u])/9 + (Pi^2*(1 + v)*plusD[0, 1 - u])/6 - 
   (202*delta[1 - v]*plusD[0, 1 - u])/27 + (11*Pi^2*delta[1 - v]*plusD[0, 1 - u])/18 + 
   (11*(1 + v)*Log[1 - v]*plusD[0, 1 - u])/6 + (1 + v)*Log[v]*plusD[0, 1 - u] - 
   ((1 + v^2)*Log[v]^2*plusD[0, 1 - u])/(2*(-1 + v)) + ((10 - 77*u)*plusD[0, 1 - v])/9 + 
   (Pi^2*(1 + u)*plusD[0, 1 - v])/6 - (202*delta[1 - u]*plusD[0, 1 - v])/27 + 
   (11*Pi^2*delta[1 - u]*plusD[0, 1 - v])/18 + (11*(1 + u)*Log[1 - u]*plusD[0, 1 - v])/6 + 
   (1 + u)*Log[u]*plusD[0, 1 - v] - ((1 + u^2)*Log[u]^2*plusD[0, 1 - v])/(2*(-1 + u)) + 
   (67*plusD[0, 1 - u]*plusD[0, 1 - v])/9 - (Pi^2*plusD[0, 1 - u]*plusD[0, 1 - v])/3 + 
   (11*(1 + v)*plusD[1, 1 - u])/6 + (67*delta[1 - v]*plusD[1, 1 - u])/9 - 
   (Pi^2*delta[1 - v]*plusD[1, 1 - u])/3 - (11*plusD[0, 1 - v]*plusD[1, 1 - u])/3 + 
   (11*(1 + u)*plusD[1, 1 - v])/6 + (67*delta[1 - u]*plusD[1, 1 - v])/9 - 
   (Pi^2*delta[1 - u]*plusD[1, 1 - v])/3 - (11*plusD[0, 1 - u]*plusD[1, 1 - v])/3 - 
   (11*delta[1 - v]*plusD[2, 1 - u])/6 - (11*delta[1 - u]*plusD[2, 1 - v])/6 + 
   (-1 - u)*delta[1 - v]*PolyLog[2, u] + (-1 - 2/(-1 + u) - u)*delta[1 - v]*Log[1 - u]*
    PolyLog[2, u] + (1 + 2/(-1 + u) + u)*delta[1 - v]*Log[u]*PolyLog[2, u] + 
   (-1 - v)*delta[1 - u]*PolyLog[2, v] + (-1 - 2/(-1 + v) - v)*delta[1 - u]*Log[1 - v]*
    PolyLog[2, v] + (1 + 2/(-1 + v) + v)*delta[1 - u]*Log[v]*PolyLog[2, v] + 
   (-3 - 6/(-1 + u) - 3*u)*delta[1 - v]*PolyLog[3, 1 - u] - 
   ((1 + u^2)*delta[1 - v]*PolyLog[3, (-1 + u)/u])/(2*(-1 + u)) + 
   (-2 - 4/(-1 + u) - 2*u)*delta[1 - v]*PolyLog[3, u] + ((-1 + u)^(-1) + (1 + u)/2)*delta[1 - v]*
    PolyLog[3, u/(-1 + u)] + (-3 - 6/(-1 + v) - 3*v)*delta[1 - u]*PolyLog[3, 1 - v] - 
   ((1 + v^2)*delta[1 - u]*PolyLog[3, (-1 + v)/v])/(2*(-1 + v)) + 
   (-2 - 4/(-1 + v) - 2*v)*delta[1 - u]*PolyLog[3, v] + ((-1 + v)^(-1) + (1 + v)/2)*delta[1 - u]*
    PolyLog[3, v/(-1 + v)] + (2/(1 + u) + (-1 + u)/(-1 + v) + (-1 + v)/(-1 + u) + 2/(1 + v) + 
     (-25 - 4*u - 6*u^2 - 4*v - 10*u*v - 6*v^2)/3 + 
     (Pi^2*(4 + v*(3 + v*(-3 + 2*v)) + u*(5 + v*(-16 + 11*v) + u*(-9 + 8*u + 15*v))))/
      (12*(-1 + u)*(-1 + v)*(u + v)) + ((2 - v + v^2 + 2*v^3 + u*(-1 + 3*v^2 + u*(1 + 2*u + 3*v)))*
       Log[2]^2)/(2*(-1 + u)*(-1 + v)*(u + v)) + (-1 + u^(-1))*Log[1 - u] + 
     (-5 + 2/(1 + u)^2 + u*(-1 - 3*u - v) - u/(-1 + v)^2 - 6/((-1 + u)*(-1 + v)) - 
       6/((1 + u)*(-1 + v)) + (-3 - 6*u - 2*u^3)/(-1 + v) - v - v/(-1 + u)^2 - v/(-1 + u) - 
       3/((-1 + u)*(u + v)) + 3/((-1 + v)*(u + v)) + (4*v)/(u + v))*Log[u] + 
     ((v + u*(-1 + v - 2*v^2 + 2*v^3 + u*(-1 + u*(3 - 3*u - 3*v) + 3*v)))*Log[1 - u]*Log[u])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((-v + u*(1 + u + v))*Log[u]^2)/(2*(-1 + u)*(u - v)) + 
     ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*Log[1 + u]^2)/((-1 + v)*(u + v)) + 
     (-1 + v^(-1))*Log[1 - v] + ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*Log[1 - u]*Log[1 - v])/
      ((-1 + u)*(-1 + v)) - ((u^2 + v^2)*Log[u]*Log[1 - v])/((-1 + u)*(-1 + v)) + 
     ((-2 + v - v^2 - 2*v^3 + u*(1 + u*(-1 - 2*u - 3*v) - 3*v^2))*Log[2]*Log[2 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((1 + (-2 + v)*v + u*(-2 + 2*u + 2*v))*Log[1 - u]*
       Log[2 - u - v])/((-1 + u)*(-1 + v)) + ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*Log[u]*
       Log[2 - u - v])/((-1 + u)*(-1 + v)) + ((1 + (-2 + v)*v + u*(-2 + 2*u + 2*v))*Log[1 - v]*
       Log[2 - u - v])/((-1 + u)*(-1 + v)) + ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*
       Log[2 - u - v]^2)/((-1 + u)*(-1 + v)) + (-1 - u - u/(-1 + v)^2 - 6/((-1 + u)*(-1 + v)) - 
       u/(-1 + v) - v/(-1 + u)^2 + (-1 - u - 3*v)*v + 2/(1 + v)^2 - 6/((-1 + u)*(1 + v)) + 
       3/((-1 + u)*(u + v)) - 3/((-1 + v)*(u + v)) - (4*v)/(u + v) + (-3 - 6*v - 2*v^3)/(-1 + u))*
      Log[v] - ((u^2 + v^2)*Log[1 - u]*Log[v])/((-1 + u)*(-1 + v)) + 
     ((-1 + v*(3 + v*(-4 + 3*v)) + u*(2 + u*(-1 + u + 2*v) + v*(-4 + 3*v)))*Log[u]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((-u + v*(1 - u + 2*u^2 - 2*u^3 + v*(1 - 3*u + v*(-3 + 3*u + 3*v))))*Log[1 - v]*Log[v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((-1 + u*(2 - u - 2*v) + (2 - 2*v)*v)*Log[2 - u - v]*
       Log[v])/((-1 + u)*(-1 + v)) - ((-u + v + u*v + v^2)*Log[v]^2)/(2*(u - v)*(-1 + v)) + 
     ((-1 + u*(2 - u - 2*v) + (2 - 2*v)*v)*Log[1 + v]^2)/((-1 + u)*(u + v)) + 
     ((-2 + 2*u*v + 4*u^2*v^2 + (u + v)*(3 - 13*u*v - 14*u^2*v^2 + 
          (u + v)*(-3 + 20*u*v + 12*u^2*v^2 + (u + v)*(8 - 10*u*v - 5*u^2*v^2 + 
              (u + v)*(-11 + (u + v)*(7 + 2*u*v - 2*(u + v)))))))*Log[-1 + u + v])/
      ((-1 + u)^2*(-1 + v)^2*(u + v)) + ((1 + (-2 + v)*v + u*(-2 + 2*u + 2*v))*Log[1 - u]*
       Log[-1 + u + v])/((-1 + u)*(-1 + v)) + ((u^2 + v^2)*Log[u]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + v)) + ((1 + v*(-2 + 2*v) + u*(-2 + u + 2*v))*Log[1 - v]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + v)) + ((2 + v*(-4 + 3*v) + u*(-4 + 3*u + 4*v))*Log[2 - u - v]*
       Log[-1 + u + v])/((-1 + u)*(-1 + v)) + ((u^2 + v^2)*Log[v]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + v)) - ((u^2 + v^2)*Log[-1 + u + v]^2)/((-1 + u)*(-1 + v)) + 
     ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[u]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((1 + v*(-2 + 2*v) + u*(-2 + u + 2*v))*Log[u + v]^2)/
      ((-1 + u)*(u + v)) + ((v + u*(-1 + v - 2*v^2 + 2*v^3 + u*(-1 + u*(3 - 3*u - 3*v) + 3*v)))*
       PolyLog[2, u])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*PolyLog[2, (1 + u)^(-1)])/((-1 + v)*(u + v)) + 
     ((-2 + v - v^2 - 2*v^3 + u*(1 + u*(-1 - 2*u - 3*v) - 3*v^2))*PolyLog[2, -(-2 + v)^(-1)])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-v + v^2 - v^3 + u*(1 + u*(-1 + 3*u + 2*v)))*
       PolyLog[2, -((-1 + v)/u)])/((u - v)*(-1 + v)*(u + v)) + 
     ((u - u^2 + u^3 + v*(-1 + (1 - 2*u - 3*v)*v))*PolyLog[2, -((-1 + u)/v)])/
      ((-1 + u)*(u - v)*(u + v)) + ((2 - v + v^2 + 2*v^3 + u*(-1 + 3*v^2 + u*(1 + 2*u + 3*v)))*
       PolyLog[2, v/2])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(3 + v^2*(-2 + 5*v)) + u*(-3 + u*(1 + u*(-1 - 2*u - 3*v) + 3*v) + v*(-1 + v*(-4 + 4*v))))*
       PolyLog[2, v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((2 - v + v^2 + 2*v^3 + u*(-1 + 3*v^2 + u*(1 + 2*u + 3*v)))*PolyLog[2, -(v/(-2 + v))])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 2*u - 4*v) + (4 - 4*v)*v)*
       PolyLog[2, (1 + v)^(-1)])/((-1 + u)*(u + v)) + 
     ((-u^2 + v^2)*PolyLog[2, (-1 + u)/(-2 + u + v)])/((-1 + u)*(-1 + v)) + 
     ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*PolyLog[2, (-1 + v)/(u*(-2 + u + v))])/
      ((-1 + u)*(-1 + v)) + ((-1 + u*(2 - u - 2*v) + (2 - 2*v)*v)*
       PolyLog[2, (-1 + u)/(v*(-2 + u + v))])/((-1 + u)*(-1 + v)) + 
     ((2 + v*(-4 + 3*v) + u*(-4 + 3*u + 4*v))*PolyLog[2, -1 + u + v])/((-1 + u)*(-1 + v)) + 
     ((u^2 + v^2)*PolyLog[2, (-1 + u + v)/(u*v)])/((-1 + u)*(-1 + v)) + 
     ((-2 + 2*u*v + (u + v)*(5 - 3*u*v + (u + v)*(-5 + 2*(u + v))))*PolyLog[2, (u + v)^(-1)])/
      ((-1 + u)*(-1 + v)*(u + v)) - ((u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*
       PolyLog[2, u/(u + v)])/((-1 + u)*(-1 + v)*(u + v)))*(1 - UnitStep[1 - u - v]) + 
   ((Pi^2*(8 + v*(7 + v*(-15 + 9*v)) + u*(9 + v*(-48 + 38*v) + u*(-25 + 15*u + 42*v))))/
      (24*(-1 + u)*(-1 + v)*(u + v)) + (36*u*v + 72*u^2*v^2 + 36*u^3*v^3 + 
       (u + v)*(-165 - 103*u*v - 47*u^2*v^2 - 97*u^3*v^3 + 12*u^4*v^4 + 
         (u + v)*(165 + 312*u*v + 33*u^2*v^2 + 54*u^3*v^3 + (u + v)*(20 - 448*u*v - 160*u^2*v^2 - 
             36*u^3*v^3 + (u + v)*(-165 + 15*u*v + (u + v)*(145 + 36*u*v))))))/
      (18*(-1 + u)^2*(1 + u)*(-1 + v)^2*(1 + v)*(u + v)) + 
     ((10 - 10*u*v + (u + v)*(-33 + 15*u*v + (u + v)*(37 - 15*(u + v))))*Log[2]^2)/
      (4*(-1 + u)*(-1 + v)*(u + v)) + (-3/2 + (1 - 3*v)/(2*(-1 + u)) - 3/((-1 + u)*(-1 + v)) + 
       (1 + u)/(-1 + v) + (1 + v)^(-2) - 3/((-1 + u)*(1 + v)) + (-1 - v)/(2*(u + v)))*Log[1 - u] + 
     ((v*(3 + v*(1 + (-3 - v)*v)) + u*(-3 + u*(-4 + u*(10 - 8*u - 10*v) + v*(10 + 2*v)) + 
          v*(3 + v*(-9 + 9*v))))*Log[1 - u]^2)/(4*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     (-1/2 + (1 + u)^(-2) + u*(-1 - 3*u - v) - (2*u)/(-1 + v)^2 - 3/((1 + u)*(-1 + v)) + 
       (-1 - 4*u - 2*u^3)/(-1 + v) - (3*(-1 + v))/(2*(-1 + u)) - v - (2*v)/(-1 + u)^2 - 
       3/((-1 + u)*(u + v)) + 3/((-1 + v)*(u + v)) + (1 + 7*v)/(2*(u + v)))*Log[u] + 
     ((-3 + v + v^2 + v^3 + u*(-2 + u*(4 - 4*u - 8*v) + 8*v - 6*v^2))*Log[1 - u]*Log[u])/
      (2*(-1 + u)*(-1 + v)*(u + v)) - ((1 + u^2)*(-5 + 7*u + 2*v)*Log[u]^2)/
      (4*(-1 + u)*(-1 + v)*(u + v)) + ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*Log[1 + u]^2)/
      ((-1 + v)*(u + v)) + (-2 + (1 + u)^(-2) + (1 - 3*u)/(2*(-1 + v)) - 3/((-1 + u)*(-1 + v)) - 
       3/((1 + u)*(-1 + v)) + (1 + v)/(-1 + u) + (-1 + v)/(2*(u + v)))*Log[1 - v] + 
     ((u^2 + v^2)*Log[1 - u]*Log[1 - v])/((-1 + u)*(-1 + v)) + 
     ((-1 + v*(2 + v*(-4 + 4*v)) + u*(3 + u*(-5 + 3*u + 6*v) + v*(-8 + 8*v)))*Log[u]*Log[1 - v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(3 + v*(4 + v*(-10 + 8*v))) + u*(-3 + u*(-1 + u*(3 + u - 9*v) + (9 - 2*v)*v) + 
          v*(-3 + v*(-10 + 10*v))))*Log[1 - v]^2)/(4*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((2 - 2*u*v + (u + v)*(-5 + 3*u*v + (u + v)*(5 - 2*(u + v))))*Log[1 - v]*Log[3 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + 2*u*v + (u + v)*(5 - 3*u*v + (u + v)*(-5 + 2*(u + v))))*
       Log[3 - v]^2)/((-1 + u)*(-1 + v)*(u + v)) + 
     ((15 - 22*u*v - 13*u^2*v^2 + (u + v)*(-24 + 28*u*v + (u + v)*(17 + 2*u*v - 8*(u + v))))*
       Log[1 - u - v])/(6*(-1 + u)^2*(-1 + v)^2) + (2 + (-1 - v)/(-1 + u) - 2/((-1 + u)*(-1 + v)))*
      Log[1 - u]*Log[1 - u - v] + ((-1 + u*(2 - u - 2*v) + (2 - 2*v)*v)*Log[u]*Log[1 - u - v])/
      ((-1 + u)*(-1 + v)) + (2 + (-1 - u)/(-1 + v) - 2/((-1 + u)*(-1 + v)))*Log[1 - v]*
      Log[1 - u - v] + (2*(u^2 + v^2)*Log[1 - u - v]^2)/((-1 + u)*(-1 + v)) + 
     (3 - u - (2*u)/(-1 + v)^2 - (3*(-1 + u))/(2*(-1 + v)) - (2*v)/(-1 + u)^2 + (-1 - u - 3*v)*v + 
       (1 + v)^(-2) - 3/((-1 + u)*(1 + v)) + 3/((-1 + u)*(u + v)) + (1 - 7*v)/(2*(u + v)) - 
       3/((-1 + v)*(u + v)) + (-1 - 4*v - 2*v^3)/(-1 + u))*Log[v] + 
     ((-1 + v*(3 + v*(-5 + 3*v)) + u*(2 + v*(-8 + 6*v) + u*(-4 + 4*u + 8*v)))*Log[1 - u]*Log[v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((1 + v*(-4 + 3*v) + u*(-4 + 2*u + 4*v))*Log[u]*Log[v])/
      (2*(-1 + u)*(u + v)) + ((-3 + u + u^2 + u^3 + v*(-2 + 8*u - 6*u^2 + (4 - 8*u - 4*v)*v))*
       Log[1 - v]*Log[v])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*Log[1 - u - v]*Log[v])/((-1 + u)*(-1 + v)) - 
     ((-5 + 2*u + 7*v)*(1 + v^2)*Log[v]^2)/(4*(-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(13 - 3*u*v + (u + v)*(-17 + 7*(u + v))))*Log[2]*Log[1 + v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(5 - 3*u*v + (u + v)*(-5 + 2*(u + v))))*Log[1 - v]*Log[1 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((2 - 2*u*v + (u + v)*(-5 + 3*u*v + (u + v)*(5 - 2*(u + v))))*
       Log[3 - v]*Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((2 - 2*u*v + (u + v)*(3 + 3*u*v + (u + v)*(-7 + 3*(u + v))))*Log[v]*Log[1 + v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((u*(-7 + u*(9 - 3*u - 14*v) + (24 - 16*v)*v) + 
        v*(-9 + (15 - 7*v)*v))*Log[1 + v]^2)/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     (-1/2 - (1 + u)^(-2) + 3/((1 + u)*(-1 + v)) + (-3 + 9*u + 4*u^3)/(2*(-1 + v)) - (1 + v)^(-2) + 
       3/((-1 + u)*(1 + v)) - (u + v)^(-1) + u*(2 + 3*u + 2*v) + v*(2 + 3*v) + 
       (-3 + 9*v + 4*v^3)/(2*(-1 + u)))*Log[u + v] + 
     ((u*(-3 + u*(1 + u - 2*v) + (8 - 4*v)*v) + v*(-5 + (7 - 3*v)*v))*Log[u]*Log[u + v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((1 + (-2 + v)*v + u*(-2 + 2*u + 2*v))*Log[1 + u]*Log[u + v])/
      ((-1 + v)*(u + v)) + ((2 + v*(-4 + 3*v) + u*(-4 + 3*u + 4*v))*Log[1 - u - v]*Log[u + v])/
      ((-1 + u)*(-1 + v)) - ((-2 + u + v)*Log[v]*Log[u + v])/(-1 + u) + 
     ((1 + v*(-2 + 2*v) + u*(-2 + u + 2*v))*Log[1 + v]*Log[u + v])/((-1 + u)*(u + v)) + 
     ((-8 + u*(11 + u*(-7 + 3*u + 4*v) + v*(-16 + 8*v)) + v*(13 + v*(-17 + 9*v)))*Log[u + v]^2)/
      (4*(-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(3 + v*(-1 + (1 - v)*v)) + u*(-3 + u*(-2 + u*(6 - 6*u - 6*v) + 6*v) + 
          v*(3 + v*(-5 + 5*v))))*PolyLog[2, u])/(2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*PolyLog[2, (1 + u)^(-1)])/((-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(5 - 3*u*v + (u + v)*(-5 + 2*(u + v))))*PolyLog[2, -2/(-3 + v)])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((v*(1 + v*(2 + v*(-6 + 4*v))) + 
        u*(-1 + u*(-1 + u*(1 + u - 3*v) + 3*v) + v*(-1 + v*(-6 + 6*v))))*PolyLog[2, -(u/(-1 + v))])/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(5 - 3*u*v + (u + v)*(-5 + 2*(u + v))))*
       PolyLog[2, (2*(-1 + v))/(-3 + v)])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(1 + v*(-1 + v*(1 + 3*v))) + u*(-1 + v*(-3 + (3 - 3*v)*v) + 
          u*(4 - 4*v + u*(-8 + 4*u + 4*v))))*PolyLog[2, v])/(2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v + v^2 - v^3 - v^4 + u*(-1 + v - 3*v^2 + 3*v^3 + u*(-2 + u*(6 - 4*u - 6*v) + 6*v)))*
       PolyLog[2, -(v/(-1 + u))])/(2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((u*(-7 + u*(9 - 3*u - 14*v) + (24 - 16*v)*v) + v*(-9 + (15 - 7*v)*v))*
       PolyLog[2, (1 + v)^(-1)])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(-3 - 3*u*v + (u + v)*(7 - 3*(u + v))))*PolyLog[2, (2*v)/(1 + v)])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((2 - 2*u*v + (u + v)*(-5 + 3*u*v + (u + v)*(5 - 2*(u + v))))*
       PolyLog[2, (1 + v)/4])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-6 + v*(7 + (-3 + v)*v) + u*(7 + u*(-3 + u - 6*v) - 6*v^2))*PolyLog[2, (1 + v)/2])/
      (2*(-1 + u)*(-1 + v)*(u + v)) - ((u - v)*(1 - 5*u + 3*u^2 - 5*v + 5*u*v + 3*v^2)*
       PolyLog[2, u/(u + v)])/(2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((2 - 2*u*v + (u + v)*(3 - u*v + (u + v)*(-7 + 5*(u + v))))*PolyLog[2, u + v])/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((-1 + u*(2 - 2*u - 2*v) + (2 - v)*v)*
       PolyLog[2, (u + v)/(1 + u)])/((-1 + v)*(u + v)) + 
     ((-1 + u*(2 - u - 2*v) + (2 - 2*v)*v)*PolyLog[2, (u + v)/(1 + v)])/((-1 + u)*(u + v)))*
    (1 - UnitStep[-1 + u + v]) + (4/(-1 + v) - (3*(1 + v))/2)*delta[1 - u]*Zeta[3] + 
   (4/(-1 + u) - (3*(1 + u))/2)*delta[1 - v]*Zeta[3] + (43*delta[1 - u]*delta[1 - v]*Zeta[3])/3 + 
   7*delta[1 - v]*plusD[0, 1 - u]*Zeta[3] + 7*delta[1 - u]*plusD[0, 1 - v]*Zeta[3]) + 
 cf^2*((Pi^2*(-1 - 3/(-1 + v) - 8*v)*delta[1 - u])/6 + ((1 - v)*delta[1 - u])/2 + 
   (Pi^2*(-1 - 3/(-1 + u) - 8*u)*delta[1 - v])/6 + ((1 - u)*delta[1 - v])/2 + 
   (511*delta[1 - u]*delta[1 - v])/16 - (67*Pi^2*delta[1 - u]*delta[1 - v])/12 + 
   (19*Pi^4*delta[1 - u]*delta[1 - v])/45 - (Pi^2*u^2*delta[1 - v]*Log[1 - u])/(3*(-1 + u)) + 
   ((5 + 28*u)*delta[1 - v]*Log[1 - u])/2 + (-1 - u)*delta[1 - v]*Log[1 - u]^3 - 
   (2*Pi^2*delta[1 - v]*Log[u])/(3*(-1 + u)) + ((15 + 38/(-1 + u) + 29*u)*delta[1 - v]*Log[u])/2 - 
   3*(-1 + u)*delta[1 - v]*Log[1 - u]*Log[u] - (u^2*delta[1 - v]*Log[1 - u]^2*Log[u])/(-1 + u) + 
   ((-21 - 9/(-1 + u) - 7*u)*delta[1 - v]*Log[u]^2)/4 + ((-1 - u)*delta[1 - v]*Log[1 - u]*Log[u]^2)/
    2 + ((29 + 44/(-1 + u) + 29*u)*delta[1 - v]*Log[u]^3)/12 - 
   (Pi^2*v^2*delta[1 - u]*Log[1 - v])/(3*(-1 + v)) + ((5 + 28*v)*delta[1 - u]*Log[1 - v])/2 + 
   (-1 - v)*delta[1 - u]*Log[1 - v]^3 - (2*Pi^2*delta[1 - u]*Log[v])/(3*(-1 + v)) + 
   ((15 + 38/(-1 + v) + 29*v)*delta[1 - u]*Log[v])/2 - 3*(-1 + v)*delta[1 - u]*Log[1 - v]*Log[v] - 
   (v^2*delta[1 - u]*Log[1 - v]^2*Log[v])/(-1 + v) + 
   ((-21 - 9/(-1 + v) - 7*v)*delta[1 - u]*Log[v]^2)/4 + ((-1 - v)*delta[1 - u]*Log[1 - v]*Log[v]^2)/
    2 + ((29 + 44/(-1 + v) + 29*v)*delta[1 - u]*Log[v]^3)/12 + (Pi^2*(-1 - v)*plusD[0, 1 - u])/6 + 
   (2 + 14*v)*plusD[0, 1 - u] - 3*(1 + v)*Log[1 - v]^2*plusD[0, 1 - u] + 
   (-7 - 3/(-1 + v) - 2*v)*Log[v]*plusD[0, 1 - u] + (-2 - 4/(-1 + v) - 2*v)*Log[1 - v]*Log[v]*
    plusD[0, 1 - u] + (4 + 6/(-1 + v) + 4*v)*Log[v]^2*plusD[0, 1 - u] + 
   (Pi^2*(-1 - u)*plusD[0, 1 - v])/6 + (2 + 14*u)*plusD[0, 1 - v] - 
   3*(1 + u)*Log[1 - u]^2*plusD[0, 1 - v] + (-7 - 3/(-1 + u) - 2*u)*Log[u]*plusD[0, 1 - v] + 
   (-2 - 4/(-1 + u) - 2*u)*Log[1 - u]*Log[u]*plusD[0, 1 - v] + 
   (4 + 6/(-1 + u) + 4*u)*Log[u]^2*plusD[0, 1 - v] - 16*plusD[0, 1 - u]*plusD[0, 1 - v] + 
   (2*Pi^2*plusD[0, 1 - u]*plusD[0, 1 - v])/3 - 16*delta[1 - v]*plusD[1, 1 - u] + 
   (2*Pi^2*delta[1 - v]*plusD[1, 1 - u])/3 - 6*(1 + v)*Log[1 - v]*plusD[1, 1 - u] + 
   (1 + v)*Log[v]*plusD[1, 1 - u] - 16*delta[1 - u]*plusD[1, 1 - v] + 
   (2*Pi^2*delta[1 - u]*plusD[1, 1 - v])/3 - 6*(1 + u)*Log[1 - u]*plusD[1, 1 - v] + 
   (1 + u)*Log[u]*plusD[1, 1 - v] + 12*plusD[1, 1 - u]*plusD[1, 1 - v] - 
   3*(1 + v)*plusD[2, 1 - u] + 6*plusD[0, 1 - v]*plusD[2, 1 - u] - 3*(1 + u)*plusD[2, 1 - v] + 
   6*plusD[0, 1 - u]*plusD[2, 1 - v] + 2*delta[1 - v]*plusD[3, 1 - u] + 
   2*delta[1 - u]*plusD[3, 1 - v] + (9 + 3/(-1 + u))*delta[1 - v]*PolyLog[2, u] + 
   (2*delta[1 - v]*Log[1 - u]*PolyLog[2, u])/(-1 + u) + (4 + 8/(-1 + u) + 4*u)*delta[1 - v]*Log[u]*
    PolyLog[2, u] + (-1 - u)*plusD[0, 1 - v]*PolyLog[2, u] + (9 + 3/(-1 + v))*delta[1 - u]*
    PolyLog[2, v] + (2*delta[1 - u]*Log[1 - v]*PolyLog[2, v])/(-1 + v) + 
   (4 + 8/(-1 + v) + 4*v)*delta[1 - u]*Log[v]*PolyLog[2, v] + 
   (-1 - v)*plusD[0, 1 - u]*PolyLog[2, v] + (4*delta[1 - v]*PolyLog[3, 1 - u])/(-1 + u) - 
   2*(1 + (-1 + u)^(-1) + u)*delta[1 - v]*PolyLog[3, (-1 + u)/u] + 
   (-14 - 22/(-1 + u) - 14*u)*delta[1 - v]*PolyLog[3, u] + (4*delta[1 - u]*PolyLog[3, 1 - v])/
    (-1 + v) - 2*(1 + (-1 + v)^(-1) + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] + 
   (-14 - 22/(-1 + v) - 14*v)*delta[1 - u]*PolyLog[3, v] + 
   (-4/(1 + u) - (2*(-1 + u))/(-1 + v) - (2*(-1 + v))/(-1 + u) + (-1 + v)/u + (-1 + u)/v - 
     4/(1 + v) + (29 - 3*u + 8*u^2 - 3*v + 17*u*v + 8*v^2)/2 + 
     (Pi^2*(-8 + u*(-12 + u*(18 - 27*u - 41*v) + (32 - 33*v)*v) + v*(-8 + (6 - 15*v)*v)))/
      (12*(-1 + u)*(-1 + v)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(4 + 12*u*v + 4*u^2*v^2 + (u + v)*(-2 - 7*(u + v))))*Log[2]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((-1 + v + u*(-1 + 2*u + 3*v))*Log[1 - u])/u^2 + 
     (1 + u + v + u*v)*Log[1 - u]^2 + (12 - 4/(1 + u)^2 + (2*u)/(-1 + v)^2 + 
       12/((-1 + u)*(-1 + v)) + 12/((1 + u)*(-1 + v)) + (6 + 12*u + 4*u^3)/(-1 + v) + 7*v + 
       (2*v)/(-1 + u)^2 + 6/((-1 + u)*(u + v)) - 6/((-1 + v)*(u + v)) - (8*v)/(u + v) + 
       u*(-1 + 6*u + 3*v) + (-1 + 7*v)/(-1 + u))*Log[u] + 
     ((v*(-2 + v*(2 - 2*v^2)) + u*(2 + v*(-2 + (4 - 4*v)*v) + 
          u*(v*(-6 + 2*v) + u*(-6 + 6*u + 6*v))))*Log[1 - u]*Log[u])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-2*v + v^2 - v^3 + u*(2 + u*(1 - 4*v + v^3 + u*(3 - v^2))))*Log[u]^2)/
      ((-1 + u)*(u - v)*(-1 + v)) + ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*Log[1 + u]^2)/
      ((-1 + v)*(u + v)) + ((-1 + u + v*(-1 + 3*u + 2*v))*Log[1 - v])/v^2 + 
     ((4 - 4*v + u*(-4 + 4*v + u*(2 + 2*v^2)))*Log[1 - u]*Log[1 - v])/((-1 + u)*(-1 + v)) + 
     (1 + u + v + u*v)*Log[1 - v]^2 + 
     ((4 - 4*u*v + (u + v)*(-4 - 12*u*v - 4*u^2*v^2 + (u + v)*(2 + 7*(u + v))))*Log[2]*Log[2 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*Log[1 - u]*
       Log[2 - u - v])/((-1 + u)*(-1 + v)) + ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*Log[u]*
       Log[2 - u - v])/((-1 + u)*(-1 + v)) + ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*Log[1 - v]*
       Log[2 - u - v])/((-1 + u)*(-1 + v)) + ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*
       Log[2 - u - v]^2)/((-1 + u)*(-1 + v)) + (4 + 7*u + (2*u)/(-1 + v)^2 + 
       12/((-1 + u)*(-1 + v)) + (-1 + 7*u)/(-1 + v) + (2*v)/(-1 + u)^2 - 4/(1 + v)^2 + 
       12/((-1 + u)*(1 + v)) - 6/((-1 + u)*(u + v)) + 6/((-1 + v)*(u + v)) + (8*v)/(u + v) + 
       v*(-1 + 3*u + 6*v) + (6 + 12*v + 4*v^3)/(-1 + u))*Log[v] + 
     ((2 + v*(-4 + (8 - 2*v)*v) + u*(-2 + (8 - 2*v)*v + u*(2 + 2*v^3 + u*(2 + 2*v^2))))*Log[u]*
       Log[v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-2 + (6 - 6*v)*v^2) + u*(2 + v*(2 + (6 - 6*v)*v) + 
          u*(-2 + (-4 - 2*v)*v + u*(2*u + 4*v))))*Log[1 - v]*Log[v])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + ((2 + v*(-4 + 4*v) + u*(-4 + 2*u + 4*v))*Log[2 - u - v]*
       Log[v])/((-1 + u)*(-1 + v)) + 
     ((2*u - u^2 + u^3 + v*(-2 + v*(-1 + 4*u - u^3 + (-3 + u^2)*v)))*Log[v]^2)/
      ((-1 + u)*(u - v)*(-1 + v)) + ((2 + v*(-4 + 4*v) + u*(-4 + 2*u + 4*v))*Log[1 + v]^2)/
      ((-1 + u)*(u + v)) + ((4 - 4*u*v - 8*u^2*v^2 + (u + v)*(-6 + 26*u*v + 28*u^2*v^2 + 
          (u + v)*(6 - 40*u*v - 24*u^2*v^2 + (u + v)*(-16 + 20*u*v + 10*u^2*v^2 + 
              (u + v)*(22 + (u + v)*(-14 - 4*u*v + 4*(u + v)))))))*Log[-1 + u + v])/
      ((-1 + u)^2*(-1 + v)^2*(u + v)) + (-4 + (-2 - 2*u)/(-1 + v))*Log[1 - u]*Log[-1 + u + v] - 
     (4*(u^2 + v^2)*Log[u]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) + 
     (-4 + (-2 - 2*v)/(-1 + u))*Log[1 - v]*Log[-1 + u + v] + 
     ((-4 + u*(8 - 6*u - 8*v) + (8 - 6*v)*v)*Log[2 - u - v]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) - 
     (4*(u^2 + v^2)*Log[v]*Log[-1 + u + v])/((-1 + u)*(-1 + v)) + (2*(u^2 + v^2)*Log[-1 + u + v]^2)/
      ((-1 + u)*(-1 + v)) - (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*Log[u]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 2*u - 4*v) + (4 - 4*v)*v)*Log[u + v]^2)/
      ((-1 + u)*(u + v)) + ((v*(-2 - 2*v^3) + u*(2 + v*(-2 + (4 - 4*v)*v) + 
          u*(2 - 6*v + u*(-6 + 8*u + 6*v))))*PolyLog[2, u])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((4 + v*(-8 + 4*v) + u*(-8 + 8*u + 8*v))*PolyLog[2, (1 + u)^(-1)])/((-1 + v)*(u + v)) + 
     ((4 - 4*u*v + (u + v)*(-4 - 12*u*v - 4*u^2*v^2 + (u + v)*(2 + 7*(u + v))))*
       PolyLog[2, -(-2 + v)^(-1)])/((-1 + u)*(-1 + v)*(u + v)) + 
     (-4 - 4/((-1 + u)*(u - v)) + (-4 - 4*v)/(u - v) - (4*u)/(-1 + v) + (-2 - 2*v)/(u + v) - 
       4/((-1 + v)*(u + v)) + (2 + 2*v)/(-1 + u))*PolyLog[2, -((-1 + v)/u)] + 
     ((v*(-2 + v*(4 + v*(-8 + 4*v))) + u*(2 + u*(-2 + u*(2 + 2*u - 2*v) + 2*v) + 
          v*(-2 + v*(-4 + 4*v))))*PolyLog[2, -((-1 + u)/v)])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(4 + 12*u*v + 4*u^2*v^2 + (u + v)*(-2 - 7*(u + v))))*PolyLog[2, v/2])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((v*(-6 + v*(2 + (4 - 15*v)*v)) + 
        u*(6 + v*(2 + (8 - 8*v)*v) + u*(-4 + v*(-6 + 4*v^3) + u*(2 + 6*v + u*(9 - 4*v^2)))))*
       PolyLog[2, v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(4 + 12*u*v + 4*u^2*v^2 + (u + v)*(-2 - 7*(u + v))))*
       PolyLog[2, -(v/(-2 + v))])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((4 + v*(-8 + 8*v) + u*(-8 + 4*u + 8*v))*PolyLog[2, (1 + v)^(-1)])/((-1 + u)*(u + v)) + 
     (2*(u - v)*(u + v)*PolyLog[2, (-1 + u)/(-2 + u + v)])/((-1 + u)*(-1 + v)) + 
     ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*PolyLog[2, (-1 + v)/(u*(-2 + u + v))])/
      ((-1 + u)*(-1 + v)) + ((2 + v*(-4 + 4*v) + u*(-4 + 2*u + 4*v))*
       PolyLog[2, (-1 + u)/(v*(-2 + u + v))])/((-1 + u)*(-1 + v)) + 
     ((-4 + u*(8 - 6*u - 8*v) + (8 - 6*v)*v)*PolyLog[2, -1 + u + v])/((-1 + u)*(-1 + v)) + 
     ((4 - 4*u*v + (u + v)*(-10 + 6*u*v + (u + v)*(10 - 4*(u + v))))*PolyLog[2, (u + v)^(-1)])/
      ((-1 + u)*(-1 + v)*(u + v)) + (2*(u - v)*(1 - 3*u + 2*u^2 - 3*v + 3*u*v + 2*v^2)*
       PolyLog[2, u/(u + v)])/((-1 + u)*(-1 + v)*(u + v)))*(1 - UnitStep[1 - u - v]) + 
   ((Pi^2*(-8 + v*(-5 + v*(15 + 56*v)) + u*(-7 + v*(48 + 27*v) + 
          u*(25 + v*(23 + 12*v^2) + u*(50 + 12*v^2)))))/(12*(-1 + u)*(-1 + v)*(u + v)) + 
     (-8*u*v - 16*u^2*v^2 - 8*u^3*v^3 + (u + v)*(24 + 18*u*v + 13*u^2*v^2 + 20*u^3*v^3 + u^4*v^4 + 
         (u + v)*(-28 - 58*u*v - 40*u^2*v^2 - 18*u^3*v^3 + (u + v)*(4 + 78*u*v + 35*u^2*v^2 + 
             8*u^3*v^3 + (u + v)*(28 + 10*u*v + (u + v)*(-28 - 8*u*v))))))/
      (2*(-1 + u)^2*(1 + u)*(-1 + v)^2*(1 + v)*(u + v)) + 
     ((-10 + 10*u*v + (u + v)*(31 + 27*u*v - 4*u^2*v^2 + (u + v)*(-37 - 6*(u + v))))*Log[2]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + (5 + (1 - u)/(-1 + v) + 9/((-1 + u)*(-1 + v)) + 3*v + 
       (2*v)/(-1 + u)^2 - 2/(1 + v)^2 + 6/((-1 + u)*(1 + v)) + u*(3 + v) + (1 + v)/(u + v) + 
       (2 + 9*v)/(-1 + u))*Log[1 - u] + 
     ((u*(3 + v*(-3 + (9 - 9*v)*v) + u*(4 + (-10 - 2*v)*v + u*(-10 - 2*u + 10*v))) + 
        v*(-3 + v*(-1 + v*(3 + 11*v))))*Log[1 - u]^2)/(2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     (1 - 2/(1 + u)^2 + (2*u)/(-1 + v)^2 - 3/((-1 + u)*(-1 + v)) + 6/((1 + u)*(-1 + v)) + 
       (-1 + 2*u + 4*u^3)/(-1 + v) + 4*v + (4*v)/(-1 + u)^2 + 6/((-1 + u)*(u + v)) + 
       (-1 - 7*v)/(u + v) - 6/((-1 + v)*(u + v)) + u*(-4 + 6*u + 2*v) + (-7 + 7*v)/(-1 + u))*
      Log[u] + ((3 + v*(-3 + v*(-1 + 3*v)) + u*(v*(-8 + 10*v) + u*(-4 + 6*u + 10*v)))*Log[1 - u]*
       Log[u])/((-1 + u)*(-1 + v)*(u + v)) + ((-5 + 4*v + u*(9 + u*(-5 + 13*u + 8*v)))*Log[u]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*Log[1 + u]^2)/
      ((-1 + v)*(u + v)) + (6 - 2/(1 + u)^2 + (1 - v)/(-1 + u) + (2*u)/(-1 + v)^2 + 
       9/((-1 + u)*(-1 + v)) + 6/((1 + u)*(-1 + v)) + (2 + 9*u)/(-1 + v) + 3*v + u*(3 + v) + 
       (1 - v)/(u + v))*Log[1 - v] + ((2 - 4*v^2 + u^2*(-4 + 2*v^2))*Log[1 - u]*Log[1 - v])/
      ((-1 + u)*(-1 + v)) + ((1 + v*(-1 + 4*v) + u*(-2 + u*(5 - 3*v) + (8 - 4*v)*v))*Log[u]*
       Log[1 - v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(-3 + v*(-4 + v*(10 + 2*v))) + u*(3 + v*(3 + (10 - 10*v)*v) + 
          u*(1 + v*(-9 + 2*v) + u*(-3 - 11*u + 9*v))))*Log[1 - v]^2)/
      (2*(-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(10 - 6*u*v + (u + v)*(-10 + 4*(u + v))))*Log[1 - v]*Log[3 - v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((4 - 4*u*v + (u + v)*(-10 + 6*u*v + (u + v)*(10 - 4*(u + v))))*
       Log[3 - v]^2)/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-3 - u^2*v^2 + (u + v)*(3 - 5*u*v - 2*u^2*v^2 + (u + v)*(3 + 6*u*v - 3*(u + v))))*
       Log[1 - u - v])/((-1 + u)^2*(-1 + v)^2) + ((-2 + u*(4 + 4*u - 4*v) + v*(4 + 6*v))*Log[1 - u]*
       Log[1 - u - v])/((-1 + u)*(-1 + v)) + (4 + (-2 - 2*u)/(-1 + v) - 4/((-1 + u)*(-1 + v)))*
      Log[u]*Log[1 - u - v] + ((-2 + u*(4 + 6*u - 4*v) + v*(4 + 4*v))*Log[1 - v]*Log[1 - u - v])/
      ((-1 + u)*(-1 + v)) - (6*(u^2 + v^2)*Log[1 - u - v]^2)/((-1 + u)*(-1 + v)) + 
     (-6 + 4*u + (4*u)/(-1 + v)^2 - 3/((-1 + u)*(-1 + v)) + (-7 + 7*u)/(-1 + v) + 
       (2*v)/(-1 + u)^2 - 2/(1 + v)^2 + 6/((-1 + u)*(1 + v)) - 6/((-1 + u)*(u + v)) + 
       6/((-1 + v)*(u + v)) + v*(-4 + 2*u + 6*v) + (-1 + 7*v)/(u + v) + 
       (-1 + 2*v + 4*v^3)/(-1 + u))*Log[v] + (-4 + 2/(-1 + u) + 4/((-1 + u)*(-1 + v)) - 
       2/((-1 + u)*(u + v)) + (-1 + v)/(u + v))*Log[1 - u]*Log[v] + 
     ((1 + v*(-1 + v*(7 + v)) + u*(8*v + u*(2 + v*(2 + 4*v^2) + u*(4 + 4*v^2))))*Log[u]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((3 + v^2*(-4 + 6*v) + u*(-3 + v*(-8 + 10*v) + u*(-1 + 3*u + 10*v)))*Log[1 - v]*Log[v])/
      ((-1 + u)*(-1 + v)*(u + v)) + (4 + (-2 - 2*v)/(-1 + u) - 4/((-1 + u)*(-1 + v)))*
      Log[1 - u - v]*Log[v] + ((-5 + 4*u + v*(9 + v*(-5 + 8*u + 13*v)))*Log[v]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + 
     ((2 - 2*u*v + (u + v)*(-11 - 39*u*v + 4*u^2*v^2 + (u + v)*(17 + 14*(u + v))))*Log[2]*
       Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((4 - 4*u*v + (u + v)*(-10 + 6*u*v + (u + v)*(10 - 4*(u + v))))*Log[1 - v]*Log[1 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(10 - 6*u*v + (u + v)*(-10 + 4*(u + v))))*Log[3 - v]*Log[1 + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((-2 + 2*u*v + (u + v)*(-1 - 45*u*v + 4*u^2*v^2 + (u + v)*(7 + 18*(u + v))))*Log[v]*
       Log[1 + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((v*(7 + (-15 - 14*v)*v) + u*(5 + (-24 - 5*v)*v + u*(-9 + u*(-18 - 4*v^2) + v*(-7 - 4*v^2))))*
       Log[1 + v]^2)/((-1 + u)*(-1 + v)*(u + v)) + (1 + 2/(1 + u)^2 + u*(-4 - 6*u - 4*v) - 
       6/((1 + u)*(-1 + v)) + (3 - 9*u - 4*u^3)/(-1 + v) + (-4 - 6*v)*v + 2/(1 + v)^2 - 
       6/((-1 + u)*(1 + v)) + 2/(u + v) + (3 - 9*v - 4*v^3)/(-1 + u))*Log[u + v] + 
     ((v*(5 + v*(-7 + 3*v)) + u*(3 + u*(-1 - u + 2*v) + v*(-8 + 4*v)))*Log[u]*Log[u + v])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + u*(4 - 4*u - 4*v) + (4 - 2*v)*v)*Log[1 + u]*Log[u + v])/
      ((-1 + v)*(u + v)) + ((-4 + u*(8 - 6*u - 8*v) + (8 - 6*v)*v)*Log[1 - u - v]*Log[u + v])/
      ((-1 + u)*(-1 + v)) + (2*(-2 + u + v)*Log[v]*Log[u + v])/(-1 + u) + 
     ((-2 + u*(4 - 2*u - 4*v) + (4 - 4*v)*v)*Log[1 + v]*Log[u + v])/((-1 + u)*(u + v)) + 
     ((8 + v*(-13 + (17 - 9*v)*v) + u*(-11 + u*(7 - 3*u - 4*v) + (16 - 8*v)*v))*Log[u + v]^2)/
      (2*(-1 + u)*(-1 + v)*(u + v)) + ((v*(-3 + v*(-1 + (-1 - 5*v)*v)) + 
        u*(3 + v*(-3 + (5 - 5*v)*v) + u*(4 + v*(-6 - 2*v^3) + u*(-6 + 6*v + u*(12 + 2*v^2)))))*
       PolyLog[2, u])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*PolyLog[2, (1 + u)^(-1)])/((-1 + v)*(u + v)) + 
     ((4 - 4*u*v + (u + v)*(-10 + 6*u*v + (u + v)*(10 - 4*(u + v))))*PolyLog[2, -2/(-3 + v)])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((u - u^3 - 8*u^4 + v*(-1 + u - 3*u^2 + 3*u^3 + v*(-1 + 6*u + u^2 - 2*u^4 + 
            v*(6 - 6*u + (2 + 2*u^2)*v))))*PolyLog[2, -(u/(-1 + v))])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((4 - 4*u*v + (u + v)*(-10 + 6*u*v + (u + v)*(10 - 4*(u + v))))*
       PolyLog[2, (2*(-1 + v))/(-3 + v)])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((u + 8*u^3 + 23*u^4 + v*(-1 + 3*u + 4*u^2 - 4*u^3 + v*(-3 - 3*u + 6*u^4 + 
            v*(-1 + 3*u + (-30 - 6*u^2)*v))))*PolyLog[2, v])/((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((-v + v^3 + 8*v^4 + u*(1 - v + 3*v^2 - 3*v^3 + u*(1 - 6*v - v^2 + 2*v^4 + 
            u*(-6 + 6*v + u*(-2 - 2*v^2)))))*PolyLog[2, -(v/(-1 + u))])/
      ((-1 + u)*(u - v)*(-1 + v)*(u + v)) + 
     ((v*(7 + (-15 - 14*v)*v) + u*(5 + (-24 - 5*v)*v + u*(-9 + u*(-18 - 4*v^2) + v*(-7 - 4*v^2))))*
       PolyLog[2, (1 + v)^(-1)])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((2 - 2*u*v + (u + v)*(1 + 45*u*v - 4*u^2*v^2 + (u + v)*(-7 - 18*(u + v))))*
       PolyLog[2, (2*v)/(1 + v)])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((-4 + 4*u*v + (u + v)*(10 - 6*u*v + (u + v)*(-10 + 4*(u + v))))*PolyLog[2, (1 + v)/4])/
      ((-1 + u)*(-1 + v)*(u + v)) + 
     ((6 - 6*u*v + (u + v)*(-9 + 51*u*v - 4*u^2*v^2 + (u + v)*(3 - 22*(u + v))))*
       PolyLog[2, (1 + v)/2])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((u - v)*(1 - 5*u + 3*u^2 - 5*v + 5*u*v + 3*v^2)*PolyLog[2, u/(u + v)])/
      ((-1 + u)*(-1 + v)*(u + v)) + ((-2 + 2*u*v + (u + v)*(-3 + u*v + (u + v)*(7 - 5*(u + v))))*
       PolyLog[2, u + v])/((-1 + u)*(-1 + v)*(u + v)) + 
     ((2 + v*(-4 + 2*v) + u*(-4 + 4*u + 4*v))*PolyLog[2, (u + v)/(1 + u)])/((-1 + v)*(u + v)) + 
     ((2 + v*(-4 + 4*v) + u*(-4 + 2*u + 4*v))*PolyLog[2, (u + v)/(1 + v)])/((-1 + u)*(u + v)))*
    (1 - UnitStep[-1 + u + v]) + (10 + 22/(-1 + v) + 10*v)*delta[1 - u]*Zeta[3] + 
   (10 + 22/(-1 + u) + 10*u)*delta[1 - v]*Zeta[3] - 15*delta[1 - u]*delta[1 - v]*Zeta[3] + 
   8*delta[1 - v]*plusD[0, 1 - u]*Zeta[3] + 8*delta[1 - u]*plusD[0, 1 - v]*Zeta[3]);

C2["q,g","unit"] = ca*cf*((Pi^2*(-6 - 3/v + v)*delta[1 - u])/6 + ((-723 + 1169/v - 204*v - 269*v^2)*delta[1 - u])/54 + 
   ((-1 - u)*delta[-1 + u + v])/2 + (Pi^2*(1 - u)*delta[-1 + u + v])/3 + 
   (Pi^2*(-2 - 2/v - v)*delta[1 - u]*Log[2])/3 + (2*(2 + 2/v + v)*delta[1 - u]*Log[2]^3)/3 + 
   (delta[-1 + u + v]*Log[1 - u])/2 - (11*Pi^2*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u])/
    12 - (3*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]^3)/4 + 
   (3*delta[-1 + u + v]*Log[u])/2 - (13*Pi^2*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[u])/12 + 
   (-1 + u)*delta[-1 + u + v]*Log[1 - u]*Log[u] + 
   (9*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]^2*Log[u])/4 + 
   ((1 - u)*delta[-1 + u + v]*Log[u]^2)/2 + (9*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]*
     Log[u]^2)/4 - (7*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[u]^3)/4 + 
   (Pi^2*(-6 - 18/v - 13*v)*delta[1 - u]*Log[1 - v])/12 + 
   ((57 + 26/v - 48*v - 26*v^2)*delta[1 - u]*Log[1 - v])/18 + (-2 - 2/v - v)*delta[1 - u]*Log[2]^2*
    Log[1 - v] + ((24 - 31/v + 4*v^2)*delta[1 - u]*Log[1 - v]^2)/6 + 
   (2 + 2/v + v)*delta[1 - u]*Log[2]*Log[1 - v]^2 + ((-10 - 6/v - 3*v)*delta[1 - u]*Log[1 - v]^3)/
    12 + (Pi^2*(-18 - 14/v - 15*v)*delta[1 - u]*Log[v])/12 + 
   ((405 + 152/v + 171*v + 62*v^2)*delta[1 - u]*Log[v])/18 + 3*v*delta[1 - u]*Log[1 - v]*Log[v] + 
   ((-6 + 38/v + 23*v)*delta[1 - u]*Log[1 - v]^2*Log[v])/4 + (-4 - 20/(3*v) - (5*v)/4)*delta[1 - u]*
    Log[v]^2 + ((-2 + 18/v + 13*v)*delta[1 - u]*Log[1 - v]*Log[v]^2)/4 + 
   ((-30 - 46/v - 37*v)*delta[1 - u]*Log[v]^3)/12 + Pi^2*(v^(-1) + (2 + v)/2)*delta[1 - u]*
    Log[1 + v] + (-2 - 2/v - v)*delta[1 - u]*Log[2]^2*Log[1 + v] + 
   v*delta[1 - u]*Log[v]*Log[1 + v] + (3*(2 + 2/v + v)*delta[1 - u]*Log[v]^2*Log[1 + v])/2 + 
   (2 + 2/v + v)*delta[1 - u]*Log[2]*Log[1 + v]^2 + (Pi^2*(-2 - v)*plusD[0, 1 - u])/3 + 
   ((33 + 13/v - 24*v - 13*v^2)*plusD[0, 1 - u])/9 + (8 - 31/(3*v) + v + (4*v^2)/3)*Log[1 - v]*
    plusD[0, 1 - u] + (-2 + 2/v + v)*Log[1 - v]^2*plusD[0, 1 - u] + 
   (2 - 40/(3*v) + v*(2 + (4*v)/3))*Log[v]*plusD[0, 1 - u] + (-8 + 8/v + 4*v)*Log[1 - v]*Log[v]*
    plusD[0, 1 - u] + (-4 - 6/v - 5*v)*Log[v]^2*plusD[0, 1 - u] + 
   (4 + 4/v + 2*v)*Log[v]*Log[1 + v]*plusD[0, 1 - u] + (8 - 31/(3*v) + v + (4*v^2)/3)*
    plusD[1, 1 - u] + (-4 + 4/v + 2*v)*Log[1 - v]*plusD[1, 1 - u] - 
   4*(1 + v^(-1) + v)*Log[v]*plusD[1, 1 - u] + Pi^2*(-1 - 2/(-1 + u) - u)*
    plusD[0, 1 - u - v, 1 - u] + 2*(-1 + u)*Log[1 - u]*plusD[0, 1 - u - v, 1 - u] + 
   (1 + 2/(-1 + u) + u)*Log[1 - u]^2*plusD[0, 1 - u - v, 1 - u] + 
   2*(-1 + u)*Log[u]*plusD[0, 1 - u - v, 1 - u] + (2 + 4/(-1 + u) + 2*u)*Log[1 - u]*Log[u]*
    plusD[0, 1 - u - v, 1 - u] + (1 + 2/(-1 + u) + u)*Log[u]^2*plusD[0, 1 - u - v, 1 - u] + 
   plusD[0, -1 + u + v, u] - (5*Pi^2*(1 + 2/(-1 + u) + u)*plusD[0, -1 + u + v, u])/3 + 
   (-1 - 2/(-1 + u) - u)*Log[u]^2*plusD[0, -1 + u + v, u] - 2*(-1 + u)*plusD[1, 1 - u - v, 1 - u] + 
   (2 + 4/(-1 + u) + 2*u)*Log[1 - u]*plusD[1, 1 - u - v, 1 - u] + 
   (2 + 4/(-1 + u) + 2*u)*Log[u]*plusD[1, 1 - u - v, 1 - u] + (4 + 8/(-1 + u) + 4*u)*Log[1 - u]*
    plusD[1, -1 + u + v, u] + (2 + 4/(-1 + u) + 2*u)*Log[u]*plusD[1, -1 + u + v, u] + 
   (-7 - 14/(-1 + u) - 7*u)*plusD[2, 1 - u - v, 1 - u] + (-4 - 8/(-1 + u) - 4*u)*
    plusD[2, -1 + u + v, u] + (-1 + u)*delta[-1 + u + v]*PolyLog[2, u] + 
   (1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]*PolyLog[2, u] + 
   (3 + 6/(-1 + u) + 3*u)*delta[-1 + u + v]*Log[u]*PolyLog[2, u] + 
   (2 + 4/(-1 + u) + 2*u)*plusD[0, -1 + u + v, u]*PolyLog[2, u] + v*delta[1 - u]*PolyLog[2, -v] + 
   (4 + 4/v + 2*v)*delta[1 - u]*Log[1 - v]*PolyLog[2, -v] + (2 + 2/v + v)*delta[1 - u]*Log[v]*
    PolyLog[2, -v] + (4 + 4/v + 2*v)*plusD[0, 1 - u]*PolyLog[2, -v] + 
   (-2 + 40/(3*v) + (2 - (4*v)/3)*v)*delta[1 - u]*PolyLog[2, v] + 
   (-2 + 10/v + 7*v)*delta[1 - u]*Log[1 - v]*PolyLog[2, v] + (-2 + 2/v + v)*delta[1 - u]*Log[v]*
    PolyLog[2, v] + (-4 + 12/v + 8*v)*plusD[0, 1 - u]*PolyLog[2, v] - 
   ((1 + u^2)*delta[-1 + u + v]*PolyLog[3, (-1 + u)/u])/(2*(-1 + u)) + 
   ((-1 + u)^(-1) + (1 + u)/2)*delta[-1 + u + v]*PolyLog[3, u/(-1 + u)] + 
   (-4 - 4/v - 2*v)*delta[1 - u]*PolyLog[3, (1 - v)/2] + (10 + 14/v + 11*v)*delta[1 - u]*
    PolyLog[3, 1 - v] + (5 + 3/v + (7*v)/2)*delta[1 - u]*PolyLog[3, (-1 + v)/v] + 
   (-2 - 2/v - v)*delta[1 - u]*PolyLog[3, -v] + (10 + 18/v + 15*v)*delta[1 - u]*PolyLog[3, v] + 
   ((-2 + v)/2 + v^(-1))*delta[1 - u]*PolyLog[3, v/(-1 + v)] + 
   (4 + 4/v + 2*v)*delta[1 - u]*PolyLog[3, (2*v)/(-1 + v)] + (-4 - 4/v - 2*v)*delta[1 - u]*
    PolyLog[3, v/(1 + v)] + (4 + 4/v + 2*v)*delta[1 - u]*PolyLog[3, (2*v)/(1 + v)] + 
   (-4 - 4/v - 2*v)*delta[1 - u]*PolyLog[3, (1 + v)/2] + 
   (9 + u - 4/v + 67/(9*(-1 + u)*v) - (22*(-1 + v)*v)/(-1 + u)^3 + v*(-9 - u + 2*v) + 
     (10 + (2 - 12*v)*v)/(-1 + u)^2 + (-3 - 33*v - 31*v^2)/(9*(-1 + u)) + 
     Pi^2*(7/3 + (-86 - 3*v)/(12*(-1 + u)) - 23/(6*(-1 + u)*v) - (23*(1 + u))/(12*v) - 
       (2*v^2)/(-1 + u)^4 - (2*v*(1 + v))/(-1 + u)^3 + 9/((-1 + u)*(-1 + u + v)) - 
       (13*(-2 + v))/(3*(-1 + u + v)) + (-4 + (-2 - v)*v)/(-1 + u)^2) + 
     (7 + (-21 - v/2)/(-1 + u) - 11/((-1 + u)*v) - (11*(1 + u))/(2*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 + 16/((-1 + u)*(-1 + u + v)) - (8*(-2 + v))/(-1 + u + v) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[2]^2 + (-1 + u^(-1) - 2/v - 22/(3*(-1 + u)*v) + 
       (4 - 2*v)*v + (4*(-1 + v)*v)/(-1 + u)^3 + (6 + (4*v^2)/3)/(-1 + u) + 
       (-2 + 2*v^2)/(-1 + u)^2)*Log[1 - u] + (-14 + 22/((-1 + u)*v) + (11 + 11*u)/v + 
       (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + (42 + v)/(-1 + u) - 
       32/((-1 + u)*(-1 + u + v)) + (-32 + 16*v)/(-1 + u + v) + (16 + v*(8 + 4*v))/(-1 + u)^2)*
      Log[2]*Log[2 - u] + (-4 - u^2 + (2 - 2*u - 2*v)*v + (18*v^2)/(-1 + u)^4 + 
       (-4 + 6*v)/(-1 + u) + (v*(16 + 20*v))/(-1 + u)^3 + (2 + v*(18 + 6*v))/(-1 + u)^2)*Log[u] + 
     ((-5 + v*(-4 + 5*v) + u*(5 + u*(-5 + 5*u + 2*v) + v*(2 + 3*v)))*Log[1 - u]*Log[u])/
      ((-1 + u)*v*(-1 + u + v)) + ((-1 + u - u^2 + u^3 + v*(-6 + 8*u + (6 - 4*u - v)*v))*Log[u]^2)/
      (2*(-1 + u)*v*(-1 + u + v)) + (2 - 2/v^2 - 2/v - 22/(3*(-1 + u)*v) + (4 - 2*v)*v + 
       (4*(-1 + v)*v)/(-1 + u)^3 + (6 + (4*v^2)/3)/(-1 + u) + (-2 + 2*v^2)/(-1 + u)^2)*Log[1 - v] + 
     ((-4 + 4*u + v*(-1 + 4*u - 5*u^2 + (4 - 2*u - v)*v))*Log[1 - u]*Log[1 - v])/
      ((-1 + u)*v*(-1 + u + v)) + (-3 + (-6 - 3*v)/(-1 + u) + (-2 - 2*u)/v - 4/((-1 + u)*v) - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 2/((-1 + u)*(-1 + u + v)) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[u]*Log[1 - v] - ((-2 + 2*u*v + v^2)*Log[1 - v]^2)/
      (v*(-1 + u + v)) + ((4 + (-4 + v)*v + u*(-4 + 2*u + 2*v))*Log[1 - u]*Log[2 - u - v])/
      ((-1 + u)*(-1 + u + v)) + ((-4 + u*(4 - 2*u - 2*v) + (4 - v)*v)*Log[u]*Log[2 - u - v])/
      ((-1 + u)*(-1 + u + v)) + ((4 + (-4 + v)*v + u*(-4 + 2*u + 2*v))*Log[1 - v]*Log[2 - u - v])/
      ((-1 + u)*(-1 + u + v)) + ((-4 + u*(4 - 2*u - 2*v) + (4 - v)*v)*Log[2 - u - v]^2)/
      ((-1 + u)*(-1 + u + v)) + (3 - 4/v - 22/(3*(-1 + u)*v) + (6 - 3*v)*v + (18*v^2)/(-1 + u)^4 - 
       2/(1 + v) + (v*(16 + 20*v))/(-1 + u)^3 + (10 + v*(-2 + (4*v)/3))/(-1 + u) + 
       (2 + v*(18 + 6*v))/(-1 + u)^2)*Log[v] + (-5 + (-6 - 3*v)/(-1 + u) - 4/((-1 + u)*v) - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 2/((-1 + u)*(-1 + u + v)) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[1 - u]*Log[v] + 
     (-2 + (-14 - 3*v)/(-1 + u) + (-4 - 4*u)/v - 8/((-1 + u)*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 + 8/((-1 + u)*(-1 + u + v)) + (12 - 6*v)/(-1 + u + v) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[u]*Log[v] + 
     (-8 + 8/((-1 + u)*v) - 10/((-1 + u)*(-1 + u + v)) + (-12 + 6*v)/(-1 + u + v))*Log[1 - v]*
      Log[v] + ((5 + v*(-6 + 2*v) + u*(-4 + u + 2*v))*Log[2 - u - v]*Log[v])/
      ((-1 + u)*(-1 + u + v)) + (-7/2 + (1 - v/2)/(-1 + u) + 1/((-1 + u)*v) + (7*(1 + u))/(2*v) - 
       2/((-1 + u)*(-1 + u + v)))*Log[v]^2 + (2*(2 + 2*v + v^2)*Log[v]*Log[1 + v])/((-1 + u)*v) + 
     (2 + (2 + v)/(-1 + u))*Log[1 + v]^2 + (4 + u^2 + 2*u*v + ((-20 - 16*v)*v)/(-1 + u)^3 + v^2 - 
       (18*v^2)/(-1 + u)^4 + (-4 + 2*v)/(-1 + u) + (-4 + (-18 - 4*v)*v)/(-1 + u)^2)*
      Log[-1 + u + v] + (-1 + 4/((-1 + u)*v) + (2 + 2*u)/v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 - 10/((-1 + u)*(-1 + u + v)) + (6 + 3*v)/(-1 + u) + 
       (-8 + 4*v)/(-1 + u + v) + (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[1 - u]*Log[-1 + u + v] + 
     (-12/(-1 + u) + (-3 - 3*u)/v - 6/((-1 + u)*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 + 6/((-1 + u)*(-1 + u + v)) + (4 - 2*v)/(-1 + u + v) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[u]*Log[-1 + u + v] + 
     (12/(-1 + u) + 4/((-1 + u)*v) + (2 + 2*u)/v + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 - 
       6/((-1 + u)*(-1 + u + v)) + (-4 + 2*v)/(-1 + u + v) + (8 + v*(4 + 2*v))/(-1 + u)^2)*
      Log[1 - v]*Log[-1 + u + v] + ((1 + u - v)*Log[2 - u - v]*Log[-1 + u + v])/(-1 + u) + 
     (2 - 12/(-1 + u) + (-3 - 3*u)/v - 6/((-1 + u)*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 + 10/((-1 + u)*(-1 + u + v)) + (8 - 4*v)/(-1 + u + v) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[v]*Log[-1 + u + v] + 
     ((-5 + v*(1 + v*(-1 + 4*v)) + u*(15 + (6 - 5*v)*v + u*(-20 + v*(-8 + v*(5 + 4*v)) + 
            u*(20 + (-6 + v)*v + u*(-15 + 5*u + 7*v)))))*Log[-1 + u + v]^2)/(2*(-1 + u)^4*v) + 
     ((1 + u^2 + v*(2 + 2*u + 2*v))*Log[u]*Log[u + v])/((-1 + u)*v) + 
     ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*Log[u + v]^2)/((-1 + u)*v) + 
     (-14 + 22/((-1 + u)*v) + (11 + 11*u)/v + (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 + 
       (42 + v)/(-1 + u) - 32/((-1 + u)*(-1 + u + v)) + (-32 + 16*v)/(-1 + u + v) + 
       (16 + v*(8 + 4*v))/(-1 + u)^2)*PolyLog[2, -(-2 + u)^(-1)] + 
     (14 + (-42 - v)/(-1 + u) + (-11 - 11*u)/v - 22/((-1 + u)*v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 + 32/((-1 + u)*(-1 + u + v)) + (32 - 16*v)/(-1 + u + v) + 
       (-16 + (-8 - 4*v)*v)/(-1 + u)^2)*PolyLog[2, u/2] + 
     (-17 + 36/((-1 + u)*v) + (18 + 18*u)/v + (12*v^2)/(-1 + u)^4 + (12*v*(1 + v))/(-1 + u)^3 - 
       50/((-1 + u)*(-1 + u + v)) + (58 + 3*v)/(-1 + u) + (-52 + 26*v)/(-1 + u + v) + 
       (24 + v*(12 + 6*v))/(-1 + u)^2)*PolyLog[2, u] + 
     (14 + (-42 - v)/(-1 + u) + (-11 - 11*u)/v - 22/((-1 + u)*v) - (8*v^2)/(-1 + u)^4 - 
       (8*v*(1 + v))/(-1 + u)^3 + 32/((-1 + u)*(-1 + u + v)) + (32 - 16*v)/(-1 + u + v) + 
       (-16 + (-8 - 4*v)*v)/(-1 + u)^2)*PolyLog[2, -(u/(-2 + u))] + 
     (1 + 4/((-1 + u)*v) + (2 + 2*u)/v + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (10 + v)/(-1 + u) - 6/((-1 + u)*(-1 + u + v)) + (-4 + 2*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*PolyLog[2, -((-1 + v)/u)] + 
     (-2 + 14/((-1 + u)*v) + (7 + 7*u)/v + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (18 + v)/(-1 + u) - 14/((-1 + u)*(-1 + u + v)) + (-12 + 6*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*PolyLog[2, -((-1 + u)/v)] + (2*(2 + 2*v + v^2)*PolyLog[2, -v])/
      ((-1 + u)*v) + (-4 + 12/((-1 + u)*v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 - 
       14/((-1 + u)*(-1 + u + v)) + (8 + 2*v)/(-1 + u) + (-16 + 8*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*PolyLog[2, v] + (2*(2*u + v)*PolyLog[2, (1 + v)^(-1)])/
      (-1 + u) + ((-9 + u*(8 - 3*u - 4*v) + (10 - 3*v)*v)*PolyLog[2, (-1 + u)/(-2 + u + v)])/
      ((-1 + u)*(-1 + u + v)) + ((-4 + u*(4 - 2*u - 2*v) + (4 - v)*v)*
       PolyLog[2, (-1 + v)/(u*(-2 + u + v))])/((-1 + u)*(-1 + u + v)) + 
     ((5 + v*(-6 + 2*v) + u*(-4 + u + 2*v))*PolyLog[2, (-1 + u)/(v*(-2 + u + v))])/
      ((-1 + u)*(-1 + u + v)) + ((1 + u - v)*PolyLog[2, -1 + u + v])/(-1 + u) + 
     ((1 + u^2 + (-2 + v)*v)*PolyLog[2, (-1 + u + v)/(u*v)])/((-1 + u)*(-1 + u + v)) + 
     ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*PolyLog[2, (u + v)^(-1)])/((-1 + u)*v) + 
     ((-1 - u^2 + (-2 - 2*u - 2*v)*v)*PolyLog[2, u/(u + v)])/((-1 + u)*v))*
    (1 - UnitStep[1 - u - v]) + (1 + (6 - 4*u)/v + 67/(9*(-1 + u)*v) + 
     ((-18 - 42*v)*v)/(-1 + u)^3 - (30*v^2)/(-1 + u)^4 + v*(-10 - u + 2*v) + 
     (1 + (-19 - 15*v)*v)/(-1 + u)^2 + (42 - 114*v - 31*v^2)/(9*(-1 + u)) + 
     (Pi^2*(15 + v*(159 + v*(-123 + v*(35 + 32*v))) + u*(-60 + v*(-627 + (594 - 233*v)*v) + 
          u*(105 + u*(-120 + v*(-792 + (414 - 35*v)*v) + u*(105 + u*(-60 + 15*u - 61*v) + 
                (333 - 33*v)*v)) + v*(988 + v*(-852 + v*(233 + 32*v)))))))/
      (24*(-1 + u)^4*v*(-1 + u + v)) + (15/2 - 7/(2*(-1 + u)*v) - (7*(1 + u))/(4*v) - 
       (6*v^2)/(-1 + u)^4 - (6*v*(1 + v))/(-1 + u)^3 + 16/((-1 + u)*(-1 + u + v)) - 
       (8*(-2 + v))/(-1 + u + v) + (-70 + 25*v)/(4*(-1 + u)) + (-12 + (-6 - 3*v)*v)/(-1 + u)^2)*
      Log[2]^2 + (3 - 22/(3*(-1 + u)*v) + (-93 + 33*u)/(6*v) + (4 - 2*v)*v + (12*v^2)/(-1 + u)^4 - 
       (1 + v)^(-1) + (3*v)/(2*(-1 + u + v)) + (v*(4 + 12*v))/(-1 + u)^3 + 
       (8 + v*(-2 + (4*v)/3))/(-1 + u) + (-2 + v*(8 + 4*v))/(-1 + u)^2)*Log[1 - u] + 
     ((-11 + v*(41 + v*(-37 + 14*v)) + u*(11 + v*(-38 + 29*v) + u*(-11 + 11*u + 33*v)))*
       Log[1 - u]^2)/(4*(-1 + u)*v*(-1 + u + v)) + (2 + (2 + v)/(-1 + u))*Log[1 - u]*Log[3 - u] - 
     ((2*u + v)*Log[3 - u]^2)/(-1 + u) + (-3/2 - u^2 + (3*(-1 + u))/(2*v) + (2 - 2*u - 2*v)*v + 
       (24*v^2)/(-1 + u)^4 - v/(2*(-1 + u + v)) + (-3 + 8*v)/(-1 + u) + 
       (v*(22 + 26*v))/(-1 + u)^3 + (3 + v*(24 + 8*v))/(-1 + u)^2)*Log[u] + 
     (2 + 15/((-1 + u)*v) + (15*(1 + u))/(2*v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (2*(9 + v))/(-1 + u) - 11/((-1 + u)*(-1 + u + v)) + (11*(-2 + v))/(2*(-1 + u + v)) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[1 - u]*Log[u] + 
     ((1 + u^2)*(3 - 12*u + 18*u^2 - 12*u^3 + 3*u^4 - 6*v^2 + 12*u*v^2 - 6*u^2*v^2 + 4*v^3 - 
        4*u*v^3 - 2*v^4)*Log[u]^2)/(4*(-1 + u)^4*v*(-1 + u + v)) + 
     (-11 + (39 - (21*v)/2)/(-1 + u) + 7/((-1 + u)*v) + (7*(1 + u))/(2*v) + (12*v^2)/(-1 + u)^4 + 
       (12*v*(1 + v))/(-1 + u)^3 - 32/((-1 + u)*(-1 + u + v)) + (16*(-2 + v))/(-1 + u + v) + 
       (24 + v*(12 + 6*v))/(-1 + u)^2)*Log[2]*Log[1 + u] - ((2*u + v)*Log[1 - u]*Log[1 + u])/
      (-1 + u) + (2 + (2 + v)/(-1 + u))*Log[3 - u]*Log[1 + u] + 
     (-9 + (41 - (19*v)/2)/(-1 + u) + 7/((-1 + u)*v) + (7*(1 + u))/(2*v) + (12*v^2)/(-1 + u)^4 + 
       (12*v*(1 + v))/(-1 + u)^3 - 32/((-1 + u)*(-1 + u + v)) + (16*(-2 + v))/(-1 + u + v) + 
       (24 + v*(12 + 6*v))/(-1 + u)^2)*Log[u]*Log[1 + u] + 
     (9 - 7/((-1 + u)*v) - (7*(1 + u))/(2*v) - (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 + 
       32/((-1 + u)*(-1 + u + v)) - (16*(-2 + v))/(-1 + u + v) + (-41 + (19*v)/2)/(-1 + u) + 
       (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*Log[1 + u]^2 + 
     (5/2 - 2/v - 22/(3*(-1 + u)*v) + (4 - 2*v)*v + (4*(-1 + v)*v)/(-1 + u)^3 + 
       v/(2*(-1 + u + v)) + (-2 + 2*v^2)/(-1 + u)^2 + (6 + v*(3/2 + (4*v)/3))/(-1 + u))*
      Log[1 - v] + ((-4 + 4*u + v*(7 - 4*u - u^2 + v*(-4 + 2*u + v)))*Log[1 - u]*Log[1 - v])/
      ((-1 + u)*v*(-1 + u + v)) + ((-12 + u*(8 - 2*u - 4*v) + (14 - 5*v)*v)*Log[u]*Log[1 - v])/
      (2*(-1 + u)*(-1 + u + v)) + (-3/2 + (3*(-10 + v))/(4*(-1 + u)) - 1/((-1 + u)*v) - 
       (3*(1 + u))/(2*v) - (2*v^2)/(-1 + u)^4 - (2*v*(1 + v))/(-1 + u)^3 + 
       5/(2*(-1 + u)*(-1 + u + v)) - (5*(-2 + v))/(4*(-1 + u + v)) + (-4 + (-2 - v)*v)/(-1 + u)^2)*
      Log[1 - v]^2 + (-2 + (13 - 5*u)/(2*v) + (12*v^2)/(-1 + u)^4 + (5 + (7*v)/2)/(-1 + u) + 
       (v*(14 + 10*v))/(-1 + u)^3 + (3 + v*(10 + 2*v))/(-1 + u)^2)*Log[1 - u - v] + 
     (-7 + (20 - 4*v)/(-1 + u) + 6/((-1 + u)*v) + (3 + 3*u)/v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 - 14/((-1 + u)*(-1 + u + v)) + (-14 + 7*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[1 - u]*Log[1 - u - v] + 
     (1/2 + (-17 - v/2)/(-1 + u) - 7/((-1 + u)*v) - (7*(1 + u))/(2*v) - (6*v^2)/(-1 + u)^4 - 
       (6*v*(1 + v))/(-1 + u)^3 + 14/((-1 + u)*(-1 + u + v)) - (7*(-2 + v))/(-1 + u + v) + 
       (-12 + (-6 - 3*v)*v)/(-1 + u)^2)*Log[u]*Log[1 - u - v] + 
     (-4 + (18 - 3*v)/(-1 + u) + 6/((-1 + u)*v) + (3 + 3*u)/v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 - 14/((-1 + u)*(-1 + u + v)) + (-14 + 7*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[1 - v]*Log[1 - u - v] + 
     ((11 + v*(29 + (-11 - 6*v)*v) + u*(-33 + v*(-106 + 45*v) + 
          u*(44 + v*(120 + (-45 - 6*v)*v) + u*(-44 + u*(33 - 11*u - 5*v) + v*(-38 + 11*v)))))*
       Log[1 - u - v]^2)/(4*(-1 + u)^4*v) + (5 - (4*(-2 + u))/v - 22/(3*(-1 + u)*v) + (6 - 3*v)*v + 
       (12*v^2)/(-1 + u)^4 - (1 + v)^(-1) - (3*v)/(2*(-1 + u + v)) + (v*(14 + 18*v))/(-1 + u)^3 + 
       (9 + v*(7/2 + (4*v)/3))/(-1 + u) + (3 + v*(16 + 6*v))/(-1 + u)^2)*Log[v] + 
     (-12 + (4 - v)/(-1 + u) + 3/((-1 + u)*v) + (7*(1 + u))/(2*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 - 5/((-1 + u)*(-1 + u + v)) + (5*(-2 + v))/(2*(-1 + u + v)) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[1 - u]*Log[v] + 
     (-11/2 + (-17 - (11*v)/2)/(-1 + u) - 10/((-1 + u)*v) - (5*(1 + u))/v - (6*v^2)/(-1 + u)^4 - 
       (6*v*(1 + v))/(-1 + u)^3 + 7/((-1 + u)*(-1 + u + v)) - (7*(-2 + v))/(2*(-1 + u + v)) + 
       (-12 + (-6 - 3*v)*v)/(-1 + u)^2)*Log[u]*Log[v] + 
     ((-16 + 16*u + v*(4 + 8*u - 14*u^2 + v*(2 - 4*u + v)))*Log[1 - v]*Log[v])/
      (2*(-1 + u)*v*(-1 + u + v)) + (7/2 + (-38 + v)/(2*(-1 + u)) - 7/((-1 + u)*v) - 
       (7*(1 + u))/(2*v) - (6*v^2)/(-1 + u)^4 - (6*v*(1 + v))/(-1 + u)^3 + 
       14/((-1 + u)*(-1 + u + v)) - (7*(-2 + v))/(-1 + u + v) + (-12 + (-6 - 3*v)*v)/(-1 + u)^2)*
      Log[1 - u - v]*Log[v] + (-3/4 + (-18 - 23*v)/(4*(-1 + u)) - 10/((-1 + u)*v) - (2*(1 + u))/v + 
       v^2/(-1 + u)^4 + (v*(1 + v))/(-1 + u)^3 + 3/(2*(-1 + u)*(-1 + u + v)) - 
       (3*(-2 + v))/(4*(-1 + u + v)) + (2 + v + v^2/2)/(-1 + u)^2)*Log[v]^2 + 
     (2*(2 + 2*v + v^2)*Log[v]*Log[1 + v])/((-1 + u)*v) + (2 + (2 + v)/(-1 + u))*Log[1 + v]^2 + 
     (9/2 + (-1 + u)/(2*v) + v^2 + (1 + v)^(-1) - (4*v*(1 + v))/(-1 + u)^3 + u*(u + 2*v) + 
       (4 + (5*v)/2)/(-1 + u) + (-2 + (-8 - 2*v)*v)/(-1 + u)^2)*Log[u + v] - 
     ((1 + u^2 + 2*v + v^2)*Log[1 - u]*Log[u + v])/((-1 + u)*v) + 
     ((3 + 3*u^2 + v*(4 + 6*u + 5*v))*Log[u]*Log[u + v])/(2*(-1 + u)*v) + 
     ((1 + u^2)*(-1 + 3*u - 3*u^2 + u^3 + 4*v - 8*u*v + 4*u^2*v - 2*v^2 + 2*u*v^2 + 2*v^3)*
       Log[1 - u - v]*Log[u + v])/((-1 + u)^4*v) + (1 + (-2 + v)/(-1 + u) + 2/((-1 + u)*v) + 
       (1 + u)/v - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 2/((-1 + u)*(-1 + u + v)) + 
       (2 - v)/(-1 + u + v) + (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[v]*Log[u + v] - 
     ((2*u + v)*Log[1 + v]*Log[u + v])/(-1 + u) + ((2 - 3*v)/(4*(-1 + u)) + (-1 - u)/(4*v) - 
       1/(2*(-1 + u)*v) + (2*v^2)/(-1 + u)^4 + (2*v*(1 + v))/(-1 + u)^3 - 
       1/((-1 + u)*(-1 + u + v)) + (-2 + v)/(2*(-1 + u + v)) + (4 + v*(2 + v))/(-1 + u)^2)*
      Log[u + v]^2 - ((2*u + v)*PolyLog[2, -2/(-3 + u)])/(-1 + u) - 
     ((2*u + v)*PolyLog[2, (2*(-1 + u))/(-3 + u)])/(-1 + u) + 
     (-12 + (51 - (19*v)/2)/(-1 + u) + 20/((-1 + u)*v) + (10*(1 + u))/v + (12*v^2)/(-1 + u)^4 + 
       (12*v*(1 + v))/(-1 + u)^3 - 45/((-1 + u)*(-1 + u + v)) + (47*(-2 + v))/(2*(-1 + u + v)) + 
       (24 + v*(12 + 6*v))/(-1 + u)^2)*PolyLog[2, u] + 
     (9 - 7/((-1 + u)*v) - (7*(1 + u))/(2*v) - (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 + 
       32/((-1 + u)*(-1 + u + v)) - (16*(-2 + v))/(-1 + u + v) + (-41 + (19*v)/2)/(-1 + u) + 
       (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*PolyLog[2, (1 + u)^(-1)] + 
     (9 - 7/((-1 + u)*v) - (7*(1 + u))/(2*v) - (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 + 
       32/((-1 + u)*(-1 + u + v)) - (16*(-2 + v))/(-1 + u + v) + (-41 + (19*v)/2)/(-1 + u) + 
       (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*PolyLog[2, (2*u)/(1 + u)] + 
     (2 + (2 + v)/(-1 + u))*PolyLog[2, (1 + u)/4] + (7 - 7/((-1 + u)*v) - (7*(1 + u))/(2*v) - 
       (12*v^2)/(-1 + u)^4 - (12*v*(1 + v))/(-1 + u)^3 + 32/((-1 + u)*(-1 + u + v)) - 
       (16*(-2 + v))/(-1 + u + v) + (-43 + (17*v)/2)/(-1 + u) + (-24 + (-12 - 6*v)*v)/(-1 + u)^2)*
      PolyLog[2, (1 + u)/2] + ((-26 + v)/(2*(-1 + u)) - 6/((-1 + u)*v) - (3*(1 + u))/v - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 9/((-1 + u)*(-1 + u + v)) - 
       (9*(-2 + v))/(2*(-1 + u + v)) + (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*PolyLog[2, -(u/(-1 + v))] + 
     (2*(2 + 2*v + v^2)*PolyLog[2, -v])/((-1 + u)*v) + 
     (-4 + 12/((-1 + u)*v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
       (3*(6 + v))/(2*(-1 + u)) - 15/((-1 + u)*(-1 + u + v)) + (17*(-2 + v))/(2*(-1 + u + v)) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*PolyLog[2, v] + (1 + (5*(-4 + v))/(-1 + u) + (-1 - u)/(2*v) - 
       1/((-1 + u)*v) - (8*v^2)/(-1 + u)^4 - (8*v*(1 + v))/(-1 + u)^3 + 
       15/((-1 + u)*(-1 + u + v)) - (15*(-2 + v))/(2*(-1 + u + v)) + 
       (-16 + (-8 - 4*v)*v)/(-1 + u)^2)*PolyLog[2, -(v/(-1 + u))] + 
     (2 + (2 + v)/(-1 + u))*PolyLog[2, (1 + v)^(-1)] + 
     ((3 - v/2)/(-1 + u) + (-1 - u)/(2*v) - 1/((-1 + u)*v) + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 - 2/((-1 + u)*(-1 + u + v)) + (-2 + v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*PolyLog[2, u/(u + v)] + 
     ((-1 + v*(8 + v*(-3 + 4*v)) + u*(3 + (-14 + v)*v + u*(-4 + v*(10 + v*(-1 + 4*v)) + 
            u*(4 + v*(-10 + 3*v) + u*(-3 + u + 6*v)))))*PolyLog[2, u + v])/(2*(-1 + u)^4*v) + 
     (2 + (2 + v)/(-1 + u))*PolyLog[2, (u + v)/(1 + v)])*(1 - UnitStep[-1 + u + v]) + 
   (-1 - 23/v - (35*v)/2)*delta[1 - u]*Zeta[3] + (-6 - 12/(-1 + u) - 6*u)*delta[-1 + u + v]*
    Zeta[3]) + cf^2*(((-24 - 13*v)*delta[1 - u])/4 + (Pi^2*(-16 + 6/v + 15*v)*delta[1 - u])/12 + 
   Pi^2*(1 + (-1 + u)^(-1))*delta[-1 + u + v] + (-4 + 5*u)*delta[-1 + u + v] - 
   (5*Pi^2*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u])/6 + 
   (5/2 + 9/(-1 + u) + 6*u)*delta[-1 + u + v]*Log[1 - u] + 
   ((13 + 18/(-1 + u) + 5*u)*delta[-1 + u + v]*Log[1 - u]^2)/4 - 
   (5*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]^3)/3 - 
   (5*Pi^2*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[u])/3 + 
   (15/2 + 18/(-1 + u) + 9*u)*delta[-1 + u + v]*Log[u] + 
   ((7 + 6/(-1 + u) - u)*delta[-1 + u + v]*Log[1 - u]*Log[u])/2 - 
   (5*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]^2*Log[u])/2 + 
   ((5 + 6/(-1 + u) + u)*delta[-1 + u + v]*Log[u]^2)/4 - 
   (7*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[1 - u]*Log[u]^2)/2 + 
   (5*(1 + 2/(-1 + u) + u)*delta[-1 + u + v]*Log[u]^3)/3 + (9 - 9/v - 5*v)*delta[1 - u]*
    Log[1 - v] + (Pi^2*(-4 + 5/v + 2*v)*delta[1 - u]*Log[1 - v])/3 + 
   (4 - 3/v - v/4)*delta[1 - u]*Log[1 - v]^2 + (-2 + 2/v + v)*delta[1 - u]*Log[1 - v]^3 + 
   ((67 - 36/v - 45*v)*delta[1 - u]*Log[v])/4 + (Pi^2*(-2 + 2/v + v)*delta[1 - u]*Log[v])/3 + 
   (4 - 5/v - 2*v)*delta[1 - u]*Log[1 - v]^2*Log[v] + ((-16 + 13*v)*delta[1 - u]*Log[v]^2)/8 + 
   ((-3*(-2 + v))/2 - 2/v)*delta[1 - u]*Log[1 - v]*Log[v]^2 + 
   ((14 - 8/v - 7*v)*delta[1 - u]*Log[v]^3)/12 + (17/2 - 9/v - 5*v)*plusD[0, 1 - u] + 
   (Pi^2*(-2 + 4/v + v)*plusD[0, 1 - u])/6 + (8 - 6/v - (3*v)/2)*Log[1 - v]*plusD[0, 1 - u] + 
   (-4 + 4/v + 2*v)*Log[1 - v]^2*plusD[0, 1 - u] - (3*Log[v]*plusD[0, 1 - u])/v + 
   (4 - 4/v - 2*v)*Log[1 - v]*Log[v]*plusD[0, 1 - u] + (2 - v)*Log[v]^2*plusD[0, 1 - u] + 
   (8 - 6/v - (3*v)/2)*plusD[1, 1 - u] + (-8 + 8/v + 4*v)*Log[1 - v]*plusD[1, 1 - u] + 
   (-2 + 4/v + v)*Log[v]*plusD[1, 1 - u] + (-6 + 6/v + 3*v)*plusD[2, 1 - u] + 
   (3*(-1 + u)*plusD[0, 1 - u - v, 1 - u])/2 - (Pi^2*(1 + u^2)*plusD[0, 1 - u - v, 1 - u])/
    (3*(-1 + u)) + (3*(1 + 2/(-1 + u) + u)*Log[1 - u]*plusD[0, 1 - u - v, 1 - u])/2 + 
   (3*(1 + 2/(-1 + u) + u)*Log[u]*plusD[0, 1 - u - v, 1 - u])/2 - 
   (2*Pi^2*(1 + 2/(-1 + u) + u)*plusD[0, -1 + u + v, u])/3 + 
   ((7 + 18/(-1 + u) + 9*u)*plusD[0, -1 + u + v, u])/2 + (-2 - 4/(-1 + u) - 2*u)*Log[1 - u]*Log[u]*
    plusD[0, -1 + u + v, u] + (1 + 2/(-1 + u) + u)*Log[u]^2*plusD[0, -1 + u + v, u] + 
   ((7 + 6/(-1 + u) - u)*plusD[1, 1 - u - v, 1 - u])/2 + (-2 - 4/(-1 + u) - 2*u)*Log[1 - u]*
    plusD[1, 1 - u - v, 1 - u] + (-2 - 4/(-1 + u) - 2*u)*Log[u]*plusD[1, 1 - u - v, 1 - u] + 
   (3*(1 + 2/(-1 + u) + u)*plusD[1, -1 + u + v, u])/2 + (2 + 4/(-1 + u) + 2*u)*Log[u]*
    plusD[1, -1 + u + v, u] + (-2 - 4/(-1 + u) - 2*u)*plusD[2, 1 - u - v, 1 - u] + 
   (-1 - 2/(-1 + u) - u)*plusD[2, -1 + u + v, u] + (1 - u)*delta[-1 + u + v]*PolyLog[2, u] + 
   (-1 - 2/(-1 + u) - u)*delta[-1 + u + v]*Log[1 - u]*PolyLog[2, u] + 
   (-3 - 6/(-1 + u) - 3*u)*delta[-1 + u + v]*Log[u]*PolyLog[2, u] + 
   (-2 - 4/(-1 + u) - 2*u)*plusD[0, -1 + u + v, u]*PolyLog[2, u] + 
   (3/v - 2*v)*delta[1 - u]*PolyLog[2, v] + (8 - 10/v - 4*v)*delta[1 - u]*Log[1 - v]*
    PolyLog[2, v] + (12 - 12/v - 6*v)*delta[1 - u]*Log[v]*PolyLog[2, v] + 
   (10 - 12/v - 5*v)*plusD[0, 1 - u]*PolyLog[2, v] + (1 + 2/(-1 + u) + u)*delta[-1 + u + v]*
    PolyLog[3, (-1 + u)/u] + (4 - 4/v - 2*v)*delta[1 - u]*PolyLog[3, 1 - v] + 
   (-2 + 4/v + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] + (-16 + 14/v + 8*v)*delta[1 - u]*
    PolyLog[3, v] + (2 - 2/v - v)*delta[1 - u]*PolyLog[3, v/(-1 + v)] + 
   ((1 - v)/u - (3*(-1 + u))/(-1 + v) + 4/v - 9/((-1 + u)*v) - (2*(-1 + u))/(1 + v) + 
     (-9 + 40*u + 16*v - 28*u*v - 4*v^2)/6 + Pi^2*(17/6 + (3*(-2 + v))/(4*(-1 + u)) - 
       u/(2*(-1 + v)^2) + (1 + u)/(2*(-1 + v)) - 8/(3*(-1 + u)*v) - (5*(1 + u))/(3*v) + 
       17/(3*(-1 + u)*(-1 + u + v)) - (19*(-2 + v))/(6*(-1 + u + v))) + 
     (9 + 4*u - (3*(-2 + v))/(2*(-1 + u)) - u/(-1 + v)^2 + (1 + u)/(-1 + v) - 12/((-1 + u)*v) - 
       (6*(1 + u))/v - 2*v - 2*u*v + 10/((-1 + u)*(-1 + u + v)) - (5*(-2 + v))/(-1 + u + v))*
      Log[2]^2 + (-2*(-1 + u) + (4 - 3*v)/u + (1 - v)/u^2 + (-1 + u)/(-1 + v) - (2*(-1 + u))/v - 
       (3*(-2 + v))/(2*(-1 + u + v)) - 3/(v*(-1 + u + v)))*Log[1 - u] + 
     (2*u + (-2 - 2*u)/v - v - u*v + (-2 + v)/(-1 + u + v) + 2/(v*(-1 + u + v)))*Log[1 - u]^2 + 
     (-18 - 8*u + (2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + 24/((-1 + u)*v) + (12 + 12*u)/v + 4*v + 
       4*u*v - 20/((-1 + u)*(-1 + u + v)) + (-6 + 3*v)/(-1 + u) + (-20 + 10*v)/(-1 + u + v))*Log[2]*
      Log[2 - u] + ((34/3 - 5*v)/(-1 + u) + (2*u)/(-1 + v)^2 + u/(-1 + v) + (3 - u)/v + 
       3/((-1 + u)*v) - 3/((-1 + u)*(-1 + u + v)) + (3*(-2 + v))/(2*(-1 + u + v)) - (u + v)^(-1) + 
       (74 - 28*u - 4*u^2 - 30*v - 6*u*v)/6)*Log[u] + 
     (-4 + (4 - 2*v)/(-1 + u) + (4 - 2*v)/(-1 + u + v))*Log[1 - u]*Log[u] + 
     (-3 + u*(-2 + v) + 6/((-1 + u)*v) + (3*(1 + u))/v + v - 8/((-1 + u)*(-1 + u + v)) + 
       (6*(-2 + v))/(-1 + u + v) - v/(2*(u + v)^2) + (1 - v/2)/(u + v))*Log[u]^2 + 
     (-1 - 2*u + (-1 + u)/(-1 + v) + 4/v^2 - (2*(-1 + u))/v - (3*(-2 + v))/(2*(-1 + u + v)) - 
       3/(v*(-1 + u + v)))*Log[1 - v] + ((-4 - 4*u)/v + (4 - 2*v)/(-1 + u + v) - 
       2*(-1 - 2*u + v + u*v))*Log[1 - u]*Log[1 - v] + 
     (5 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-2 - 2*u)/v - 4/((-1 + u)*v) + 
       8/((-1 + u)*(-1 + u + v)) + (12 - 6*v)/(-1 + u + v) + (-4 + 2*v)/(-1 + u))*Log[u]*
      Log[1 - v] - ((1 + u)*(2 - 2*v + v^2)*Log[1 - v]^2)/v + 
     (-7 + 8*u + (2*u)/(-1 + v)^2 + u/(-1 + v) + 3/((-1 + u)*v) - (4*(-1 + u))/v + 
       (4 - 2*u - v)*v - (2*(-1 + u))/(1 + v)^2 + (2 - 6*u)/(1 + v) - 3/((-1 + u)*(-1 + u + v)) + 
       (3*(-2 + v))/(2*(-1 + u + v)) + (u + v)^(-1) - (2*v*(-18 + v^2))/(3*(-1 + u)))*Log[v] + 
     (3 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-4 - 4*u)/v - 4/((-1 + u)*v) + 
       8/((-1 + u)*(-1 + u + v)) + (12 - 6*v)/(-1 + u + v) + (-4 + 2*v)/(-1 + u))*Log[1 - u]*
      Log[v] + (5 + 4*u + (20 - 2*v)/(-1 + u) - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-4 - 4*u)/v - 
       8/((-1 + u)*v) - 2*v - 2*u*v + v/(u + v)^2 + (-2 + v)/(u + v) + (-8 + 4*v)/(-1 + u + v))*
      Log[u]*Log[v] + (-2 + (8 - 4*v)/(-1 + u) + (2 + 2*u)/v - 4/((-1 + u)*(-1 + u + v)))*
      Log[1 - v]*Log[v] + ((-10 + u*(8 - 2*u - 4*v) + (12 - 4*v)*v)*Log[2 - u - v]*Log[v])/
      ((-1 + u)*(-1 + u + v)) + (-4 - (2*(-2 + v))/(-1 + u) + u*(-2 + v) + 2/((-1 + u)*v) + 
       (1 + u)/v + v - 6/((-1 + u)*(-1 + u + v)) + (5*(-2 + v))/(-1 + u + v) - v/(2*(u + v)^2) + 
       (1 - v/2)/(u + v))*Log[v]^2 + ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*Log[1 + v]^2)/
      ((-1 + u)*v) + (-59/6 - (2*u)/(-1 + v)^2 - (-1 + v)^(-1) - 3/((-1 + u)*v) + (-5 + 3*u)/v + 
       (-1 + v)*v + u*(2/3 + (2*u)/3 + v) + v/(u + v) + (2*v*(-18 + v^2))/(3*(-1 + u)))*
      Log[-1 + u + v] + ((1 + u^2 - 2*v + v^2)*(-2 + 2*u - 2*u*v + 3*v^2 + u*v^2 - 2*v^3)*
       Log[1 - u]*Log[-1 + u + v])/((-1 + u)*(-1 + v)^2*v*(-1 + u + v)) + 
     (1 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-2 - 2*u)/v - 4/((-1 + u)*v) + 
       4/((-1 + u)*(-1 + u + v)) + (8 - 4*v)/(-1 + u + v) + (-4 + 2*v)/(-1 + u))*Log[u]*
      Log[-1 + u + v] + (-1 + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 4/((-1 + u)*v) + (2 + 2*u)/v - 
       4/((-1 + u)*(-1 + u + v)) + (-4 + 2*v)/(-1 + u) + (-8 + 4*v)/(-1 + u + v))*Log[1 - v]*
      Log[-1 + u + v] + ((10 + v*(-12 + 4*v) + u*(-8 + 2*u + 4*v))*Log[2 - u - v]*Log[-1 + u + v])/
      ((-1 + u)*(-1 + u + v)) - ((1 + u^2 - 2*v + v^2)*(-2 + 2*u - 2*u*v + 3*v^2 + u*v^2 - 2*v^3)*
       Log[v]*Log[-1 + u + v])/((-1 + u)*(-1 + v)^2*v*(-1 + u + v)) + 
     (u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 2/((-1 + u)*v) + (1 + u)/v + v/(2*(u + v)^2) + 
       (-2 + v)/(2*(u + v)))*Log[-1 + u + v]^2 + ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*Log[u]*
       Log[u + v])/((-1 + u)*v) + ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[u + v]^2)/((-1 + u)*v) + 
     (-18 - 8*u + (2*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) + 24/((-1 + u)*v) + (12 + 12*u)/v + 4*v + 
       4*u*v - 20/((-1 + u)*(-1 + u + v)) + (-6 + 3*v)/(-1 + u) + (-20 + 10*v)/(-1 + u + v))*
      PolyLog[2, -(-2 + u)^(-1)] + (18 + 8*u + (6 - 3*v)/(-1 + u) - (2*u)/(-1 + v)^2 + 
       (2 + 2*u)/(-1 + v) + (-12 - 12*u)/v - 24/((-1 + u)*v) - 4*v - 4*u*v + 
       20/((-1 + u)*(-1 + u + v)) + (20 - 10*v)/(-1 + u + v))*PolyLog[2, u/2] + 
     (-25 - 8*u + (-2 + v)/(-1 + u) + (3*u)/(-1 + v)^2 + (-3 - 3*u)/(-1 + v) + 28/((-1 + u)*v) + 
       (14 + 14*u)/v + 4*v + 4*u*v - 24/((-1 + u)*(-1 + u + v)) + (-20 + 10*v)/(-1 + u + v))*
      PolyLog[2, u] + (18 + 8*u + (6 - 3*v)/(-1 + u) - (2*u)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + 
       (-12 - 12*u)/v - 24/((-1 + u)*v) - 4*v - 4*u*v + 20/((-1 + u)*(-1 + u + v)) + 
       (20 - 10*v)/(-1 + u + v))*PolyLog[2, -(u/(-2 + u))] + 
     (-5 + (4 - 2*v)/(-1 + u) + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 8/((-1 + u)*v) + (4 + 4*u)/v - 
       12/((-1 + u)*(-1 + u + v)) + (-16 + 8*v)/(-1 + u + v))*PolyLog[2, -((-1 + v)/u)] + 
     (-1 + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 4/((-1 + u)*v) + (2 + 2*u)/v - 
       4/((-1 + u)*(-1 + u + v)) + (-4 + 2*v)/(-1 + u) + (-8 + 4*v)/(-1 + u + v))*
      PolyLog[2, -((-1 + u)/v)] + (-3 + (12 - 6*v)/(-1 + u) + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 
       (6 + 6*u)/v - 8/((-1 + u)*(-1 + u + v)) + (-4 + 2*v)/(-1 + u + v))*PolyLog[2, v] + 
     ((-4 - 4*u^2 + (-8 - 8*u - 8*v)*v)*PolyLog[2, (1 + v)^(-1)])/((-1 + u)*v) + 
     ((10 + v*(-12 + 4*v) + u*(-8 + 2*u + 4*v))*PolyLog[2, (-1 + u)/(-2 + u + v)])/
      ((-1 + u)*(-1 + u + v)) + ((-10 + u*(8 - 2*u - 4*v) + (12 - 4*v)*v)*
       PolyLog[2, (-1 + u)/(v*(-2 + u + v))])/((-1 + u)*(-1 + u + v)) + 
     ((10 + v*(-12 + 4*v) + u*(-8 + 2*u + 4*v))*PolyLog[2, -1 + u + v])/((-1 + u)*(-1 + u + v)) - 
     (2*(1 + u^2 - 2*v + v^2)*PolyLog[2, (-1 + u + v)/(u*v)])/((-1 + u)*(-1 + u + v)) + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*PolyLog[2, (u + v)^(-1)])/((-1 + u)*v) + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*PolyLog[2, u/(u + v)])/((-1 + u)*v))*
    (1 - UnitStep[1 - u - v]) + ((-3*u)/(2*(-1 + v)^2) + (3 - 3*u)/(6*(-1 + v)) - 9/((-1 + u)*v) + 
     (2*u)/v - (3*v)/(2*(-1 + u)^2) - u/(1 + v) - (3*v)/(2*(u + v)^2) + (1 - (3*v)/2)/(u + v) + 
     (51 - 49*v - 4*v^2)/(6*(-1 + u)) + (6 + 18*u - 4*v - 28*u*v - 4*v^2)/6 + 
     Pi^2*(-41/12 + (54 - 35*v)/(12*(-1 + u)) + u*(2 - v) + (5*u)/(6*(-1 + v)^2) - 
       (5*(1 + u))/(6*(-1 + v)) + 5/(6*(-1 + u)*v) + (1 + u)/(12*v) - v - 
       43/(6*(-1 + u)*(-1 + u + v)) + (47*(-2 + v))/(12*(-1 + u + v)) - v/(12*(u + v)^2) + 
       (2 - v)/(12*(u + v))) + (-1 - 4*u + (-23 - v/2)/(-1 + u) - (3*u)/(2*(-1 + v)^2) + 
       (3*(1 + u))/(2*(-1 + v)) - 5/((-1 + u)*v) - (5*(1 + u))/(2*v) + 2*v + 2*u*v + 
       11/((-1 + u)*(-1 + u + v)) - (11*(-2 + v))/(2*(-1 + u + v)))*Log[2]^2 + 
     (15/2 + (4 - 6*v)/(-1 + u) + (-1 + u)/(-1 + v) + (3*(-3 + u))/v - 6/((-1 + u)*v) - 3*v - 
       (2*v)/(-1 + u)^2 - u*v + (1 - u)/(1 + v)^2 + (1 - 3*u)/(1 + v) + 6/((-1 + u)*(-1 + u + v)) - 
       (3*(-2 + v))/(-1 + u + v))*Log[1 - u] + (-3/2 + (2*(-2 + v))/(-1 + u) - u/(2*(-1 + v)^2) + 
       (1 + u)/(2*(-1 + v)) + (-1 - u)/v + 4/((-1 + u)*v))*Log[1 - u]^2 + 
     ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*Log[1 - u]*Log[3 - u])/((-1 + u)*v) + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[3 - u]^2)/((-1 + u)*v) + 
     ((28/3 - 4*v)/(-1 + u) + u/(-1 + v)^2 + (3 + u)/(2*(-1 + v)) + (9 - 5*u)/v + 6/((-1 + u)*v) - 
       3/((-1 + u)*(-1 + u + v)) - (3*(2 + v))/(2*(-1 + u + v)) - (3*(1 + v))/(2*(u + v)) - 
       (2*(-17 + 10*u + u^2 + 3*v))/3)*Log[u] + ((-16 + u*(16 - 8*u - 8*v) + (16 - 4*v)*v)*
       Log[1 - u]*Log[u])/((-1 + u)*(-1 + u + v)) + 
     (9/4 + u/(4*(-1 + v)^2) + (-1 - u)/(4*(-1 + v)) - (3*(1 + u))/(2*v) - 
       (3*(-2 + v))/(2*(-1 + u + v)) - 3/(v*(-1 + u + v)) - v/(4*(u + v)^2) + (2 - v)/(4*(u + v)))*
      Log[u]^2 + (-6 + 8*u + (30 - 7*v)/(-1 + u) + (3*u)/(-1 + v)^2 + (-3 - 3*u)/(-1 + v) + 
       2/((-1 + u)*v) + (1 + u)/v - 4*v - 4*u*v - 22/((-1 + u)*(-1 + u + v)) + 
       (-22 + 11*v)/(-1 + u + v))*Log[2]*Log[1 + u] + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[1 - u]*Log[1 + u])/((-1 + u)*v) + 
     ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*Log[3 - u]*Log[1 + u])/((-1 + u)*v) + 
     (-10 + 8*u + (22 - 11*v)/(-1 + u) + (3*u)/(-1 + v)^2 + (-3 - 3*u)/(-1 + v) + (-1 - u)/v - 
       2/((-1 + u)*v) - 4*v - 4*u*v - 22/((-1 + u)*(-1 + u + v)) + (-22 + 11*v)/(-1 + u + v))*
      Log[u]*Log[1 + u] + (10 - 8*u - (3*u)/(-1 + v)^2 + (3 + 3*u)/(-1 + v) + 2/((-1 + u)*v) + 
       (1 + u)/v + 4*v + 4*u*v + 22/((-1 + u)*(-1 + u + v)) + (22 - 11*v)/(-1 + u + v) + 
       (-22 + 11*v)/(-1 + u))*Log[1 + u]^2 + (5 + (2 - v)/(-1 + u) + (2*u)/(-1 + v)^2 + 
       (3*(-1 + u))/(-1 + v) + (1 - u)/v - 3/((-1 + u)*v) - 3*v - u*v + 3/((-1 + u)*(-1 + u + v)) + 
       (3*(2 + v))/(2*(-1 + u + v)))*Log[1 - v] + ((-4 - 4*u)/v + (4 - 2*v)/(-1 + u + v) - 
       2*(-1 - 2*u + v + u*v))*Log[1 - u]*Log[1 - v] + 
     (-2 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-1 - u)/v - 2/((-1 + u)*v) - 
       2/((-1 + u)*(-1 + u + v)) + (-2 + v)/(-1 + u + v))*Log[u]*Log[1 - v] + 
     ((-11 + v*(20 + v*(-12 + 2*v)) + u*(11 + v*(-16 + 8*v) + u*(-3 + 3*u + 8*v)))*Log[1 - v]^2)/
      (2*(-1 + u)*v*(-1 + u + v)) + (-7 + 2*u + (6 - v/2)/(-1 + u) + u/(-1 + v)^2 - 
       (3*(-1 + u))/(2*(-1 + v)) + (3 - u)/v + 2*v + v/(-1 + u)^2 - v/(u + v)^2 + 
       (3*(1 + v))/(2*(u + v)))*Log[1 - u - v] + (-3 + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 
       4/((-1 + u)*v) + (2 + 2*u)/v - 8/((-1 + u)*(-1 + u + v)) + (-8 + 4*v)/(-1 + u + v))*
      Log[1 - u]*Log[1 - u - v] + (11/2 - (3*u)/(2*(-1 + v)^2) + (3*(1 + u))/(2*(-1 + v)) - 
       (4*(1 + u))/v - (4*(-2 + v))/(-1 + u + v) - 8/(v*(-1 + u + v)) + v/(2*(u + v)^2) + 
       (-2 + v)/(2*(u + v)))*Log[u]*Log[1 - u - v] + (-7 + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 
       4/((-1 + u)*v) + (2 + 2*u)/v - 8/((-1 + u)*(-1 + u + v)) + (-8 + 4*v)/(-1 + u + v))*
      Log[1 - v]*Log[1 - u - v] + (3/4 + (-2 + v)/(-1 + u) - (3*u)/(4*(-1 + v)^2) + 
       (3*(1 + u))/(4*(-1 + v)) + (-1 - u)/v - 2/((-1 + u)*v) - v/(4*(u + v)^2) + 
       (2 - v)/(4*(u + v)))*Log[1 - u - v]^2 + (-21/2 + 6*u + (3*u)/(-1 + v)^2 + 
       (-3 + 15*u)/(6*(-1 + v)) + (20 - 12*u)/v + 9/((-1 + u)*v) + (2*v)/(-1 + u)^2 + 
       (7 - u - v)*v + (1 - u)/(1 + v)^2 + (1 - 3*u)/(1 + v) - 6/((-1 + u)*(-1 + u + v)) + 
       (3*(-2 + v))/(-1 + u + v) + (3 - 9*v)/(6*(u + v)) - (2*(6 - 27*v + v^3))/(3*(-1 + u)))*
      Log[v] - ((4*u^2 - 2*v + v^2)*Log[1 - u]*Log[v])/((-1 + u)*v) + 
     (29/2 + u*(8 - 4*v) - (4*(-6 + v))/(-1 + u) - (5*u)/(2*(-1 + v)^2) + 
       (5*(1 + u))/(2*(-1 + v)) - 28/((-1 + u)*v) - (14*(1 + u))/v - 4*v + 
       16/((-1 + u)*(-1 + u + v)) - (8*(-2 + v))/(-1 + u + v) + (3*v)/(2*(u + v)^2) + 
       (3*(-2 + v))/(2*(u + v)))*Log[u]*Log[v] + (-6 + (12 - 6*v)/(-1 + u) + u/(-1 + v)^2 + 
       (-1 - u)/(-1 + v) + 6/((-1 + u)*v) + (5 + 5*u)/v - 14/((-1 + u)*(-1 + u + v)) + 
       (-14 + 7*v)/(-1 + u + v))*Log[1 - v]*Log[v] + 
     (3/2 - (3*u)/(2*(-1 + v)^2) + (3*(1 + u))/(2*(-1 + v)) - (4*(1 + u))/v - 
       (4*(-2 + v))/(-1 + u + v) - 8/(v*(-1 + u + v)) + v/(2*(u + v)^2) + (-2 + v)/(2*(u + v)))*
      Log[1 - u - v]*Log[v] + (1/4 + (2 - v)/(-1 + u) - u/(4*(-1 + v)^2) + (1 + u)/(4*(-1 + v)) - 
       v/(4*(u + v)^2) + (2 - v)/(4*(u + v)))*Log[v]^2 + 
     ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*Log[1 + v]^2)/((-1 + u)*v) + 
     (-22/3 + (-1 - u)/(-1 + v) - 6/((-1 + u)*v) + (-9 + 5*u)/v + (-1 + v)*v + (-1 + u)/(1 + v)^2 + 
       (-1 + 3*u)/(1 + v) + u*(2/3 + (2*u)/3 + v) + 6/((-1 + u)*(-1 + u + v)) + 
       (6 - 4*v)/(-1 + u + v) - (2*v)/(u + v)^2 + (3*(1 + v))/(u + v) + 
       (2*(-14 - 18*v + v^3))/(3*(-1 + u)))*Log[u + v] + 
     (-5 + (-8 - 4*v)/(-1 + u) + (-3 - 3*u)/v - 6/((-1 + u)*v) + 2/((-1 + u)*(-1 + u + v)) + 
       (2 - v)/(-1 + u + v) + v/(u + v)^2 + (-2 + v)/(u + v))*Log[u]*Log[u + v] + 
     (1 + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 8/((-1 + u)*v) + (4 + 4*u)/v - 
       4/((-1 + u)*(-1 + u + v)) - v/(u + v)^2 + (2 - v)/(u + v) + (-4 + 2*v)/(-1 + u + v) + 
       (-8 + 4*v)/(-1 + u))*Log[1 - u - v]*Log[u + v] + 
     (-5 + (-8 - 4*v)/(-1 + u) + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + (-2 - 2*u)/v - 4/((-1 + u)*v) + 
       v/(u + v)^2 + (-2 + v)/(u + v))*Log[v]*Log[u + v] + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*Log[1 + v]*Log[u + v])/((-1 + u)*v) + 
     (3 - u/(2*(-1 + v)^2) + (1 + u)/(2*(-1 + v)) + 9/((-1 + u)*v) + (9*(1 + u))/(2*v) + 
       (4*(2 + v))/(-1 + u) - 5/((-1 + u)*(-1 + u + v)) + (5*(-2 + v))/(2*(-1 + u + v)) - 
       v/(u + v)^2 + (2 - v)/(u + v))*Log[u + v]^2 + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*PolyLog[2, -2/(-3 + u)])/((-1 + u)*v) + 
     ((2 + 2*u^2 + v*(4 + 4*u + 4*v))*PolyLog[2, (2*(-1 + u))/(-3 + u)])/((-1 + u)*v) + 
     (-15 + 12*u + (38 - 19*v)/(-1 + u) + (4*u)/(-1 + v)^2 + (-4 - 4*u)/(-1 + v) + (-5 - 5*u)/v - 
       10/((-1 + u)*v) - 6*v - 6*u*v - 30/((-1 + u)*(-1 + u + v)) + (-26 + 13*v)/(-1 + u + v))*
      PolyLog[2, u] + (10 - 8*u - (3*u)/(-1 + v)^2 + (3 + 3*u)/(-1 + v) + 2/((-1 + u)*v) + 
       (1 + u)/v + 4*v + 4*u*v + 22/((-1 + u)*(-1 + u + v)) + (22 - 11*v)/(-1 + u + v) + 
       (-22 + 11*v)/(-1 + u))*PolyLog[2, (1 + u)^(-1)] + 
     (10 - 8*u - (3*u)/(-1 + v)^2 + (3 + 3*u)/(-1 + v) + 2/((-1 + u)*v) + (1 + u)/v + 4*v + 4*u*v + 
       22/((-1 + u)*(-1 + u + v)) + (22 - 11*v)/(-1 + u + v) + (-22 + 11*v)/(-1 + u))*
      PolyLog[2, (2*u)/(1 + u)] + ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*PolyLog[2, (1 + u)/4])/
      ((-1 + u)*v) + (14 - 8*u - (3*u)/(-1 + v)^2 + (3 + 3*u)/(-1 + v) + 6/((-1 + u)*v) + 
       (3 + 3*u)/v + 4*v + 4*u*v + 22/((-1 + u)*(-1 + u + v)) + (22 - 11*v)/(-1 + u + v) + 
       (-14 + 15*v)/(-1 + u))*PolyLog[2, (1 + u)/2] + 
     (5 - 4*u - (2*u)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + 2/((-1 + u)*v) + (1 + u)/v + 2*v + 2*u*v + 
       10/((-1 + u)*(-1 + u + v)) + (10 - 5*v)/(-1 + u + v) + (-8 + 4*v)/(-1 + u))*
      PolyLog[2, -(u/(-1 + v))] + (1 + 4*u + (24 - 12*v)/(-1 + u) + (-1 - u)/v - 14/((-1 + u)*v) - 
       2*v - 2*u*v - 6/((-1 + u)*(-1 + u + v)) + (-2 + v)/(-1 + u + v))*PolyLog[2, v] + 
     (-3 - 4*u - u/(-1 + v)^2 + (1 + u)/(-1 + v) + 2*v + 2*u*v + 4/((-1 + u)*(-1 + u + v)) + 
       (4 - 2*v)/(-1 + u + v) + (-6 + 3*v)/(-1 + u))*PolyLog[2, -(v/(-1 + u))] + 
     ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*PolyLog[2, (1 + v)^(-1)])/((-1 + u)*v) + 
     (4 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + 2/((-1 + u)*v) + (1 + u)/v + 
       2/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) + (8 + 4*v)/(-1 + u))*
      PolyLog[2, u/(u + v)] + (2 + u/(-1 + v)^2 + (-1 - u)/(-1 + v) + 2/((-1 + u)*v) + (1 + u)/v + 
       2/((-1 + u)*(-1 + u + v)) + (2 - v)/(-1 + u + v) + (-8 + 4*v)/(-1 + u))*PolyLog[2, u + v] + 
     ((-2 - 2*u^2 + (-4 - 4*u - 4*v)*v)*PolyLog[2, (u + v)/(1 + v)])/((-1 + u)*v))*
    (1 - UnitStep[-1 + u + v]) + (-6 + 8/v + 3*v)*delta[1 - u]*Zeta[3] + 
   (-2 - 4/(-1 + u) - 2*u)*delta[-1 + u + v]*Zeta[3]);

C2["g,g","unit"] = cf^2*((-16/u + (6*(-1 + u))/(-1 + v) + (6*(-1 + v))/(-1 + u) + (4*(-1 + v))/(1 + u) - 16/v + 
     (4*(-1 + u))/(1 + v) + (2*(77 - 20*u - 20*v + 14*u*v))/3 + 
     Pi^2*(20/3 + (2 - v)/(-1 + u) + (22*(-2 + v))/(3*u) + u/(-1 + v)^2 + (2 - u)/(-1 + v) + 
       (22*(-2 + u))/(3*v) + 44/(3*u*v) + v/(-1 + u)^2 + 8/(3*(u + v))) + 
     (40 - 8*u + (4 - 2*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 48/(u*v) + 
       (-48 + 24*u)/v - 8*v + (2*v)/(-1 + u)^2 + 4*u*v + 16/(u + v) + (-48 + 24*v)/u)*Log[2]^2 + 
     ((2 - 2*v)/(-1 + u) + (2 - 2*u)/(-1 + v) + (-8 + 4*u)/v + 4*(1 + u + v) + (-8 + 4*v)/u)*
      Log[1 - u] + (2*(2 - 2*u + u^2)*(2 - 2*v + v^2)*Log[1 - u]^2)/(u*v) + 
     ((8*(-2 + v))/u - (4*u)/(-1 + v)^2 - (2*(1 + u))/(-1 + v) + (4*(-1 + v))/(1 + u)^2 - 
       (4*v)/(-1 + u)^2 - (2*(1 + v))/(-1 + u) + (-16 + 12*v)/(1 + u) - 
       (4*v*(-18 + v^2))/(3*(u + v)) + (4*(-9 + u^2 - 12*v + 2*u*v + v^2))/3)*Log[u] + 
     ((v^2*(8 + v*(-8 + 4*v)) + u*(v^2*(8 + 8*v) + u*(-24 + u*(24 - 12*u - 8*v) + (8 - 8*v)*v)))*
       Log[1 - u]*Log[u])/(u*(u - v)*v*(u + v)) + (-20 + 4*u + (20 - 10*v)/u + 4/(u*(u - v)) + 
       (12 - 6*u)/v - 12/(u*v) + 4*v - 2*u*v - 4/(u*(u + v)) + (-8 + 4*v)/(u - v) + 
       (-8 + 4*v)/(u + v))*Log[u]^2 + (4*(2 + 2*u + u^2 - 2*v + v^2)*Log[1 + u]^2)/(u*(u + v)) + 
     ((2 - 2*v)/(-1 + u) + (2 - 2*u)/(-1 + v) + (-8 + 4*u)/v + 4*(1 + u + v) + (-8 + 4*v)/u)*
      Log[1 - v] + (4*(2 - 2*u + u^2)*(2 - 2*v + v^2)*Log[1 - u]*Log[1 - v])/(u*v) + 
     ((4 - 2*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 16/(u*v) + (-16 + 8*u)/v + 
       (2*v)/(-1 + u)^2 + (-16 + 8*v)/u)*Log[u]*Log[1 - v] + 
     (2*(2 - 2*u + u^2)*(2 - 2*v + v^2)*Log[1 - v]^2)/(u*v) + 
     (-80 + 16*u + (96 - 48*v)/u - (4*u)/(-1 + v)^2 + (-8 + 4*u)/(-1 + v) + (96 - 48*u)/v - 
       96/(u*v) + 16*v - (4*v)/(-1 + u)^2 - 8*u*v - 32/(u + v) + (-8 + 4*v)/(-1 + u))*Log[2]*
      Log[2 - v] + (12 - (4*u)/(-1 + v)^2 - (2*(1 + u))/(-1 + v) + (8*(-2 + u))/v - 
       (4*v)/(-1 + u)^2 + (4*(-1 + u))/(1 + v)^2 + (-16 + 12*u)/(1 + v) - (2*(1 + v))/(-1 + u) + 
       u*(-16 + 4*v) + (4*v*(-18 + v^2))/(3*(u + v)))*Log[v] + 
     ((4 - 2*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 16/(u*v) + (-16 + 8*u)/v + 
       (2*v)/(-1 + u)^2 + (-16 + 8*v)/u)*Log[1 - u]*Log[v] + 
     (24 - 8*u + (4 - 2*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 32/(u*v) + 
       (-32 + 16*u)/v - 8*v + (2*v)/(-1 + u)^2 + 4*u*v + (-32 + 16*v)/u)*Log[u]*Log[v] + 
     ((v^2*(24 + v*(-24 + 12*v)) + u*(v^2*(-8 + 8*v) + u*(-8 + u*(8 - 4*u - 8*v) + v*(-8 + 8*v))))*
       Log[1 - v]*Log[v])/(u*(u - v)*v*(u + v)) + (-20 + 4*u + (12 - 6*v)/u - 4/(u*(u - v)) + 
       (8 - 4*v)/(u - v) + (20 - 10*u)/v - 20/(u*v) + 4*v - 2*u*v + 4/(u*(u + v)) + 
       (-8 - 4*v)/(u + v))*Log[v]^2 + (4*(2 - 2*u + u^2 + 2*v + v^2)*Log[1 + v]^2)/(v*(u + v)) + 
     (4/(-1 + u) + (4*u)/(-1 + v)^2 + 4/(-1 + v) - (4*u)/v + (4*v)/(-1 + u)^2 - (4*v)/u - 
       56/(3*(u + v)) - (4*(-3 - 6*u + u^2 - 6*v + 2*u*v + v^2))/3)*Log[-1 + u + v] + 
     (-8 + (16 - 8*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (16 - 8*u)/v - 16/(u*v) - 
       (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*Log[1 - u]*Log[-1 + u + v] + 
     (16 + (4 - 2*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 24/(u*v) + (-24 + 12*u)/v + 
       (2*v)/(-1 + u)^2 + (-24 + 12*v)/u)*Log[u]*Log[-1 + u + v] + 
     (-8 + (16 - 8*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (16 - 8*u)/v - 16/(u*v) - 
       (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*Log[1 - v]*Log[-1 + u + v] + 
     (16 + (4 - 2*v)/(-1 + u) + (2*u)/(-1 + v)^2 + (4 - 2*u)/(-1 + v) + 24/(u*v) + (-24 + 12*u)/v + 
       (2*v)/(-1 + u)^2 + (-24 + 12*v)/u)*Log[v]*Log[-1 + u + v] + 
     (-12 + (20 - 10*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (20 - 10*u)/v - 20/(u*v) - 
       (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*Log[-1 + u + v]^2 + 
     (-8 + (24 - 12*v)/u - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - (2*u)/(-1 + v)^2 + 
       (-4 + 2*u)/(-1 + v) + (40 - 20*u)/v - 40/(u*v) - (2*v)/(-1 + u)^2 + 8/(u*(u + v)) + 
       (-16 - 8*v)/(u + v) + (-4 + 2*v)/(-1 + u))*PolyLog[2, u] + 
     (8*(2 + 2*u + u^2 - 2*v + v^2)*PolyLog[2, (1 + u)^(-1)])/(u*(u + v)) + 
     (-80 + 16*u + (96 - 48*v)/u - (4*u)/(-1 + v)^2 + (-8 + 4*u)/(-1 + v) + (96 - 48*u)/v - 
       96/(u*v) + 16*v - (4*v)/(-1 + u)^2 - 8*u*v - 32/(u + v) + (-8 + 4*v)/(-1 + u))*
      PolyLog[2, -(-2 + v)^(-1)] + (-16 + (40 - 20*v)/u + 8/(u*(u - v)) - (2*u)/(-1 + v)^2 + 
       (-4 + 2*u)/(-1 + v) + (24 - 12*u)/v - 24/(u*v) - (2*v)/(-1 + u)^2 - 8/(u*(u + v)) + 
       (-4 + 2*v)/(-1 + u) + (-16 + 8*v)/(u - v) + (-16 + 8*v)/(u + v))*PolyLog[2, -((-1 + v)/u)] + 
     (-16 + (24 - 12*v)/u - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - (2*u)/(-1 + v)^2 + 
       (-4 + 2*u)/(-1 + v) + (40 - 20*u)/v - 40/(u*v) - (2*v)/(-1 + u)^2 + 8/(u*(u + v)) + 
       (-16 - 8*v)/(u + v) + (-4 + 2*v)/(-1 + u))*PolyLog[2, -((-1 + u)/v)] + 
     (80 - 16*u + (8 - 4*v)/(-1 + u) + (4*u)/(-1 + v)^2 + (8 - 4*u)/(-1 + v) + 96/(u*v) + 
       (-96 + 48*u)/v - 16*v + (4*v)/(-1 + u)^2 + 8*u*v + 32/(u + v) + (-96 + 48*v)/u)*
      PolyLog[2, v/2] + (-88 + 16*u + (136 - 68*v)/u + 8/(u*(u - v)) - (6*u)/(-1 + v)^2 + 
       (-12 + 6*u)/(-1 + v) + (120 - 60*u)/v - 120/(u*v) + 16*v - (6*v)/(-1 + u)^2 - 8*u*v - 
       8/(u*(u + v)) + (-12 + 6*v)/(-1 + u) + (-48 + 8*v)/(u + v) + (-16 + 8*v)/(u - v))*
      PolyLog[2, v] + (80 - 16*u + (8 - 4*v)/(-1 + u) + (4*u)/(-1 + v)^2 + (8 - 4*u)/(-1 + v) + 
       96/(u*v) + (-96 + 48*u)/v - 16*v + (4*v)/(-1 + u)^2 + 8*u*v + 32/(u + v) + (-96 + 48*v)/u)*
      PolyLog[2, -(v/(-2 + v))] + (8*(2 - 2*u + u^2 + 2*v + v^2)*PolyLog[2, (1 + v)^(-1)])/
      (v*(u + v)))*(1 - UnitStep[1 - u - v]) + (-2 + (-2 + v)/(-1 + u) + (3*u)/(-1 + v)^2 + 
     (-2 + u)/(-1 + v) - (16*u)/v - 6*v + (3*v)/(-1 + u)^2 - (16*v)/u + (2*v)/(1 + u) + 
     (2*u)/(1 + v) + u*(-6 + (28*v)/3) + Pi^2*(4 + (4*(-2 + v))/(3*(-1 + u)) - (5*(-2 + v))/(3*u) - 
       (5*u)/(3*(-1 + v)^2) + (5*(-2 + u))/(3*(-1 + v)) - (5*(-2 + u))/(3*v) - 10/(3*u*v) - 4*v - 
       (4*v)/(3*(-1 + u)^2) + 8/(3*(u + v)) + u*(-4 + 2*v)) + 
     (-8 + 8*u + (6 - 3*v)/(-1 + u) + (3*u)/(-1 + v)^2 + (6 - 3*u)/(-1 + v) + 20/(u*v) + 
       (-20 + 10*u)/v + 8*v + (3*v)/(-1 + u)^2 - 4*u*v + 48/(u + v) + (-20 + 10*v)/u)*Log[2]^2 + 
     ((-2 - 6*v)/(-1 + u) + (2 - 2*u)/(-1 + v) + (-24 + 10*u)/v - (4*v)/(-1 + u)^2 + 2*u*v + 
       (-2 + 2*u)/(1 + v)^2 + (-8 + 6*u)/(1 + v) + (-8 + 2*v)/u)*Log[1 - u] + 
     (-4/(u*(u - v)) + (8 - 4*v)/(u - v) + (-2 + v)/u + u/(-1 + v)^2 + (2 - u)/(-1 + v) + 
       (6 - 3*u)/v - 6/(u*v) + 4/(u*(u + v)) + (-8 - 4*v)/(u + v))*Log[1 - u]^2 + 
     ((-2*u)/(-1 + v)^2 + (-1 - u)/(-1 + v) + (2*(-1 + v))/(1 + u)^2 - (6*v)/(-1 + u)^2 - 
       (5*(1 + v))/(-1 + u) + (-8 + 6*v)/(1 + u) - (4*v*(-18 + v^2))/(3*(u + v)) + 
       (2*(-21 + 6*u + 2*u^2 - 18*v + u*v + 2*v^2))/3)*Log[u] + 
     (-12 + (20 - 10*v)/u + (28 - 14*u)/v - 20/(u*v) - (2*v)/(-1 + u)^2 + (-16 - 8*v)/(u + v) - 
       8/(v*(u + v)) + (-4 + 2*v)/(-1 + u))*Log[1 - u]*Log[u] + 
     ((u - v)*(-2 + u + v)*(2 - 2*u - 2*v + u*v)*Log[u]^2)/(2*(-1 + u)^2*(-1 + v)^2) + 
     (4*(2 + 2*u + u^2 - 2*v + v^2)*Log[1 + u]^2)/(u*(u + v)) + 
     ((2 - 2*v)/(-1 + u) - (4*u)/(-1 + v)^2 + (-2 - 6*u)/(-1 + v) + (-8 + 2*u)/v + 2*u*v + 
       (-2 + 2*v)/(1 + u)^2 + (-8 + 6*v)/(1 + u) + (-24 + 10*v)/u)*Log[1 - v] + 
     (4*(2 - 2*u + u^2)*(2 - 2*v + v^2)*Log[1 - u]*Log[1 - v])/(u*v) + 
     ((4 - 4*u + 2*u^2 + v*(-12 - 12*u + v*(14 + 32*u + v*(-8 - 16*u + 2*v))))*Log[u]*Log[1 - v])/
      (u*(-1 + v)^2*v) + ((6 - 3*v)/u + (2 - v)/(-1 + u) + (-2 + u)/v - 6/(u*v) + 4/((u - v)*v) + 
       v/(-1 + u)^2 + 4/(v*(u + v)) + (-8 + 4*v)/(u - v) + (-8 + 4*v)/(u + v))*Log[1 - v]^2 + 
     (8/(u*v) + (-8 + 4*u)/v + 32/(u + v) + (-8 + 4*v)/u)*Log[1 - v]*Log[3 - v] + 
     ((8 - 4*v)/u + (8 - 4*u)/v - 8/(u*v) - 32/(u + v))*Log[3 - v]^2 + 
     (2 - 4*u + (8 - 2*v)/u - (2*u)/(-1 + v)^2 + (-1 + 3*u)/(-1 + v) + (8 - 2*u)/v - 4*v - 
       (2*v)/(-1 + u)^2 + (-1 + 3*v)/(-1 + u))*Log[1 - u - v] + 
     (-16 + (24 - 12*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (24 - 12*u)/v - 24/(u*v) - 
       (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*Log[1 - u]*Log[1 - u - v] + 
     (16 + (6 - 3*v)/(-1 + u) + (3*u)/(-1 + v)^2 + (6 - 3*u)/(-1 + v) + 28/(u*v) + (-28 + 14*u)/v + 
       (3*v)/(-1 + u)^2 + (-28 + 14*v)/u)*Log[u]*Log[1 - u - v] + 
     (-16 + (24 - 12*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (24 - 12*u)/v - 24/(u*v) - 
       (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*Log[1 - v]*Log[1 - u - v] + 
     (16 - (3*(-2 + v))/(2*(-1 + u)) + (11*(-2 + v))/u + (3*u)/(2*(-1 + v)^2) - 
       (3*(-2 + u))/(2*(-1 + v)) + (11*(-2 + u))/v + 22/(u*v) + (3*v)/(2*(-1 + u)^2))*
      Log[1 - u - v]^2 + (10 + (-1 - v)/(-1 + u) - (6*u)/(-1 + v)^2 - (5*(1 + u))/(-1 + v) + 4*v - 
       (2*v)/(-1 + u)^2 + (2*(-1 + u))/(1 + v)^2 + (-8 + 6*u)/(1 + v) + u*(-12 + 2*v) + 
       (4*v*(-18 + v^2))/(3*(u + v)))*Log[v] + 
     ((4 + v*(-4 + 2*v) + u*(-12 - 12*v + u*(14 + u*(-8 + 2*u - 16*v) + 32*v)))*Log[1 - u]*Log[v])/
      ((-1 + u)^2*u*v) + (48 - 16*u + (6 - 3*v)/(-1 + u) + (5*u)/(-1 + v)^2 + (10 - 5*u)/(-1 + v) + 
       64/(u*v) + (-64 + 32*u)/v - 16*v + (3*v)/(-1 + u)^2 + 8*u*v + (-64 + 32*v)/u)*Log[u]*
      Log[v] + (-20 + (28 - 14*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (20 - 10*u)/v - 
       20/(u*v) - 8/(u*(u + v)) + (-16 + 8*v)/(u + v))*Log[1 - v]*Log[v] + 
     (16 + (6 - 3*v)/(-1 + u) + (3*u)/(-1 + v)^2 + (6 - 3*u)/(-1 + v) + 28/(u*v) + (-28 + 14*u)/v + 
       (3*v)/(-1 + u)^2 + (-28 + 14*v)/u)*Log[1 - u - v]*Log[v] - 
     ((u - v)*(-2 + u + v)*(2 - 2*u - 2*v + u*v)*Log[v]^2)/(2*(-1 + u)^2*(-1 + v)^2) + 
     (16 - 16*u + (24 - 12*v)/u - (6*u)/(-1 + v)^2 + (-12 + 6*u)/(-1 + v) + (24 - 12*u)/v - 
       24/(u*v) - 16*v - (6*v)/(-1 + u)^2 + 8*u*v - 32/(u + v) + (-12 + 6*v)/(-1 + u))*Log[2]*
      Log[1 + v] + ((8 - 4*v)/u + (8 - 4*u)/v - 8/(u*v) - 32/(u + v))*Log[1 - v]*Log[1 + v] + 
     (8/(u*v) + (-8 + 4*u)/v + 32/(u + v) + (-8 + 4*v)/u)*Log[3 - v]*Log[1 + v] + 
     (16 - 16*u + (16 - 8*v)/u - (6*u)/(-1 + v)^2 + (-12 + 6*u)/(-1 + v) + (16 - 8*u)/v - 
       16/(u*v) - 16*v - (6*v)/(-1 + u)^2 + 8*u*v + (-12 + 6*v)/(-1 + u))*Log[v]*Log[1 + v] + 
     (-20 + 16*u + (12 - 6*v)/(-1 + u) + (6*u)/(-1 + v)^2 + (12 - 6*u)/(-1 + v) + 24/(u*v) + 
       (-24 + 12*u)/v + 16*v + (6*v)/(-1 + u)^2 - 8*u*v - 8/(u*(u + v)) + (-16 + 8*v)/u + 
       (16 + 8*v)/(u + v))*Log[1 + v]^2 + ((8 - 6*v)/(1 + u) + (2*(1 + u))/(-1 + v) - 
       (2*(-1 + v))/(1 + u)^2 - (2*(-1 + u))/(1 + v)^2 + (8 - 6*u)/(1 + v) + (2*(1 + v))/(-1 + u) - 
       (4*(-3 - 6*u + u^2 - 6*v + 2*u*v + v^2))/3)*Log[u + v] + 
     (4*(2 - 2*u + u^2 + 2*v + v^2)*Log[1 - u]*Log[u + v])/(v*(u + v)) - 
     (4*(2 + 2*u + u^2 - 2*v + v^2)*Log[1 + u]*Log[u + v])/(u*(u + v)) + 
     (4*(2 + 2*u + u^2 - 2*v + v^2)*Log[1 - v]*Log[u + v])/(u*(u + v)) + 
     ((8 - 4*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (8 - 4*u)/v - 8/(u*v) - 
       (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*Log[1 - u - v]*Log[u + v] + 
     (2*(u - v)*(-2 + u + v)*(2 - 2*u - 2*v + u*v)*Log[v]*Log[u + v])/((-1 + u)^2*(-1 + v)^2) - 
     (4*(2 - 2*u + u^2 + 2*v + v^2)*Log[1 + v]*Log[u + v])/(v*(u + v)) + 
     ((u - v)*(-2 + u + v)*(-2 - u*v + 2*(u + v))*Log[u + v]^2)/((-1 + u)^2*(-1 + v)^2) + 
     (8 - 8*u - 8/(u*(u - v)) + (16 - 8*v)/(u - v) - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + 
       (12 - 6*u)/v - 12/(u*v) - 8*v + 4*u*v + 8/(u*(u + v)) + (-16 - 8*v)/(u + v) + (-4 + 2*v)/u)*
      PolyLog[2, u] + (4*(2 + 2*u + u^2 - 2*v + v^2)*PolyLog[2, (1 + u)^(-1)])/(u*(u + v)) + 
     ((8 - 4*v)/u + (8 - 4*u)/v - 8/(u*v) - 32/(u + v))*PolyLog[2, -2/(-3 + v)] + 
     (-4 + 8*u + (4 - 2*v)/(-1 + u) + 8/(u*(u - v)) + (4*u)/(-1 + v)^2 + (8 - 4*u)/(-1 + v) + 
       12/(u*v) + (-12 + 6*u)/v + 8*v + (2*v)/(-1 + u)^2 - 4*u*v + (-4 + 2*v)/u + 
       (-16 + 8*v)/(u - v))*PolyLog[2, -(u/(-1 + v))] + 
     ((8 - 4*v)/u + (8 - 4*u)/v - 8/(u*v) - 32/(u + v))*PolyLog[2, (2*(-1 + v))/(-3 + v)] + 
     (24 - 24*u + (28 - 14*v)/u + 8/(u*(u - v)) - (6*u)/(-1 + v)^2 + (-12 + 6*u)/(-1 + v) + 
       (12 - 6*u)/v - 12/(u*v) - 24*v - (8*v)/(-1 + u)^2 + 12*u*v - 8/(u*(u + v)) + 
       (-16 + 8*v)/(-1 + u) + (-16 + 8*v)/(u - v) + (-16 + 8*v)/(u + v))*PolyLog[2, v] + 
     (-12 + 8*u + (8 - 4*v)/(-1 + u) - 8/(u*(u - v)) + (16 - 8*v)/(u - v) + (2*u)/(-1 + v)^2 + 
       (4 - 2*u)/(-1 + v) + 4/(u*v) + (-4 + 2*u)/v + 8*v + (4*v)/(-1 + u)^2 - 4*u*v + 
       (-12 + 6*v)/u)*PolyLog[2, -(v/(-1 + u))] + (-20 + 16*u + (12 - 6*v)/(-1 + u) + 
       (6*u)/(-1 + v)^2 + (12 - 6*u)/(-1 + v) + 24/(u*v) + (-24 + 12*u)/v + 16*v + 
       (6*v)/(-1 + u)^2 - 8*u*v - 8/(u*(u + v)) + (-16 + 8*v)/u + (16 + 8*v)/(u + v))*
      PolyLog[2, (1 + v)^(-1)] + (-16 + 16*u + (12 - 6*v)/(-1 + u) + (6*u)/(-1 + v)^2 + 
       (12 - 6*u)/(-1 + v) + 16/(u*v) + (-16 + 8*u)/v + 16*v + (6*v)/(-1 + u)^2 - 8*u*v + 
       (-16 + 8*v)/u)*PolyLog[2, (2*v)/(1 + v)] + (8/(u*v) + (-8 + 4*u)/v + 32/(u + v) + 
       (-8 + 4*v)/u)*PolyLog[2, (1 + v)/4] + (-16 + 16*u + (12 - 6*v)/(-1 + u) + (6*u)/(-1 + v)^2 + 
       (12 - 6*u)/(-1 + v) + 8/(u*v) + (-8 + 4*u)/v + 16*v + (6*v)/(-1 + u)^2 - 8*u*v - 
       32/(u + v) + (-8 + 4*v)/u)*PolyLog[2, (1 + v)/2] - 
     (2*(u - v)*(-2 + u + v)*(2 - 2*u - 2*v + u*v)*PolyLog[2, u/(u + v)])/((-1 + u)^2*(-1 + v)^2) + 
     ((8 - 4*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (8 - 4*u)/v - 8/(u*v) - 
       (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*PolyLog[2, u + v] + 
     (4*(2 + 2*u + u^2 - 2*v + v^2)*PolyLog[2, (u + v)/(1 + u)])/(u*(u + v)) + 
     (4*(2 - 2*u + u^2 + 2*v + v^2)*PolyLog[2, (u + v)/(1 + v)])/(v*(u + v)))*
    (1 - UnitStep[-1 + u + v])) + 
 ca*cf*((-14 + 8/u - 2*u + 8/v - 2*v + 2*u*v + (-4 + 4*v)/(u + v) + (4 - 4*v^2)/(u + v)^2 + 
     (Pi^2*(u*(-2 + u*(2 - u - 8*v) + (8 - 8*v)*v) + v*(-6 + (6 - 3*v)*v)))/(6*u*v*(u + v)) + 
     (-1 + (2 - v)/u + (2 - u)/v - 2/(u*v) - 4/(u + v))*Log[2]^2 + 
     (18 - 4/(1 + u) + u*(-4 + 2*u) - (4*u)/v + (8*v)/(u + v)^3 + (-4 - 8*v)/(u + v)^2 + 
       (4 - 8*v)/(u + v))*Log[u] + (((4 - 8*v)*v + u*(4 + u*(-4 + 2*u + 2*v) + v*(-4 + 4*v)))*
       Log[1 - u]*Log[u])/((u - v)*v*(u + v)) + 
     ((-((u + v)^3*(-2*u*v + (u + v)^2)*(2 - 2*u*v - 2*(u + v) + (u + v)^2)) + 
        2*u*(u - v)*v*(-2*u*v + 2*u*v*(u + v) + 4*(u + v)^2 - u*v*(u + v)^2 - 2*(u + v)^3 + 
          (u + v)^4))*Log[u]^2)/(u*(u - v)*v*(u + v)^4) + (2 + (-4 + 2*v)/(u + v))*Log[1 + u]^2 + 
     (2 + 4/(u*v) + (-4 + 2*u)/v + 8/(u + v) + (-4 + 2*v)/u)*Log[2]*Log[2 - v] + 
     (10 - (4*v)/u - 4/(1 + v) - (8*v)/(u + v)^3 + v*(-4 + 2*v) + (-4 + 8*v)/(u + v) + 
       (4 + 8*v)/(u + v)^2)*Log[v] + (-2 - (8*v^2)/(u + v)^4 + (8*v*(1 + v))/(u + v)^3 + 
       4/(u*(u + v)) + (-4 + 2*v)/u + (12 + 2*v)/(u + v) + (-16 + (-8 - 4*v)*v)/(u + v)^2)*Log[u]*
      Log[v] + (-4/(u*(u - v)) + (8 - 4*v)/(u - v) + (4 - 2*v)/(u + v) + (-4 + 2*v)/u)*Log[1 - v]*
      Log[v] + (((u + v)^3*(-2*u*v + (u + v)^2)*(2 - 2*u*v - 2*(u + v) + (u + v)^2) + 
        2*u*(u - v)*v*(-2*u*v + 2*u*v*(u + v) + 4*(u + v)^2 - u*v*(u + v)^2 - 2*(u + v)^3 + 
          (u + v)^4))*Log[v]^2)/(u*(u - v)*v*(u + v)^4) + (4 + (-4 - 2*v)/(u + v))*Log[1 + v]^2 + 
     ((4*u)/v + (4*v)/u - (8*v^2)/(u + v)^3 + (4*v*(2 + v))/(u + v)^2 + (12 - 4*v)/(u + v) - 
       2*(8 - 2*u + u^2 - 2*v + v^2))*Log[-1 + u + v] - 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[u]*Log[-1 + u + v])/(u*v) - 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[v]*Log[-1 + u + v])/(u*v) + 
     ((2 - 2*(u + v) + (u + v)^2)*(2*u^2*v^2 - 4*u*v*(u + v)^2 + 3*(u + v)^4)*Log[-1 + u + v]^2)/
      (u*v*(u + v)^4) + (2*(u - v)*(2 - 2*u + u^2 - 2*v + u*v + v^2)*Log[u]*Log[u + v])/
      (u*v*(u + v)) + ((-4 + u*(4 - 2*u - 4*v) - 4*v^2)*Log[u + v]^2)/(v*(u + v)) + 
     (((4 - 8*v)*v + u*(4 + u*(-4 + 2*u + 2*v) + v*(-4 + 4*v)))*PolyLog[2, u])/
      ((u - v)*v*(u + v)) + (4 + (-8 + 4*v)/(u + v))*PolyLog[2, (1 + u)^(-1)] + 
     (2 + 4/(u*v) + (-4 + 2*u)/v + 8/(u + v) + (-4 + 2*v)/u)*PolyLog[2, -(-2 + v)^(-1)] + 
     (-4/(u*(u - v)) + (8 - 4*v)/(u - v) + (4 - 2*v)/(u + v) + (-4 + 2*v)/u)*
      PolyLog[2, -((-1 + v)/u)] + (((4 - 8*v)*v + u*(4 + u*(-4 + 2*u + 2*v) + v*(-4 + 4*v)))*
       PolyLog[2, -((-1 + u)/v)])/((u - v)*v*(u + v)) + 
     (-2 + (4 - 2*v)/u + (4 - 2*u)/v - 4/(u*v) - 8/(u + v))*PolyLog[2, v/2] + 
     (2 - 4/(u*(u - v)) + (8 - 4*v)/(u - v) + 4/(u*v) + (-4 + 2*u)/v + (12 - 2*v)/(u + v) + 
       (-8 + 4*v)/u)*PolyLog[2, v] + (-2 + (4 - 2*v)/u + (4 - 2*u)/v - 4/(u*v) - 8/(u + v))*
      PolyLog[2, -(v/(-2 + v))] + (8 + (-8 - 4*v)/(u + v))*PolyLog[2, (1 + v)^(-1)] + 
     (-6 + (4 - 2*v)/u + (4 - 2*u)/v - 4/(u*v) - 8/(u + v))*PolyLog[2, (u + v)^(-1)] - 
     (2*(u - v)*(2 - 2*u + u^2 - 2*v + u*v + v^2)*PolyLog[2, u/(u + v)])/(u*v*(u + v)))*
    (1 - UnitStep[1 - u - v]) + (2 + (8*u)/v - 4*v + (8*v)/u + 2*u*v - (8*v^2)/(u + v)^4 + 
     (8*v*(1 + v))/(u + v)^3 + (2 + (-8 - 6*v)*v)/(u + v)^2 + (-2 + v*(6 + 4*v))/(u + v) + 
     (Pi^2*(v^4*(2 + (-2 + v)*v) + u*(v^3*(28 + v*(-30 + 29*v)) + 
          u*(v^2*(48 + v*(-76 + 103*v)) + u*(u*(6 + u*(-6 + 3*u + 35*v) + v*(-42 + 109*v)) + 
              v*(36 + v*(-84 + 152*v)))))))/(12*u*v*(u + v)^4) + 
     (11/2 - (3*(-2 + v))/(2*u) - (3*(-2 + u))/(2*v) - 3/(u*v) - 14/(u + v))*Log[2]^2 + 
     (6 + (3*u)/v - 2/(1 + v) - v/(u + v))*Log[1 - u] + 
     ((v^2*(4 + v*(-4 + 2*v)) + u*(v*(6 + v*(-12 + 4*v)) + u*(-2 + u*(2 - u - v) + v*(-2 + 4*v))))*
       Log[1 - u]^2)/(2*u*(u - v)*v*(u + v)) + (15 - 2/(1 + u) + u*(-4 + 2*u) - (5*u)/v - (4*v)/u + 
       (12*v^2)/(u + v)^4 + ((-4 - 12*v)*v)/(u + v)^3 + (2 - 13*v)/(u + v) + 
       (-2 + v*(4 + 4*v))/(u + v)^2)*Log[u] + ((-2 + (2 - u)*u + v*(4 + 2*v))*Log[1 - u]*Log[u])/
      (v*(u + v)) + (5 + (4*(-2 + v))/u + (3*(-2 + u))/(2*v) + 3/(u*v) + (2*v^2)/(u + v)^4 - 
       (2*v*(1 + v))/(u + v)^3 + 5/(u*(u + v)) + (1 - (7*v)/2)/(u + v) + (4 + v*(2 + v))/(u + v)^2)*
      Log[u]^2 + (2 + (-4 + 2*v)/(u + v))*Log[1 + u]^2 + (5 - 2/(1 + u) + (3*v)/u + v/(u + v))*
      Log[1 - v] - ((2 - 2*v + v^2)*Log[u]*Log[1 - v])/(u*(u + v)) + 
     ((v^2*(2 + (-2 + v)*v) + u*(u*(-4 + u*(4 - 2*u - 4*v) + (12 - 4*v)*v) + v*(-6 + v*(2 + v))))*
       Log[1 - v]^2)/(2*u*(u - v)*v*(u + v)) + (6 - 8/(u + v))*Log[1 - v]*Log[3 - v] + 
     (-6 + 8/(u + v))*Log[3 - v]^2 + ((-3*u)/v - (3*v)/u + (12*v^2)/(u + v)^4 - 
       (12*v*(1 + v))/(u + v)^3 + (-2 - 4*v)/(u + v) + (2 + v*(12 + 4*v))/(u + v)^2)*
      Log[1 - u - v] + (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u]*Log[1 - u - v])/(u*v) + 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*(u^4 + v^4)*Log[u]*Log[1 - u - v])/(u*v*(u + v)^4) + 
     (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - v]*Log[1 - u - v])/(u*v) - 
     ((2 - 2*(u + v) + (u + v)^2)*(2*u^2*v^2 - 4*u*v*(u + v)^2 + 7*(u + v)^4)*Log[1 - u - v]^2)/
      (2*u*v*(u + v)^4) + (6 - (4*u)/v - (5*v)/u - 2/(1 + v) + (12*v^2)/(u + v)^4 + 
       ((-20 - 12*v)*v)/(u + v)^3 + v*(-4 + 2*v) + (-6 + 5*v)/(u + v) + 
       (6 + v*(20 + 4*v))/(u + v)^2)*Log[v] - ((2 - 2*u + u^2)*Log[1 - u]*Log[v])/(v*(u + v)) + 
     (-1 + 12/(u*v) + (-12 + 6*u)/v - (12*v^2)/(u + v)^4 + (12*v*(1 + v))/(u + v)^3 + 
       2/(u*(u + v)) + (22 + 5*v)/(u + v) + (-14 + 7*v)/u + (-24 + (-12 - 6*v)*v)/(u + v)^2)*Log[u]*
      Log[v] + ((-2 + u*(4 + 2*u) + (2 - v)*v)*Log[1 - v]*Log[v])/(u*(u + v)) + 
     ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*(u^4 + v^4)*Log[1 - u - v]*Log[v])/(u*v*(u + v)^4) + 
     (5/2 + (3*(-2 + v))/(2*u) + (4*(-2 + u))/v + 8/(u*v) + (2*v^2)/(u + v)^4 - 
       (2*v*(1 + v))/(u + v)^3 - 5/(u*(u + v)) + (1 + (3*v)/2)/(u + v) + (4 + v*(2 + v))/(u + v)^2)*
      Log[v]^2 + (1 + 6/(u*v) + (-6 + 3*u)/v + 12/(u + v) + (-6 + 3*v)/u)*Log[2]*Log[1 + v] + 
     (-6 + 8/(u + v))*Log[1 - v]*Log[1 + v] + (6 - 8/(u + v))*Log[3 - v]*Log[1 + v] + 
     (7 + 6/(u*v) + (-6 + 3*u)/v + 4/(u + v) + (-6 + 3*v)/u)*Log[v]*Log[1 + v] + 
     (-3 + (6 - 3*v)/u + (6 - 3*u)/v - 6/(u*v) + (-8 - 2*v)/(u + v))*Log[1 + v]^2 + 
     (-17 + (4 - 2*u)*u + 2/(1 + u) + u/v + v/u + (4 - 2*v)*v + 2/(1 + v) + (24*v^2)/(u + v)^4 - 
       (24*v*(1 + v))/(u + v)^3 + (-4 - 8*v)/(u + v) + (4 + v*(24 + 8*v))/(u + v)^2)*Log[u + v] - 
     (2*(2 - 2*u + u^2 + 2*v + v^2)*Log[1 - u]*Log[u + v])/(v*(u + v)) + 
     (-1 + (-2 + v)/u + 6/(u*v) + (-6 + 3*u)/v - (8*v^2)/(u + v)^4 + (8*v*(1 + v))/(u + v)^3 - 
       4/(u*(u + v)) + (16 + 6*v)/(u + v) + (-16 + (-8 - 4*v)*v)/(u + v)^2)*Log[u]*Log[u + v] + 
     (-2 + (4 - 2*v)/(u + v))*Log[1 + u]*Log[u + v] - 
     (2*(2 + 2*u + u^2 - 2*v + v^2)*Log[1 - v]*Log[u + v])/(u*(u + v)) - 
     (2*(2 - 2*(u + v) + (u + v)^2)*(2*u^2*v^2 - 4*u*v*(u + v)^2 + 3*(u + v)^4)*Log[1 - u - v]*
       Log[u + v])/(u*v*(u + v)^4) + (4/(u*v) + (-4 + 2*u)/v - (8*v^2)/(u + v)^4 + 
       (8*v*(1 + v))/(u + v)^3 + (-4 + 2*v)/u + (16 + 4*v)/(u + v) + 
       (-16 + (-8 - 4*v)*v)/(u + v)^2)*Log[v]*Log[u + v] + (-4 + (4 + 2*v)/(u + v))*Log[1 + v]*
      Log[u + v] + (-11/2 - (15*(-2 + v))/(2*u) - (17*(-2 + u))/(2*v) - 17/(u*v) + 
       (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 + 2/(u*(u + v)) + (-24 - 5*v)/(u + v) + 
       (16 + v*(8 + 4*v))/(u + v)^2)*Log[u + v]^2 + 
     (((6 - 8*v)*v + u*(2 + u*(-2 + u + 3*v) + v*(-6 + 4*v)))*PolyLog[2, u])/((u - v)*v*(u + v)) + 
     (2 + (-4 + 2*v)/(u + v))*PolyLog[2, (1 + u)^(-1)] + (-6 + 8/(u + v))*PolyLog[2, -2/(-3 + v)] + 
     ((v^2*(2 + (-2 + v)*v) + u*(u*(-4 + u*(4 - 2*u - 6*v) + (8 - 2*v)*v) + v*(-6 + v*(6 + v))))*
       PolyLog[2, -(u/(-1 + v))])/(u*(u - v)*v*(u + v)) + (-6 + 8/(u + v))*
      PolyLog[2, (2*(-1 + v))/(-3 + v)] + 
     ((v^2*(-8 + (8 - 4*v)*v) + u*(v*(-6 + (8 - 10*v)*v) + 
          u*(6 + (6 - 4*v)*v + u*(-6 + 3*u + 7*v))))*PolyLog[2, v])/(u*(u - v)*v*(u + v)) + 
     ((v^2*(4 + v*(-4 + 2*v)) + u*(u*(-2 + u*(2 - u - v) + v*(-6 + 2*v)) + v*(6 + v*(-8 + 6*v))))*
       PolyLog[2, -(v/(-1 + u))])/(u*(u - v)*v*(u + v)) + 
     (-3 + (6 - 3*v)/u + (6 - 3*u)/v - 6/(u*v) + (-8 - 2*v)/(u + v))*PolyLog[2, (1 + v)^(-1)] + 
     (-7 + (6 - 3*v)/u + (6 - 3*u)/v - 6/(u*v) - 4/(u + v))*PolyLog[2, (2*v)/(1 + v)] + 
     (6 - 8/(u + v))*PolyLog[2, (1 + v)/4] + (-13 + (6 - 3*v)/u + (6 - 3*u)/v - 6/(u*v) + 
       4/(u + v))*PolyLog[2, (1 + v)/2] + ((u*(-2 + (2 - u)*u) + v*(2 + (-2 + v)*v))*
       PolyLog[2, u/(u + v)])/(u*v*(u + v)) + (-1 + (-2 + v)/u + (-2 + u)/v + 2/(u*v) + 4/(u + v))*
      PolyLog[2, u + v] + (2 + (-4 + 2*v)/(u + v))*PolyLog[2, (u + v)/(1 + u)] + 
     (4 + (-4 - 2*v)/(u + v))*PolyLog[2, (u + v)/(1 + v)])*(1 - UnitStep[-1 + u + v]));

C2["q,qp","unit"] = cf*tf*((Pi^2*(-2 - 3*v)*delta[1 - u])/6 + ((-132 - 107/v - 48*v + 287*v^2)*delta[1 - u])/54 + 
  (Pi^2*(1 + v)*delta[1 - u]*Log[1 - v])/3 + ((-60 - 7/v + 42*v + 25*v^2)*delta[1 - u]*Log[1 - v])/
   9 + ((3 + 4/v - 3*v - 4*v^2)*delta[1 - u]*Log[1 - v]^2)/6 + 
  (2*Pi^2*(1 + v)*delta[1 - u]*Log[v])/3 + (-10 - 7/(9*v) + (-9 - (31*v)/9)*v)*delta[1 - u]*
   Log[v] + (-1 - v)*delta[1 - u]*Log[1 - v]^2*Log[v] + ((-3 + 8/v - 15*v)*delta[1 - u]*Log[v]^2)/
   12 + (-1 - v)*delta[1 - u]*Log[1 - v]*Log[v]^2 + (7*(1 + v)*delta[1 - u]*Log[v]^3)/6 + 
  (Pi^2*(1 + v)*plusD[0, 1 - u])/3 + ((-60 - 7/v + 42*v + 25*v^2)*plusD[0, 1 - u])/9 + 
  (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*Log[1 - v]*plusD[0, 1 - u] + 
  (-1 + 4/(3*v) + (-4 - (4*v)/3)*v)*Log[v]*plusD[0, 1 - u] + 2*(1 + v)*Log[v]^2*plusD[0, 1 - u] + 
  (1 + 4/(3*v) + (-1 - (4*v)/3)*v)*plusD[1, 1 - u] + 2*(1 + v)*Log[v]*plusD[1, 1 - u] + 
  (1 - 4/(3*v) + v*(4 + (4*v)/3))*delta[1 - u]*PolyLog[2, v] - 
  2*(1 + v)*delta[1 - u]*Log[1 - v]*PolyLog[2, v] - 2*(1 + v)*plusD[0, 1 - u]*PolyLog[2, v] - 
  4*(1 + v)*delta[1 - u]*PolyLog[3, 1 - v] - 2*(1 + v)*delta[1 - u]*PolyLog[3, (-1 + v)/v] - 
  6*(1 + v)*delta[1 - u]*PolyLog[3, v] + ((9 + u - 4*v)*(-1 + v) - 7/(9*(-1 + u)*v) + 
    (26*(-1 + v)*v)/(-1 + u)^3 + (-69 + 33*v + 43*v^2)/(9*(-1 + u)) + 
    (-12 + v*(-2 + 14*v))/(-1 + u)^2 + 
    (Pi^2*(5 + v*(-14 + 12*v) + u*(-10 + 18*v + u*(12 + v*(-18 + 12*v) + u*(-14 + 7*u + 14*v)))))/
     (12*(-1 + u)^4) + 
    ((-1 + v*(-6 + 4*v) + u*(6 + 10*v + u*(-8 + v*(-10 + 4*v) + u*(2 + u + 6*v))))*Log[2]^2)/
     (2*(-1 + u)^4) + (2*(-1 + v)^2 + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - 
      (4*v^2)/(3*(-1 + u)) + (2 - 2*v^2)/(-1 + u)^2)*Log[1 - u] + 
    ((1 + (6 - 4*v)*v + u*(-6 - 10*v + u*(8 + u*(-2 - u - 6*v) + (10 - 4*v)*v)))*Log[2]*Log[2 - u])/
     (-1 + u)^4 + (1 + u^2 - (8*v)/(-1 + u) + ((-20 - 24*v)*v)/(-1 + u)^3 - (22*v^2)/(-1 + u)^4 + 
      v*(-2 + 2*u + 2*v) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2)*Log[u] + 
    (2*(-1 + v)^2 + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - (4*v^2)/(3*(-1 + u)) + 
      (2 - 2*v^2)/(-1 + u)^2)*Log[1 - v] + ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]*
      Log[1 - v])/(-1 + u)^4 + (-2 + 4/(3*(-1 + u)*v) + ((-20 - 24*v)*v)/(-1 + u)^3 - 
      (22*v^2)/(-1 + u)^4 + v*(-6 + 3*v) + (-2 + (-22 - 8*v)*v)/(-1 + u)^2 + 
      (-4 + (-4 - (4*v)/3)*v)/(-1 + u))*Log[v] + 
    ((2 + v*(-2 + 2*v) + u*(-6 + 2*v + u*(8 + v*(-2 + 2*v) + u*(-6 + 2*u + 2*v))))*Log[1 - u]*
      Log[v])/(-1 + u)^4 + ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]*Log[v])/
     (-1 + u)^4 + Log[v]^2 + ((22*v^2)/(-1 + u)^4 - (u + v)^2 + (4 + 4*v)/(-1 + u) + 
      (v*(24 + 20*v))/(-1 + u)^3 + (4 + v*(22 + 6*v))/(-1 + u)^2)*Log[-1 + u + v] - 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*Log[-1 + u + v])/(-1 + u)^4 + 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]*Log[-1 + u + v])/(-1 + u)^4 - 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - v]*Log[-1 + u + v])/(-1 + u)^4 + 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[v]*Log[-1 + u + v])/(-1 + u)^4 - 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[-1 + u + v]^2)/(-1 + u)^4 + 
    ((1 + (6 - 4*v)*v + u*(-6 - 10*v + u*(8 + u*(-2 - u - 6*v) + (10 - 4*v)*v)))*
      PolyLog[2, -(-2 + u)^(-1)])/(-1 + u)^4 + 
    ((-1 + v*(-6 + 4*v) + u*(6 + 10*v + u*(-8 + v*(-10 + 4*v) + u*(2 + u + 6*v))))*PolyLog[2, u/2])/
     (-1 + u)^4 + (((8 - 6*v)*v + u*(-4 - 12*v + u*(6 + u*(-2*u - 8*v) + (12 - 6*v)*v)))*
      PolyLog[2, u])/(-1 + u)^4 + 
    ((-1 + v*(-6 + 4*v) + u*(6 + 10*v + u*(-8 + v*(-10 + 4*v) + u*(2 + u + 6*v))))*
      PolyLog[2, -(u/(-2 + u))])/(-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      PolyLog[2, -((-1 + v)/u)])/(-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      PolyLog[2, -((-1 + u)/v)])/(-1 + u)^4 + 
    ((-2 + (2 - 2*v)*v + u*(6 - 2*v + u*(-8 + u*(6 - 2*u - 2*v) + (2 - 2*v)*v)))*PolyLog[2, v])/
     (-1 + u)^4)*(1 - UnitStep[1 - u - v]) + (-1/2 - 7/(9*(-1 + u)*v) + (14 + u - 4*v)*v + 
    (44*v^2)/(-1 + u)^4 + (v*(31 + 20*v))/(-1 + u)^2 + (v*(30 + 58*v))/(-1 + u)^3 + 
    (-120 + 354*v + 86*v^2)/(18*(-1 + u)) + 
    (Pi^2*(-21 + (6 - 16*v)*v + u*(58 + 14*v + u*(-64 + u*(38 - 11*u - 6*v) + (-14 - 16*v)*v))))/
     (12*(-1 + u)^4) + ((3 + v*(-2 + 3*v) + u*(-8 + u*(9 + 3*v^2 + u*(-6 + 2*u + 2*v))))*Log[2]^2)/
     (-1 + u)^4 + (2*(-1 + v)^2 + 4/(3*(-1 + u)*v) + ((-8 - 16*v)*v)/(-1 + u)^3 - 
      (16*v^2)/(-1 + u)^4 + (2 + (-12 - 6*v)*v)/(-1 + u)^2 + (1 + (2 - (4*v)/3)*v)/(-1 + u))*
     Log[1 - u] + (u^2 + (-1 - 11*v)/(-1 + u) + ((-28 - 32*v)*v)/(-1 + u)^3 - (30*v^2)/(-1 + u)^4 + 
      v*(-2 + 2*u + 2*v) + (-3 + (-30 - 11*v)*v)/(-1 + u)^2)*Log[u] - 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*Log[u])/(-1 + u)^4 + 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]^2)/(4*(-1 + u)^4) + 
    ((-6 + (4 - 6*v)*v + u*(16 + u*(-18 + u*(12 - 4*u - 4*v) - 6*v^2)))*Log[2]*Log[1 + u])/
     (-1 + u)^4 + ((-6 + (4 - 6*v)*v + u*(16 + u*(-18 + u*(12 - 4*u - 4*v) - 6*v^2)))*Log[u]*
      Log[1 + u])/(-1 + u)^4 + ((6 + v*(-4 + 6*v) + u*(-16 + u*(18 + 6*v^2 + u*(-12 + 4*u + 4*v))))*
      Log[1 + u]^2)/(-1 + u)^4 + (2*(-1 + v)^2 + 4/(3*(-1 + u)*v) - (4*(-1 + v)*v)/(-1 + u)^3 - 
      (4*v^2)/(3*(-1 + u)) + (2 - 2*v^2)/(-1 + u)^2)*Log[1 - v] + 
    ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - v]^2)/(2*(-1 + u)^4) + 
    ((-5 + (10 - 5*v)*v + u*(15 + (-10 - 6*v)*v + u*(-18 + u*(11 - 3*u - 6*v) + (6 - 3*v)*v)))*
      Log[1 - u - v])/(-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u]*
      Log[1 - u - v])/(-1 + u)^4 + (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]*
      Log[1 - u - v])/(2*(-1 + u)^4) - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - v]*
      Log[1 - u - v])/(-1 + u)^4 + (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      Log[1 - u - v]^2)/(4*(-1 + u)^4) + (-3 + 4/(3*(-1 + u)*v) + ((-16 - 20*v)*v)/(-1 + u)^3 - 
      (14*v^2)/(-1 + u)^4 + v*(-6 + 3*v) + (-3 + (-18 - 7*v)*v)/(-1 + u)^2 + 
      (-6 + (-9 - (4*v)/3)*v)/(-1 + u))*Log[v] + 
    (3 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2)*Log[1 - u]*
     Log[v] + (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u]*Log[v])/(2*(-1 + u)^4) + 
    (3*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u - v]*Log[v])/(2*(-1 + u)^4) + 
    ((-9 + (-6 - 2*v)*v + u*(26 + 22*v + u*(-26 + (-22 - 2*v)*v + u*(10 - u + 6*v))))*Log[v]^2)/
     (4*(-1 + u)^4) + (-1 - u^2 - 2*u*v - v^2 + (4*v*(1 + v))/(-1 + u)^3 + 
      (2 + v*(8 + 2*v))/(-1 + u)^2)*Log[u + v] - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      Log[1 - u - v]*Log[u + v])/(-1 + u)^4 + ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      Log[v]*Log[u + v])/(-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      Log[u + v]^2)/(2*(-1 + u)^4) + 
    ((-6 + (4 - 6*v)*v + u*(16 + u*(-18 + u*(12 - 4*u - 4*v) - 6*v^2)))*PolyLog[2, u])/(-1 + u)^4 + 
    ((6 + v*(-4 + 6*v) + u*(-16 + u*(18 + 6*v^2 + u*(-12 + 4*u + 4*v))))*PolyLog[2, (1 + u)^(-1)])/
     (-1 + u)^4 + ((6 + v*(-4 + 6*v) + u*(-16 + u*(18 + 6*v^2 + u*(-12 + 4*u + 4*v))))*
      PolyLog[2, (2*u)/(1 + u)])/(-1 + u)^4 + 
    ((6 + v*(-4 + 6*v) + u*(-16 + u*(18 + 6*v^2 + u*(-12 + 4*u + 4*v))))*PolyLog[2, (1 + u)/2])/
     (-1 + u)^4 + ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*PolyLog[2, -(u/(-1 + v))])/
     (-1 + u)^4 + ((-2 + (2 - 2*v)*v + u*(6 - 2*v + u*(-8 + u*(6 - 2*u - 2*v) + (2 - 2*v)*v)))*
      PolyLog[2, v])/(-1 + u)^4 + 
    ((5 + v*(-2 + 4*v) + u*(-14 - 2*v + u*(16 + u*(-10 + 3*u + 2*v) + v*(2 + 4*v))))*
      PolyLog[2, -(v/(-1 + u))])/(-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      PolyLog[2, u/(u + v)])/(-1 + u)^4 - ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*
      PolyLog[2, u + v])/(-1 + u)^4)*(1 - UnitStep[-1 + u + v]) + 6*(1 + v)*delta[1 - u]*Zeta[3]);

C2["qp,qbp","unit"] = cf*tf*(((2*(-1 + u + v - u*v)*(2 + (u + v)^2))/(u + v)^2 + 
    (-8 + (4 - 2*u)*u - (8*v)/(u + v)^3 + (-4 + 4*v)/(u + v) + (4 + 8*v)/(u + v)^2)*Log[u] - 
    ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]^2)/(u + v)^4 + 
    (-4 + (4 - 2*v)*v + (8*v)/(u + v)^3 + (-4 - 8*v)/(u + v)^2 + (4 - 4*v)/(u + v))*Log[v] + 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[v])/(u + v)^4 - 
    ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[v]^2)/(u + v)^4 + 
    ((-8*u*v + (u + v)*(4*u*v + (u + v)*(-4 + (u + v)*(10 - 4*u*v + (u + v)*(-4 + 2*(u + v))))))*
      Log[-1 + u + v])/(u + v)^3 + ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*
      Log[-1 + u + v]^2)/(u + v)^4)*(1 - UnitStep[1 - u - v]) + 
  (-1/6*(Pi^2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2))/(u + v)^4 + 
    (-(u + v)^4 + u*v*(-24 + 24*(u + v) - 12*(u + v)^2 + 4*(u + v)^3 - 2*(u + v)^4))/(u + v)^4 + 
    (-10 + (4 - 2*u)*u - (16*v^2)/(u + v)^4 + (-2 + 10*v)/(u + v) + (v*(8 + 16*v))/(u + v)^3 + 
      (2 + (-8 - 6*v)*v)/(u + v)^2)*Log[u] - ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*
      Log[u]^2)/(2*(u + v)^4) + 
    ((16*u*v + (u + v)*(-16*u*v + (u + v)*(-2 + 6*u*v + (u + v)*(2 - 2*(u + v)))))*Log[1 - u - v])/
     (u + v)^4 + ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[1 - u - v])/
     (u + v)^4 - ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[1 - u - v]^2)/
     (2*(u + v)^4) + (-6 + (4 - 2*v)*v - (16*v^2)/(u + v)^4 + (6 + 2*v)/(u + v) + 
      (v*(24 + 16*v))/(u + v)^3 + (-6 + (-24 - 6*v)*v)/(u + v)^2)*Log[v] + 
    (3*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[v])/(u + v)^4 + 
    ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[1 - u - v]*Log[v])/(u + v)^4 - 
    ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[v]^2)/(2*(u + v)^4) + 
    ((32*u*v + (u + v)*(-32*u*v + (u + v)*(-4 + 12*u*v + 
           (u + v)*(4 + (u + v)*(8 - 4*u*v + (u + v)*(-4 + 2*(u + v)))))))*Log[u + v])/(u + v)^4 + 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u]*Log[u + v])/(u + v)^4 - 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[1 - u - v]*Log[u + v])/(u + v)^4 + 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[v]*Log[u + v])/(u + v)^4 - 
    (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u + v]^2)/(u + v)^4)*
   (1 - UnitStep[-1 + u + v]));

C2["q,qp","mixed"] = cf*tf*((-8/(3*(1 + u)) - (16*(-1 + v))/(3*(1 + u)^2) - (16*(-1 + u))/(3*(1 + v)^2) - 
    8/(3*(1 + v)) - (2*(9 - 11*u + 2*u^2 - 11*v + 13*u*v + 2*v^2))/3 + 
    (u*(v*(-36 + (84 - 48*v)*v) + u*(-36 + v*(72 + (-12 - 24*v)*v) + 
         u*(-4 + v*(12 + (-4 - 16*v)*v) + u*(v*(-24 + (12 - 24*v)*v) + 
             u*(-12 + v*(-12 - 16*v^2) + u*(-8 + u*(-4*u - 12*v) - 16*v^2))))))*Log[u])/
     (3*(-1 + u)*(1 + u)^3*(-1 + v)*(u + v)) + 
    (v*(-36*u + 84*u^2 - 48*u^3 + v*(-36 + 72*u - 12*u^2 - 24*u^3 + 
         v*(-4 + 12*u - 4*u^2 - 16*u^3 + v*(-24*u + 12*u^2 - 24*u^3 + 
             v*(-12 - 12*u - 16*u^3 + v*(-8 - 16*u^2 + (-12*u - 4*v)*v))))))*Log[v])/
     (3*(-1 + u)*(-1 + v)*(1 + v)^3*(u + v)) + 
    (4*(-1 + u + v)^2*(-5 - u*v + 5*(u + v) - 2*u*v*(u + v) - (u + v)^2 + (u + v)^3)*
      Log[-1 + u + v])/(3*(-1 + u)*(-1 + v)*(u + v)))*(1 - UnitStep[1 - u - v]) + 
  ((u*v*(-4 - 32*(u + v) + 8*(u + v)^3 - 4*(u + v)^4 + u*v*(-58 + 4*(u + v) + 46*(u + v)^2 - 
         8*(u + v)^3 + u*v*(-72 - 18*u*v + 4*(u + v) - 4*(u + v)^2))))/
     (3*(-1 + u)*(1 + u)^2*(-1 + v)*(1 + v)^2) + 
    (v*(-24 + (48 - 24*u)*u + v*(-24 + (36 - 12*u)*u + v*(-36 + (28 - 8*u)*u + 
           v*(-40 + (20 - 12*u)*u + (-20 + (12 - 8*u)*u)*v))))*Log[1 - u])/
     (3*(-1 + u)*(-1 + v)*(1 + v)^3) + 
    (u*(v*(-12 + (36 - 24*v)*v) + u*(-12 + v*(48 + (-24 - 12*v)*v) + 
         u*(20 + v*(12 + (-20 - 8*v)*v) + u*(36 + v*(-12 - 12*v^2) + 
             u*(28 + u*(12 + u*(-4*u - 12*v) + (-12 - 8*v)*v) + v*(-12 - 8*v^2))))))*Log[u])/
     (3*(-1 + u)*(1 + u)^3*(-1 + v)*(u + v)) + 
    (u*(-24 + (48 - 24*v)*v + u*(-24 + (36 - 12*v)*v + u*(-36 + (28 - 8*v)*v + 
           u*(-40 + (20 - 12*v)*v + u*(-20 + (12 - 8*v)*v)))))*Log[1 - v])/
     (3*(-1 + u)*(1 + u)^3*(-1 + v)) + 
    (v*(-12*u + 36*u^2 - 24*u^3 + v*(-12 + 48*u - 24*u^2 - 12*u^3 + 
         v*(20 + 12*u - 20*u^2 - 8*u^3 + v*(36 - 12*u - 12*u^3 + v*(28 - 12*u - 8*u^3 + v*
                (12 - 12*u - 8*u^2 + (-12*u - 4*v)*v))))))*Log[v])/
     (3*(-1 + u)*(-1 + v)*(1 + v)^3*(u + v)) + 
    ((-4*(-2 + v))/(3*(1 + u)^2) + 8/(3*(1 + u)*(-1 + v)) + (2*(1 + 4*u + 2*u^3))/(3*(-1 + v)) + 
      (8*(-1 + v))/(3*(1 + u)^3) + (8*(-1 + u))/(3*(1 + v)^3) - (4*(-2 + u))/(3*(1 + v)^2) + 
      8/(3*(-1 + u)*(1 + v)) + (2*(-5 + 4*u))/(3*(1 + v)) + (2*(-5 + 4*v))/(3*(1 + u)) + 
      (8*(5 - u + u^2 - v + u*v + v^2))/3 + (2*(1 + 4*v + 2*v^3))/(3*(-1 + u)))*Log[u + v])*
   (1 - UnitStep[-1 + u + v]));

H0["q"] = delta[1 - x];

H1["q"] = cf*((5 - 3*x)/2 - (9*delta[1 - x])/2 + (2*Pi^2*delta[1 - x])/3 + (-1 - x)*Log[1 - x] + 
  (-2 - 4/(-1 + x) - 2*x)*Log[x] - (3*plusD[0, 1 - x])/2 + 2*plusD[1, 1 - x]);

H1["g"] = cf*((-4 + 4/x + 2*x)*Log[1 - x] + (-8 + 8/x + 4*x)*Log[x]);

H2["q"] = cf*tf*(-29 - 148/(27*x) - (8*Pi^2*x)/3 + x*(29 + (148*x)/27) + 
   (2*(-23 + 2/x + 11*x + 10*x^2)*Log[1 - x])/3 + (1 + 4/(3*x) + (-1 - (4*x)/3)*x)*Log[1 - x]^2 + 
   (4*Pi^2*(1 + x)*Log[x])/3 - (4*(93 - 6/x + 57*x + 13*x^2)*Log[x])/9 + 
   2*(1 + x)*Log[1 - x]^2*Log[x] + ((15 + 32/x - 21*x + 8*x^2)*Log[x]^2)/6 + 
   (11*(1 + x)*Log[x]^3)/3 - (8*(1 + x)^3*Log[x]*Log[1 + x])/(3*x) + 
   4*(1 + x)*Log[1 - x]*PolyLog[2, 1 - x] - (8*(1 + x)^3*PolyLog[2, -x])/(3*x) + 
   (-2 - 16/(3*x) + x*(10 + (8*x)/3))*PolyLog[2, x] - 4*(1 + x)*PolyLog[3, 1 - x] - 
   12*(1 + x)*PolyLog[3, x] + 12*(1 + x)*Zeta[3]) + 
 cf*nf*tf*((19*(-11 + x))/54 - (2*Pi^2)/(9*(-1 + x)) + (457*delta[1 - x])/72 - 
   (19*Pi^2*delta[1 - x])/18 + (13*(1 + x)*Log[1 - x])/9 + ((-1 - x)*Log[1 - x]^2)/3 + 
   (7/3 + 16/(3*(-1 + x)) + 3*x)*Log[x] - ((1 + x^2)*Log[x]^2)/(6*(-1 + x)) + 
   (247*plusD[0, 1 - x])/54 - (2*Pi^2*plusD[0, 1 - x])/9 - (29*plusD[1, 1 - x])/9 + 
   (2*plusD[2, 1 - x])/3 + (2*(1 + 2/(-1 + x) + x)*PolyLog[2, x])/3 + (2*delta[1 - x]*Zeta[3])/3) + 
 cf^2*((Pi^2*(-5 - 3/(-1 + x) - 8*x - 4*x^3))/6 + (-3 + x*(-63 + 32*x))/8 + (331*delta[1 - x])/32 - 
   (13*Pi^2*delta[1 - x])/8 + (5*Pi^4*delta[1 - x])/24 + (2*Pi^2*(1 + x^2)*Log[2])/(3*(1 + x)) - 
   (4*(1 + x^2)*Log[2]^3)/(3*(1 + x)) + ((1 + 55*x)*Log[1 - x])/4 - 
   (2*Pi^2*(1 - (-1 + x)^(-1) - (1 + x)^(-1))*Log[1 - x])/3 + (-2 + 2*x + 4/(1 + x))*Log[2]^2*
    Log[1 - x] + (3 + x)*Log[1 - x]^2 + (2 - 2*x - 4/(1 + x))*Log[2]*Log[1 - x]^2 + 
   ((-5 - x + 4/(1 + x))*Log[1 - x]^3)/3 + ((41 + 53/(-1 + x) + 19*x + 8*x^2 - 8/(1 + x))*Log[x])/
    2 + (Pi^2*(-1 - 10/(-1 + x) - 5*x - 4/(1 + x))*Log[x])/6 + 
   (11 + 6/(-1 + x) - 7*x)*Log[1 - x]*Log[x] + (-2 - 9/(-1 + x) - 6*x - 4/(1 + x))*Log[1 - x]^2*
    Log[x] + ((-39 - 33/(-1 + x) + x + 8*x^3)*Log[x]^2)/4 + (5/(-1 + x) + (7*(1 + x))/2)*Log[1 - x]*
    Log[x]^2 + ((33 + 80/(-1 + x) + 69*x + 36/(1 + x))*Log[x]^3)/12 - 
   (2*Pi^2*Log[1 + x])/(3*(1 + x)) + (-2 + 2*x + 4/(1 + x))*Log[2]^2*Log[1 + x] + 
   (-2 - 6*x - 4*x^3)*Log[x]*Log[1 + x] + (2 - 2*x - 6/(1 + x))*Log[x]^2*Log[1 + x] + 
   (2 - 2*x - 4/(1 + x))*Log[2]*Log[1 + x]^2 + (-2*(-1 + x) - 8/(3*(1 + x)))*Log[1 + x]^3 + 
   (51*plusD[0, 1 - x])/8 - (27*plusD[1, 1 - x])/4 + (2*Pi^2*plusD[1, 1 - x])/3 - 
   (9*plusD[2, 1 - x])/2 + 2*plusD[3, 1 - x] + (-2 - 6/(-1 + x) - 2*x)*Log[1 - x]*
    PolyLog[2, 1 - x] + (-2 - 6*x - 4*x^3)*PolyLog[2, -x] + (4 - 4*x - 8/(1 + x))*Log[1 - x]*
    PolyLog[2, -x] + (12 + 12/(-1 + x) + 4*x - 8/(1 + x))*Log[x]*PolyLog[2, -x] + 
   (13 + 3/(-1 + x) - 8*x)*PolyLog[2, x] + (-2 - 4/(-1 + x) - 2*x)*Log[1 - x]*PolyLog[2, x] + 
   (16 + 28/(-1 + x) + 16*x)*Log[x]*PolyLog[2, x] + (-4 + 4*x + 8/(1 + x))*PolyLog[3, (1 - x)/2] + 
   (6 + 6/(-1 + x) - 2*x - 8/(1 + x))*PolyLog[3, 1 - x] + (-24 - 24/(-1 + x) - 8*x + 12/(1 + x))*
    PolyLog[3, -x] + (-27 - 48/(-1 + x) - 31*x - 4/(1 + x))*PolyLog[3, x] + 
   (4 - 4*x - 8/(1 + x))*PolyLog[3, (2*x)/(-1 + x)] + (-12 + 12*x + 16/(1 + x))*
    PolyLog[3, (1 + x)^(-1)] + (-4 + 4*x + 8/(1 + x))*PolyLog[3, x/(1 + x)] + 
   (4 - 4*x - 8/(1 + x))*PolyLog[3, (2*x)/(1 + x)] + (-4 + 4*x + 8/(1 + x))*PolyLog[3, (1 + x)/2] + 
   (27 + 30/(-1 + x) + 15*x - 8/(1 + x))*Zeta[3] - (39*delta[1 - x]*Zeta[3])/2 - 
   2*plusD[0, 1 - x]*Zeta[3]) + ca*cf*((2329 + (613 - 432*x)*x)/216 + 
   (Pi^2*(11/(-1 + x) + 9*x + 6*x^3))/18 - (5465*delta[1 - x])/288 + (215*Pi^2*delta[1 - x])/72 - 
   (49*Pi^4*delta[1 - x])/720 - (Pi^2*(1 + x^2)*Log[2])/(3*(1 + x)) + 
   (2*(1 + x^2)*Log[2]^3)/(3*(1 + x)) + ((-113 - 311*x)*Log[1 - x])/36 + 
   (Pi^2*(1 - 4/(-1 + x) - x - 2/(1 + x))*Log[1 - x])/6 + (1 - x - 2/(1 + x))*Log[2]^2*Log[1 - x] + 
   (11*(1 + x)*Log[1 - x]^2)/12 + (-1 + x + 2/(1 + x))*Log[2]*Log[1 - x]^2 - 
   ((1 + x^2)*Log[1 - x]^3)/(3*(1 + x)) + (Pi^2*(3 + 8/(-1 + x) + 5*x + 2/(1 + x))*Log[x])/6 + 
   ((-101 - 206/(-1 + x) - 81*x - 24*x^2 + 24/(1 + x))*Log[x])/12 + 
   (1 + 4/(-1 + x) + 3*x + 2/(1 + x))*Log[1 - x]^2*Log[x] + 
   ((11 + 22/(-1 + x) - 25*x - 24*x^3)*Log[x]^2)/24 + (-2/(-1 + x) - (3*(1 + x))/2)*Log[1 - x]*
    Log[x]^2 - (3*((-1 + x)^(-1) + x + (1 + x)^(-1))*Log[x]^3)/2 + (Pi^2*Log[1 + x])/(3*(1 + x)) + 
   (1 - x - 2/(1 + x))*Log[2]^2*Log[1 + x] + (1 + 3*x + 2*x^3)*Log[x]*Log[1 + x] + 
   (-1 + x + 3/(1 + x))*Log[x]^2*Log[1 + x] + (-1 + x + 2/(1 + x))*Log[2]*Log[1 + x]^2 + 
   (-1 + x + 4/(3*(1 + x)))*Log[1 + x]^3 - (3155*plusD[0, 1 - x])/216 + 
   (11*Pi^2*plusD[0, 1 - x])/18 + (367*plusD[1, 1 - x])/36 - (Pi^2*plusD[1, 1 - x])/3 - 
   (11*plusD[2, 1 - x])/6 + (3 + 6/(-1 + x) + 3*x)*Log[1 - x]*PolyLog[2, 1 - x] + 
   (1 + 3*x + 2*x^3)*PolyLog[2, -x] + (-2 + 2*x + 4/(1 + x))*Log[1 - x]*PolyLog[2, -x] + 
   (-6 - 6/(-1 + x) - 2*x + 4/(1 + x))*Log[x]*PolyLog[2, -x] - 
   (11*(1 + 2/(-1 + x) + x)*PolyLog[2, x])/6 + (2 + 4/(-1 + x) + 2*x)*Log[1 - x]*PolyLog[2, x] - 
   2*(1 + (-1 + x)^(-1) + x)*Log[x]*PolyLog[2, x] + (2 - 2*x - 4/(1 + x))*PolyLog[3, (1 - x)/2] + 
   (-5 - 6/(-1 + x) - x + 4/(1 + x))*PolyLog[3, 1 - x] + (12 + 12/(-1 + x) + 4*x - 6/(1 + x))*
    PolyLog[3, -x] + 2*(x + (1 + x)^(-1))*PolyLog[3, x] + (-2 + 2*x + 4/(1 + x))*
    PolyLog[3, (2*x)/(-1 + x)] + (6 - 6*x - 8/(1 + x))*PolyLog[3, (1 + x)^(-1)] + 
   (2 - 2*x - 4/(1 + x))*PolyLog[3, x/(1 + x)] + (-2 + 2*x + 4/(1 + x))*PolyLog[3, (2*x)/(1 + x)] + 
   (2 - 2*x - 4/(1 + x))*PolyLog[3, (1 + x)/2] + ((3*(-3 + x))/2 + 9/(-1 + x) + 4/(1 + x))*
    Zeta[3] + (35*delta[1 - x]*Zeta[3])/3 + 10*plusD[0, 1 - x]*Zeta[3]);

H2["g"] = ca*cf*((Pi^2*(-4 - 3/x + 8*x))/3 + (-1926 + 4235/x - 2151*x - 320*x^2)/54 - 
   (2*Pi^2*(2 + 2/x + x)*Log[2])/3 + (4*(2 + 2/x + x)*Log[2]^3)/3 + 
   Pi^2*((-4*(-1 + x))/3 - 2/x)*Log[1 - x] + (49/3 - 9/x + (11/3 - 4*x)*x)*Log[1 - x] + 
   (-4 - 4/x - 2*x)*Log[2]^2*Log[1 - x] + (8 - 31/(3*x) + x*(-2 + (4*x)/3))*Log[1 - x]^2 + 
   (4 + 4/x + 2*x)*Log[2]*Log[1 - x]^2 + (-2 - 2/(3*x) - x/3)*Log[1 - x]^3 - 
   (2*Pi^2*(8 - 2/x + x)*Log[x])/3 + ((831 + 108/x + 201*x + 52*x^2)*Log[x])/9 - 
   2*x*Log[1 - x]*Log[x] + (-10 + 10/x + 3*x)*Log[1 - x]^2*Log[x] + 
   ((-96 - 212/x + 3*x - 8*x^2)*Log[x]^2)/6 + (-8 + 6/x + 4*x)*Log[1 - x]*Log[x]^2 + 
   ((-22 - 40/x - 31*x)*Log[x]^3)/3 + Pi^2*(2/x + (4*(2 + x))/3)*Log[1 + x] + 
   (-4 - 4/x - 2*x)*Log[2]^2*Log[1 + x] + (28 + 44/(3*x) + x*(14 + (8*x)/3))*Log[x]*Log[1 + x] + 
   (12 + 10/x + 6*x)*Log[x]^2*Log[1 + x] + (4 + 4/x + 2*x)*Log[2]*Log[1 + x]^2 - 
   (2*(2 + x)*Log[1 + x]^3)/3 + (-12 - 4/x - 6*x)*Log[1 - x]*PolyLog[2, 1 - x] + 
   (28 + 44/(3*x) + x*(14 + (8*x)/3))*PolyLog[2, -x] + (8 + 8/x + 4*x)*Log[1 - x]*PolyLog[2, -x] + 
   4*(2 + x^(-1) + x)*Log[x]*PolyLog[2, -x] + (-8 + 124/(3*x) + (-6 - (8*x)/3)*x)*PolyLog[2, x] + 
   (-8 + 8/x + 4*x)*Log[1 - x]*PolyLog[2, x] + (8 - 12/x - 4*x)*Log[x]*PolyLog[2, x] + 
   (-8 - 8/x - 4*x)*PolyLog[3, (1 - x)/2] + (20 + 12/x + 10*x)*PolyLog[3, 1 - x] + 
   (4*PolyLog[3, -x])/x + (60/x + 40*x)*PolyLog[3, x] + 
   (8 + 8/x + 4*x)*PolyLog[3, (2*x)/(-1 + x)] + 4*(2 + x)*PolyLog[3, (1 + x)^(-1)] + 
   (-8 - 8/x - 4*x)*PolyLog[3, x/(1 + x)] + (8 + 8/x + 4*x)*PolyLog[3, (2*x)/(1 + x)] + 
   (-8 - 8/x - 4*x)*PolyLog[3, (1 + x)/2] + (2 - 58/x - 41*x)*Zeta[3]) + 
 cf^2*(-29 + 11/x + (71/6 - (4*x)/3)*x + (Pi^2*(-6 - 27*x + 2*x^3))/9 + 
   Pi^2*((5*(-2 + x))/3 + 2/x)*Log[1 - x] + (-6 + 10/x - 8*x)*Log[1 - x] + 
   ((-7*(-4 + x))/2 - 12/x)*Log[1 - x]^2 + (5*(-2 + 2/x + x)*Log[1 - x]^3)/3 - 
   (2*Pi^2*(-2 + x)*Log[x])/3 + ((123 + 72/x - 101*x - 8*x^2)*Log[x])/6 + 4*x*Log[1 - x]*Log[x] + 
   (-2 + 4/x + x)*Log[1 - x]^2*Log[x] + ((-24 + 249*x - 8*x^3)*Log[x]^2)/12 + 
   (16 - 12/x - 8*x)*Log[1 - x]*Log[x]^2 - (11*(-2 + x)*Log[x]^3)/6 - 
   (4*Pi^2*(2 + x^(-1) + x)*Log[1 + x])/3 + (4*(-14 - 18*x + x^3)*Log[x]*Log[1 + x])/3 - 
   4*(2 + x^(-1) + x)*Log[x]^2*Log[1 + x] + (8*(2 + x^(-1) + x)*Log[1 + x]^3)/3 + 
   (4*Log[1 - x]*PolyLog[2, 1 - x])/x + (4*(-14 - 18*x + x^3)*PolyLog[2, -x])/3 - 
   8*(-2 + x^(-1) + x)*Log[x]*PolyLog[2, -x] + (-24 + 24/x + 7*x)*PolyLog[2, x] + 
   (8 - 8/x - 4*x)*Log[1 - x]*PolyLog[2, x] + (48 - 40/x - 24*x)*Log[x]*PolyLog[2, x] - 
   (4*PolyLog[3, 1 - x])/x + 8*(-6 + x^(-1) + x)*PolyLog[3, -x] + 
   (-60 + 40/x + 30*x)*PolyLog[3, x] - 16*(2 + x^(-1) + x)*PolyLog[3, (1 + x)^(-1)] + 
   (40 + 4/x - 4*x)*Zeta[3]);

H2["qp"] = cf*tf*(-29 - 148/(27*x) - (8*Pi^2*x)/3 + x*(29 + (148*x)/27) + 
  (2*(-23 + 2/x + 11*x + 10*x^2)*Log[1 - x])/3 + (1 + 4/(3*x) + (-1 - (4*x)/3)*x)*Log[1 - x]^2 + 
  (4*Pi^2*(1 + x)*Log[x])/3 - (4*(93 - 6/x + 57*x + 13*x^2)*Log[x])/9 + 
  2*(1 + x)*Log[1 - x]^2*Log[x] + ((15 + 32/x - 21*x + 8*x^2)*Log[x]^2)/6 + 
  (11*(1 + x)*Log[x]^3)/3 - (8*(1 + x)^3*Log[x]*Log[1 + x])/(3*x) + 
  4*(1 + x)*Log[1 - x]*PolyLog[2, 1 - x] - (8*(1 + x)^3*PolyLog[2, -x])/(3*x) + 
  (-2 - 16/(3*x) + x*(10 + (8*x)/3))*PolyLog[2, x] - 4*(1 + x)*PolyLog[3, 1 - x] - 
  12*(1 + x)*PolyLog[3, x] + 12*(1 + x)*Zeta[3]);

P0["q->q"] = cf*(-1 - x + (3*delta[1 - x])/2 + 2*plusD[0, 1 - x]);

P0["q->g"] = cf*(-2 + 2/x + x);

P0["g->q"] = tf*(1 + x*(-2 + 2*x));

P0["g->g"] = (-2*nf*tf*delta[1 - x])/3 + ca*(-4 + 2/x + (2 - 2*x)*x + (11*delta[1 - x])/6 + 2*plusD[0, 1 - x]);

P1["q->q"] = cf*tf*(-8 - 20/(9*x) + x*(4 + (56*x)/9) + ((-15 + (-27 - 8*x)*x)*Log[x])/3 + (1 + x)*Log[x]^2) + 
 cf*nf*tf*((2*(-1 + 11*x))/9 - delta[1 - x]/6 - (2*Pi^2*delta[1 - x])/9 + 
   (2*(1 + 2/(-1 + x) + x)*Log[x])/3 - (20*plusD[0, 1 - x])/9) + 
 ca*cf*((53 - 187*x)/18 + (Pi^2*(1 + x))/6 + (17*delta[1 - x])/24 + (11*Pi^2*delta[1 - x])/18 + 
   ((-5 - 22/(-1 + x) - 5*x)*Log[x])/6 - ((1 + x^2)*Log[x]^2)/(2*(-1 + x)) + 
   (67*plusD[0, 1 - x])/9 - (Pi^2*plusD[0, 1 - x])/3 - 3*delta[1 - x]*Zeta[3]) + 
 cf^2*(5*(-1 + x) + (3*delta[1 - x])/8 - (Pi^2*delta[1 - x])/2 + (-5 - 3/(-1 + x) - 3*x)*Log[x] + 
   (-2 - 4/(-1 + x) - 2*x)*Log[1 - x]*Log[x] + (4/(-1 + x) + (5*(1 + x))/2)*Log[x]^2 + 
   6*delta[1 - x]*Zeta[3]);

P1["q->g"] = cf^2*((-1 + 9*x)/2 + 2*x*Log[1 - x] + (-2 + 2/x + x)*Log[1 - x]^2 + ((-16 + x)*Log[x])/2 + 
   (8 - 8/x - 4*x)*Log[1 - x]*Log[x] + ((2 - x)*Log[x]^2)/2 + (16 - 16/x - 8*x)*PolyLog[2, x]) + 
 ca*cf*(5 + (2*Pi^2)/3 + 17/(9*x) + (-1 - (44*x)/9)*x - 2*x*Log[1 - x] + 
   (2 - 2/x - x)*Log[1 - x]^2 + (8 - 6/x + x*(9 + (8*x)/3))*Log[x] + 
   (-12 + 12/x + 6*x)*Log[1 - x]*Log[x] + (-2 - 4/x - 3*x)*Log[x]^2 + 
   (4 + 4/x + 2*x)*Log[x]*Log[1 + x] + (4 + 4/x + 2*x)*PolyLog[2, -x] + 
   (-16 + 16/x + 8*x)*PolyLog[2, x]);

P1["q->qb"] = cf*tf*(-8 - 20/(9*x) + x*(4 + (56*x)/9) + ((-15 + (-27 - 8*x)*x)*Log[x])/3 + (1 + x)*Log[x]^2) + 
 cf^2*(-4*(-1 + x) - (Pi^2*(1 + x^2))/(3*(1 + x)) + 2*(1 + x)*Log[x] + 
   (-1 + x + 2/(1 + x))*Log[x]^2 + (4 - 4*x - 8/(1 + x))*Log[x]*Log[1 + x] + 
   (4 - 4*x - 8/(1 + x))*PolyLog[2, -x]) + ca*cf*(2*(-1 + x) + (Pi^2*(-1 + x + 2/(1 + x)))/6 + 
   (-1 - x)*Log[x] - ((1 + x^2)*Log[x]^2)/(2*(1 + x)) + (-2 + 2*x + 4/(1 + x))*Log[x]*Log[1 + x] + 
   (-2 + 2*x + 4/(1 + x))*PolyLog[2, -x]);

P1["q->qp"] = cf*tf*(-8 - 20/(9*x) + x*(4 + (56*x)/9) + ((-15 + (-27 - 8*x)*x)*Log[x])/3 + (1 + x)*Log[x]^2);

P1["g->q"] = nf*tf^2*((-20 + (16 - 16*x)*x)/9 + ((-4 + (8 - 8*x)*x)*Log[1 - x])/3 + 
   ((-4 + (8 - 8*x)*x)*Log[x])/3) + ca*tf*((-2*Pi^2*x)/3 + (13 - 20/x - 95*x + 178*x^2)/9 + 
   ((11 + x*(-10 + 10*x))*Log[1 - x])/3 + (1 + x*(-2 + 2*x))*Log[1 - x]^2 + 
   ((-4 + (-34 - 4*x)*x)*Log[x])/3 + (-4 + (8 - 8*x)*x)*Log[1 - x]*Log[x] + (1 + 6*x)*Log[x]^2 + 
   (-2 + (-4 - 4*x)*x)*Log[x]*Log[1 + x] + (-2 + (-4 - 4*x)*x)*PolyLog[2, -x] + 
   (-8 + (16 - 16*x)*x)*PolyLog[2, x]) + 
 cf*tf*((-12 + (23 - 20*x)*x)/2 + (Pi^2*(-1 + (2 - 2*x)*x))/3 + (-3 + (2 - 2*x)*x)*Log[1 - x] + 
   (-1 + (2 - 2*x)*x)*Log[1 - x]^2 + ((-5 + x*(4 + 4*x))*Log[x])/2 + 
   (6 + x*(-12 + 12*x))*Log[1 - x]*Log[x] + ((-1 + (2 - 4*x)*x)*Log[x]^2)/2 + 
   (8 + x*(-16 + 16*x))*PolyLog[2, x]);

P1["g->g"] = cf*nf*tf*(-4 + 92/(9*x) + (12 - (164*x)/9)*x - delta[1 - x] + (10 + 16/(3*x) + x*(14 + (16*x)/3))*
    Log[x] + 2*(1 + x)*Log[x]^2) + ca*nf*tf*((2*(29 - 23/x - 19*x + 23*x^2))/9 - 
   (4*delta[1 - x])/3 + (4*(3 + 2/(-1 + x) - 2/x - 3*x + 2*x^2)*Log[x])/3 - 
   (20*plusD[0, 1 - x])/9) + ca^2*((-25 - 109*x)/18 + (Pi^2*(4 + 2*x^2 - (1 + x)^(-1)))/3 + 
   (8*delta[1 - x])/3 + ((-33 - 22/(-1 + x) - 22/x - 3*x - 22*x^2)*Log[x])/3 - 
   4*(2 + (-1 + x)^(-1) - x^(-1) - x + x^2)*Log[1 - x]*Log[x] + 
   (3/(-1 + x) - 4/x + 2*(-4 + x)*x + (1 + x)^(-1))*Log[x]^2 + 
   4*(2 + x^(-1) + x + x^2 - (1 + x)^(-1))*Log[x]*Log[1 + x] + (67*plusD[0, 1 - x])/9 - 
   (Pi^2*plusD[0, 1 - x])/3 + 4*(2 + x^(-1) + x + x^2 - (1 + x)^(-1))*PolyLog[2, -x] + 
   3*delta[1 - x]*Zeta[3]);

K0["q","q,g"] = cf*(-1 - 2/(-1 + u) - u)*delta[1 - u - v];

K0["g","g,g"] = 2*ca*(u/v + v/u + u*v)*delta[1 - u - v];

K0["g","q,qb"] = tf*(u^2 + v^2)*delta[1 - u - v];

K1["q","q,q"] = cf^2*(-4 + (-2 - 2*v)/(-1 + u) - (4*u)/(-1 + v)^2 + (-2 - 2*u)/(-1 + v) - (4*v)/(-1 + u)^2 + 
   (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u])/((-1 + u)*(-1 + v)) + 
   (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - v])/((-1 + u)*(-1 + v)) - 
   (2*(2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u - v])/((-1 + u)*(-1 + v)))*
  UnitStep[1 - u - v] + ca*cf*(2 + (2*u)/(-1 + v)^2 + (1 + u)/(-1 + v) + (2*v)/(-1 + u)^2 + 
   (1 + v)/(-1 + u) - ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - u])/((-1 + u)*(-1 + v)) - 
   ((2 - 2*u + u^2 - 2*v + 2*u*v + v^2)*Log[1 - v])/((-1 + u)*(-1 + v)) + 
   ((2 + (-2 + v)*v + u*(-2 + u + 2*v))*Log[1 - u - v])/((-1 + u)*(-1 + v)))*UnitStep[1 - u - v] + 
 cf*tf*(-4 + (-2 - 6*v)/(-1 + u) - (16*u^2)/(-1 + v)^4 - (16*u*(1 + u))/(-1 + v)^3 + 
   (-2 + (-16 - 6*u)*u)/(-1 + v)^2 + (-2 - 6*u)/(-1 + v) - (16*v^2)/(-1 + u)^4 - 
   (16*v*(1 + v))/(-1 + u)^3 + (-2 + (-16 - 6*v)*v)/(-1 + u)^2 - 
   (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u])/(-1 + u)^4 + 
   ((-2 - 2*v)/(-1 + u) + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + 
     (2*(1 + u)^2)/(-1 + v)^2 + (2 + 2*u)/(-1 + v) - (4*v^2)/(-1 + u)^4 - 
     (4*v*(1 + v))/(-1 + u)^3 - (2*(1 + v)^2)/(-1 + u)^2)*Log[u] - 
   (2*(1 + v^2)*(1 - 2*u + 2*u^2 - 2*v + 2*u*v + v^2)*Log[1 - v])/(-1 + v)^4 + 
   (2 + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2*(1 + u)^2)/(-1 + v)^2 + 
     (2 + 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
     (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[1 - u - v] + 
   ((-4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 - (2*(1 + u)^2)/(-1 + v)^2 + 
     (-2 - 2*u)/(-1 + v) + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
     (2*(1 + v)^2)/(-1 + u)^2 + (2 + 2*v)/(-1 + u))*Log[v])*UnitStep[1 - u - v];

K1["q","q,qb"] = cf^2*((4*v)/(-1 + u)^2 + (4*v)/(u + v)^2 + (-2 - 2*v)/(u + v) + (2 + 2*v)/(-1 + u) - 
   (2*(1 + v^2)*Log[1 - u])/((-1 + u)*(u + v)) + (2*(1 + v^2)*Log[v])/((-1 + u)*(u + v)) - 
   (2*(1 + v^2)*Log[u + v])/((-1 + u)*(u + v)))*UnitStep[1 - u - v] + 
 ca*cf*((-1 - v)/(-1 + u) - (2*v)/(-1 + u)^2 - (2*v)/(u + v)^2 + (1 + v)/(u + v) + 
   ((1 + v^2)*Log[1 - u])/((-1 + u)*(u + v)) - ((1 + v^2)*Log[v])/((-1 + u)*(u + v)) + 
   ((1 + v^2)*Log[u + v])/((-1 + u)*(u + v)))*UnitStep[1 - u - v] + 
 cf*tf*(-4 + (-2 - 6*v)/(-1 + u) - (16*v^2)/(-1 + u)^4 - (16*v*(1 + v))/(-1 + u)^3 - 
   (16*v^2)/(u + v)^4 + (16*v*(1 + v))/(u + v)^3 + (2 + 6*v)/(u + v) + 
   (-2 + (-16 - 6*v)*v)/(-1 + u)^2 + (-2 + (-16 - 6*v)*v)/(u + v)^2 - 
   (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u])/(-1 + u)^4 + 
   ((-2 - 2*v)/(-1 + u) - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - 
     (2*(1 + v)^2)/(-1 + u)^2 + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
     (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v))*Log[u] + 
   ((4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + (2*(1 + v)^2)/(-1 + u)^2 - (4*v^2)/(u + v)^4 + 
     (4*v*(1 + v))/(u + v)^3 - (2*(1 + v)^2)/(u + v)^2 + (2 + 2*v)/(-1 + u) + (2 + 2*v)/(u + v))*
    Log[1 - u - v] + (2 + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 + 
     (2*(1 + v)^2)/(-1 + u)^2 + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
     (2*(1 + v)^2)/(u + v)^2 + (-2 - 2*v)/(u + v) + (2 + 2*v)/(-1 + u))*Log[v] - 
   (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u + v])/(u + v)^4)*UnitStep[1 - u - v];

K1["q","q,g"] = cf^2*(delta[1 - u - v]*(-1 + (Pi^2*(1 + 2/(-1 + u) + u))/3 - 2*(-1 + u)*Log[u] + 
     (-4 - 8/(-1 + u) - 4*u)*Log[1 - u]*Log[u] + (-1 - 2/(-1 + u) - u)*Log[u]^2 + 
     (-2 - 4/(-1 + u) - 2*u)*PolyLog[2, u]) + (-1 + (2*u)/(-1 + v)^2 + (-1 + 3*u)/(-1 + v) - 
     (2*v)/(u + v)^2 + (3 + 3*v)/(u + v) + (3 - u/(-1 + v)^2 + (1 + u)/(-1 + v) + (-6 - 6*u)/v + 
       (12 - 6*v)/(-1 + u + v) - 12/(v*(-1 + u + v)) + v/(u + v)^2 + (-2 + v)/(u + v))*Log[u] + 
     ((6 + u^2*(6 + v*(-8 + 4*v)) + v*(-16 + v*(16 + v*(-8 + 2*v))))*Log[1 - v])/
      ((-1 + v)^2*v*(-1 + u + v)) + ((1 + u)*(-1 + u + 2*v)*(-2*u - v + u*v + v^2)*Log[1 - u - v])/
      ((-1 + v)^2*(u + v)^2) - ((1 + u)*(-1 + u + 2*v)*(-2*u - v + u*v + v^2)*Log[v])/
      ((-1 + v)^2*(u + v)^2) + (-2 + (6 + 6*u)/v + 12/(v*(-1 + u + v)) - (2*v)/(u + v)^2 + 
       (4 - 2*v)/(u + v) + (-12 + 6*v)/(-1 + u + v))*Log[u + v])*UnitStep[1 - u - v]) + 
 ca*cf*(plusRadial[((2*v)/((-1 + u + v)*(u + v)^3) + (4*(2*u^2 + 2*u*v + v^2)*Log[u])/
       (v*(-1 + u + v)*(u + v)^3) - (4*(2*u^2 + 2*u*v + v^2)*Log[1 - u - v])/
       (v*(-1 + u + v)*(u + v)^3) + (4*(2*u^2 + 2*u*v + v^2)*Log[v])/(v*(-1 + u + v)*(u + v)^3) - 
      (4*(2*u^2 + 2*u*v + v^2)*Log[u + v])/(v*(-1 + u + v)*(u + v)^3))*UnitStep[-1 + 2*u + v]*
     UnitStep[-1 + u + 2*v]] + delta[1 - u - v]*
    ((1 - (2*Pi^2*(1 + 2/(-1 + u) + u))/3 + (2 + 4/(-1 + u) + 2*u)*Log[1 - u]*Log[u] + 
       (-1 - 2/(-1 + u) - u)*Log[u]^2 + (2 + 4/(-1 + u) + 2*u)*PolyLog[2, u])*
      (1 - UnitStep[1 - 2*u]) + (1 - (2*Pi^2*(1 + 2/(-1 + u) + u))/3 - 2*(-1 + u)*Log[1 - u] + 
       (-2 - 4/(-1 + u) - 2*u)*Log[1 - u]^2 + 2*(-1 + u)*Log[u] + (2 + 4/(-1 + u) + 2*u)*Log[1 - u]*
        Log[u] + (1 + 2/(-1 + u) + u)*Log[u]^2 + (2 + 4/(-1 + u) + 2*u)*PolyLog[2, u])*
      UnitStep[1 - 2*u]) + UnitStep[1 - u - v]*(3 + (-2 + 2*u)/v + (12*v^2)/(-1 + u)^4 + 
     (12*v*(1 + v))/(-1 + u)^3 + (2*v)/(-1 + u + v) + (2 + 4*v)/(-1 + u) + 
     (2 + v*(12 + 4*v))/(-1 + u)^2 + (4 + 14/((-1 + u)*v) + (7 + 7*u)/v + (8*v^2)/(-1 + u)^4 + 
       (8*v*(1 + v))/(-1 + u)^3 - 14/((-1 + u)*(-1 + u + v)) + (20 + 4*v)/(-1 + u) + 
       (-14 + 7*v)/(-1 + u + v) + (16 + v*(8 + 4*v))/(-1 + u)^2)*Log[1 - u] + 
     (1 + 6/((-1 + u)*v) + (3 + 3*u)/v + (4*v^2)/(-1 + u)^4 + (4*v*(1 + v))/(-1 + u)^3 - 
       6/((-1 + u)*(-1 + u + v)) + (8 + 2*v)/(-1 + u) + (-6 + 3*v)/(-1 + u + v) + 
       (8 + v*(4 + 2*v))/(-1 + u)^2)*Log[u] - ((2 - 2*v + v^2)*Log[1 - v])/
      ((-1 + u)*(-1 + u + v)) + (-1 + (-10 - v)/(-1 + u) + (-3 - 3*u)/v - 6/((-1 + u)*v) - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 8/((-1 + u)*(-1 + u + v)) + 
       (8 - 4*v)/(-1 + u + v) + (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[1 - u - v] + 
     (-3 + (-10 - 3*v)/(-1 + u) + (-4 - 4*u)/v - 8/((-1 + u)*v) - (4*v^2)/(-1 + u)^4 - 
       (4*v*(1 + v))/(-1 + u)^3 + 6/((-1 + u)*(-1 + u + v)) + (6 - 3*v)/(-1 + u + v) + 
       (-8 + (-4 - 2*v)*v)/(-1 + u)^2)*Log[v] + ((1 + u^2 + 2*u*v + v^2)*Log[u + v])/((-1 + u)*v) - 
     ((2*v)/((-1 + u + v)*(u + v)^3) + (4*(2*u^2 + 2*u*v + v^2)*Log[u])/
        (v*(-1 + u + v)*(u + v)^3) - (4*(2*u^2 + 2*u*v + v^2)*Log[1 - u - v])/
        (v*(-1 + u + v)*(u + v)^3) + (4*(2*u^2 + 2*u*v + v^2)*Log[v])/(v*(-1 + u + v)*(u + v)^3) - 
       (4*(2*u^2 + 2*u*v + v^2)*Log[u + v])/(v*(-1 + u + v)*(u + v)^3))*UnitStep[-1 + 2*u + v]*
      UnitStep[-1 + u + 2*v]));

K1["q","g,g"] = cf^2*(-4 + (-3 - 3*v)/(-1 + u) - (2*u)/(-1 + v)^2 + (-3 - 3*u)/(-1 + v) - (2*v)/(-1 + u)^2 + 
   (-8 + (12 - 6*v)/u + (12 - 6*u)/v - 12/(u*v) - (2*v)/(-1 + u)^2 + (-4 + 2*v)/(-1 + u))*
    Log[1 - u] + ((u - v)*(-2 + u + v)*(-2 - u*v + 2*(u + v))*Log[u])/((-1 + u)^2*(-1 + v)^2) + 
   (-8 + (12 - 6*v)/u - (2*u)/(-1 + v)^2 + (-4 + 2*u)/(-1 + v) + (12 - 6*u)/v - 12/(u*v))*
    Log[1 - v] + (8 + (2 - v)/(-1 + u) + u/(-1 + v)^2 + (2 - u)/(-1 + v) + 12/(u*v) + 
     (-12 + 6*u)/v + v/(-1 + u)^2 + (-12 + 6*v)/u)*Log[1 - u - v] + 
   ((u - v)*(-2 + u + v)*(2 - 2*u - 2*v + u*v)*Log[v])/((-1 + u)^2*(-1 + v)^2))*
  UnitStep[1 - u - v] + ca*cf*(1 - (2*u)/v - (2*v)/u + (12*v^2)/(u + v)^4 - 
   (12*v*(1 + v))/(u + v)^3 + (-2 - 4*v)/(u + v) + (2 + v*(12 + 4*v))/(u + v)^2 - 
   ((2 - 2*u + u^2)*Log[1 - u])/(v*(u + v)) + (2 + 6/(u*v) + (-6 + 3*u)/v - (4*v^2)/(u + v)^4 + 
     (4*v*(1 + v))/(u + v)^3 + 2/(u*(u + v)) + (10 + v)/(u + v) + (-8 + 4*v)/u + 
     (-8 + (-4 - 2*v)*v)/(u + v)^2)*Log[u] - ((2 - 2*v + v^2)*Log[1 - v])/(u*(u + v)) - 
   ((2 - 2*(u + v) + (u + v)^2)*(2*u^2*v^2 - 4*u*v*(u + v)^2 + 3*(u + v)^4)*Log[1 - u - v])/
    (u*v*(u + v)^4) + (1 + 8/(u*v) + (-8 + 4*u)/v - (4*v^2)/(u + v)^4 + (4*v*(1 + v))/(u + v)^3 - 
     2/(u*(u + v)) + (-6 + 3*v)/u + (10 + 3*v)/(u + v) + (-8 + (-4 - 2*v)*v)/(u + v)^2)*Log[v] + 
   (-3 + (14 - 7*v)/u + (14 - 7*u)/v - 14/(u*v) + (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 + 
     (-20 - 4*v)/(u + v) + (16 + v*(8 + 4*v))/(u + v)^2)*Log[u + v])*UnitStep[1 - u - v];

K1["q","q,qp"] = cf*tf*((-2 + (6 - 6*v)*v + u*(6 + (-2 - 4*v)*v + u*(-8 + u*(6 - 2*u - 6*v) + (2 - 6*v)*v)))/
   (-1 + u)^4 - (2*(1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u])/(-1 + u)^4 - 
  ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[u])/(-1 + u)^4 + 
  ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[1 - u - v])/(-1 + u)^4 + 
  ((1 + u^2)*(1 - 2*u + u^2 - 2*v + 2*u*v + 2*v^2)*Log[v])/(-1 + u)^4)*UnitStep[1 - u - v];

K1["q","qp,qbp"] = cf*tf*((16*u*v + (u + v)*(-16*u*v + (u + v)*(-2 + 6*u*v + (u + v)*(2 - 2*(u + v)))))/(u + v)^4 + 
  ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u])/(u + v)^4 - 
  ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[1 - u - v])/(u + v)^4 + 
  ((-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[v])/(u + v)^4 - 
  (2*(-2*u*v + (u + v)^2)*(2 - 2*(u + v) + (u + v)^2)*Log[u + v])/(u + v)^4)*UnitStep[1 - u - v];

K1["g","q,g"] = ca*tf*(-1 - 4*u - (16*u^2)/(-1 + v)^4 - (16*u*(1 + u))/(-1 + v)^3 + 
   (-2 + (-16 - 10*u)*u)/(-1 + v)^2 + (-2 - 10*u)/(-1 + v) - (4*(-1 + u)*u)/v + 
   ((-1 + (2 - 2*u)*u + (-1 + v)*v)*Log[1 - u])/((-1 + v)*v) + 
   (-1 + 8*u + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2 + u*(4 + 8*u))/(-1 + v)^2 + 
     (3 + u*(10 + 2*u))/(-1 + v) + (3 + u*(-6 + 6*u))/v + 4*v)*Log[u] + 
   (4 - 16*u - (8*u^2)/(-1 + v)^4 - (8*u*(1 + u))/(-1 + v)^3 + (-4 + (-8 - 16*u)*u)/(-1 + v)^2 + 
     (-6 + (-16 - 4*u)*u)/(-1 + v) + (-6 + (12 - 12*u)*u)/v - 8*v)*Log[1 - v] + 
   (-3 + 8*u + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (2 + u*(4 + 8*u))/(-1 + v)^2 + 
     (3 + u*(6 + 2*u))/(-1 + v) + (3 + u*(-6 + 6*u))/v + 4*v)*Log[1 - u - v] + 
   (2 - 8*u - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 + (-2 + (-4 - 8*u)*u)/(-1 + v)^2 + 
     (-2 - 8*u)/(-1 + v) + (-4 + (8 - 8*u)*u)/v - 4*v)*Log[v] + 
   ((-1 + u*(2 - 2*u - 4*v) + v - v^2)*Log[u + v])/((-1 + v)*v))*UnitStep[1 - u - v] + 
 cf*tf*(-2 + 8*u + (8*(-1 + u)*u)/v + 8*v - v/(-1 + u)^2 - v/(u + v)^2 + (1 - 3*v)/(u + v) + 
   (-1 + 3*v)/(-1 + u) + (4 - 16*u + (-4 - 4*v)/(-1 + u) + (-8 + (16 - 16*u)*u)/v - 8*v - 
     (2*v)/(-1 + u)^2)*Log[1 - u] - ((1 + v)*(-1 + 2*u + v)*(-2*u + 2*u^2 - v + 2*u*v)*Log[u])/
    ((-1 + u)^2*(u + v)^2) + ((1 + v)*(-1 + 2*u + v)*(-2*u + 2*u^2 - v + 2*u*v)*Log[1 - u - v])/
    ((-1 + u)^2*(u + v)^2) + (-4 + 16*u + (8 + u*(-16 + 16*u))/v + 8*v + v/(-1 + u)^2 + 
     v/(u + v)^2 + (-2 - 2*v)/(u + v) + (2 + 2*v)/(-1 + u))*Log[v] + 
   (4 - 16*u + (-8 + (16 - 16*u)*u)/v - 8*v - (2*v)/(u + v)^2 + (4 + 4*v)/(u + v))*Log[u + v])*
  UnitStep[1 - u - v];

K1["g","q,qb"] = nf*tf^2*delta[1 - u - v]*((-20 + (16 - 16*u)*u)/9 + ((-4 + (8 - 8*u)*u)*Log[1 - u])/3 + 
   ((-4 + (8 - 8*u)*u)*Log[u])/3) + 
 cf*tf*(plusRadial[((8*u*v)/((-1 + u + v)*(u + v)^4) + (8*(u^2 + v^2)*Log[u])/
       ((-1 + u + v)*(u + v)^4) - (8*(u^2 + v^2)*Log[1 - u - v])/((-1 + u + v)*(u + v)^4) + 
      (8*(u^2 + v^2)*Log[v])/((-1 + u + v)*(u + v)^4) - (8*(u^2 + v^2)*Log[u + v])/
       ((-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*UnitStep[-1 + u + 2*v]] + 
   delta[1 - u - v]*((-8 + (10 - 10*u)*u + Pi^2*(1 + u*(-2 + 2*u)) + 
       (-3 + (2 - 2*u)*u)*Log[1 - u] + (-1 + (2 - 2*u)*u)*Log[1 - u]^2 + 
       (-3 + (10 - 10*u)*u)*Log[u] + (-2 + (4 - 4*u)*u)*Log[1 - u]*Log[u] + 
       (3 + u*(-6 + 6*u))*Log[u]^2)*(1 - UnitStep[1 - 2*u]) + 
     (-8 + (10 - 10*u)*u + Pi^2*(1 + u*(-2 + 2*u)) + (-3 + (10 - 10*u)*u)*Log[1 - u] + 
       (3 + u*(-6 + 6*u))*Log[1 - u]^2 + (-3 + (2 - 2*u)*u)*Log[u] + (-2 + (4 - 4*u)*u)*Log[1 - u]*
        Log[u] + (-1 + (2 - 2*u)*u)*Log[u]^2)*UnitStep[1 - 2*u]) + 
   UnitStep[1 - u - v]*(-8*u + u/(-1 + v)^2 - (3*u)/(-1 + v) + v/(-1 + u)^2 - (3*v)/(-1 + u) - 
     (8*(-1 + v)*v)/(-1 + u + v) + (8*u - 8*v + (2*v)/(-1 + u)^2 + (-2 + 4*v)/(-1 + u) + 
       (8 + v*(-16 + 16*v))/(-1 + u + v))*Log[1 - u] + 
     ((u - v)*(-2 + u + v)*(-1 + u + v - 2*u*v)*Log[u])/((-1 + u)^2*(-1 + v)^2) + 
     (8*u + (2*u)/(-1 + v)^2 + (-2 + 4*u)/(-1 + v) - 8*v + (8 + v*(-16 + 16*v))/(-1 + u + v))*
      Log[1 - v] + (-8*u + (1 - 2*v)/(-1 + u) - u/(-1 + v)^2 + (1 - 2*u)/(-1 + v) + 8*v - 
       v/(-1 + u)^2 + (-8 + (16 - 16*v)*v)/(-1 + u + v))*Log[1 - u - v] - 
     ((u - v)*(-2 + u + v)*(-1 + u + v - 2*u*v)*Log[v])/((-1 + u)^2*(-1 + v)^2) - 
     ((8*u*v)/((-1 + u + v)*(u + v)^4) + (8*(u^2 + v^2)*Log[u])/((-1 + u + v)*(u + v)^4) - 
       (8*(u^2 + v^2)*Log[1 - u - v])/((-1 + u + v)*(u + v)^4) + (8*(u^2 + v^2)*Log[v])/
        ((-1 + u + v)*(u + v)^4) - (8*(u^2 + v^2)*Log[u + v])/((-1 + u + v)*(u + v)^4))*
      UnitStep[-1 + 2*u + v]*UnitStep[-1 + u + 2*v])) + 
 ca*tf*(plusRadial[((-4*u*v)/((-1 + u + v)*(u + v)^4) - (4*(u^2 + v^2)*Log[u])/
       ((-1 + u + v)*(u + v)^4) + (4*(u^2 + v^2)*Log[1 - u - v])/((-1 + u + v)*(u + v)^4) - 
      (4*(u^2 + v^2)*Log[v])/((-1 + u + v)*(u + v)^4) + (4*(u^2 + v^2)*Log[u + v])/
       ((-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*UnitStep[-1 + u + 2*v]] + 
   delta[1 - u - v]*(((Pi^2*(-2 + (4 - 4*u)*u))/3 + (76 + u*(-86 + 86*u))/9 + 
       ((11 + u*(-10 + 10*u))*Log[1 - u])/3 + (1 + u*(-2 + 2*u))*Log[1 - u]^2 + 
       ((11 + u*(-22 + 22*u))*Log[u])/3 + (4 + u*(-8 + 8*u))*Log[1 - u]*Log[u] + 
       (-1 + (2 - 2*u)*u)*Log[u]^2)*(1 - UnitStep[1 - 2*u]) + 
     ((Pi^2*(-2 + (4 - 4*u)*u))/3 + (76 + u*(-86 + 86*u))/9 + ((11 + u*(-22 + 22*u))*Log[1 - u])/
        3 + (-1 + (2 - 2*u)*u)*Log[1 - u]^2 + ((11 + u*(-10 + 10*u))*Log[u])/3 + 
       (4 + u*(-8 + 8*u))*Log[1 - u]*Log[u] + (1 + u*(-2 + 2*u))*Log[u]^2)*UnitStep[1 - 2*u]) + 
   UnitStep[1 - u - v]*
    ((-16*u*v + (u + v)*(32*u*v + (u + v)*(2 - 26*u*v + (u + v)*(-4 + 10*u*v + 
             (u + v)*(3 - u - v - 4*u*v)))))/((-1 + u + v)*(u + v)^4) + 
     ((-1 + u - u^2 + v*(-1 + 2*u + v))*Log[1 - u])/((-1 + u + v)*(u + v)) + 
     (1 - 4*u + 4*v + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
       (-3 + (6 - 6*v)*v)/(-1 + u + v) + (-3 + (-6 - 2*v)*v)/(u + v) + (2 + v*(4 + 8*v))/(u + v)^2)*
      Log[u] + ((-1 + v - v^2 + u*(-1 + u + 2*v))*Log[1 - v])/((-1 + u + v)*(u + v)) + 
     ((-4*u*v + (u + v)*(8*u*v + (u + v)*(2 - 12*u*v + (u + v)*(-4 + 8*u*v + (u + v)*(8 - 8*u*v + 
                (u + v)*(-6 + 4*(u + v)))))))*Log[1 - u - v])/((-1 + u + v)*(u + v)^4) + 
     (3 - 4*u + 4*v + (4*v^2)/(u + v)^4 - (4*v*(1 + v))/(u + v)^3 + 
       (-3 + (6 - 6*v)*v)/(-1 + u + v) + (-3 + (-10 - 2*v)*v)/(u + v) + 
       (2 + v*(4 + 8*v))/(u + v)^2)*Log[v] + 
     ((-8*u*v + (u + v)*(16*u*v + (u + v)*(4 - 24*u*v + (u + v)*(-10 + 20*u*v + 
              (u + v)*(16 - 16*u*v + (u + v)*(-12 + 8*(u + v)))))))*Log[u + v])/
      ((-1 + u + v)*(u + v)^4) - ((-4*u*v)/((-1 + u + v)*(u + v)^4) - 
       (4*(u^2 + v^2)*Log[u])/((-1 + u + v)*(u + v)^4) + (4*(u^2 + v^2)*Log[1 - u - v])/
        ((-1 + u + v)*(u + v)^4) - (4*(u^2 + v^2)*Log[v])/((-1 + u + v)*(u + v)^4) + 
       (4*(u^2 + v^2)*Log[u + v])/((-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*
      UnitStep[-1 + u + 2*v]));

K1["g","g,g"] = (-2*ca*nf*tf*delta[1 - u - v])/3 + 
 ca^2*(plusRadial[((8*(u^2 + u*v + v^2)^2*Log[u])/(u*v*(-1 + u + v)*(u + v)^4) - 
      (8*(u^2 + u*v + v^2)^2*Log[1 - u - v])/(u*v*(-1 + u + v)*(u + v)^4) + 
      (8*(u^2 + u*v + v^2)^2*Log[v])/(u*v*(-1 + u + v)*(u + v)^4) - 
      (8*(u^2 + u*v + v^2)^2*Log[u + v])/(u*v*(-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*
     UnitStep[-1 + u + 2*v]] + delta[1 - u - v]*
    ((1/3 - (2*Pi^2*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2))/3 - 
       4*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2)*Log[1 - u]*Log[u] - 
       4*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2)*Log[u]^2)*(1 - UnitStep[1 - 2*u]) + 
     (1/3 - (2*Pi^2*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2))/3 - 
       4*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2)*Log[1 - u]^2 - 
       4*(2 + (-1 + u)^(-1) - u^(-1) - u + u^2)*Log[1 - u]*Log[u])*UnitStep[1 - 2*u]) + 
   UnitStep[1 - u - v]*(6 + (12*u^2)/(-1 + v)^4 + (12*u*(1 + u))/(-1 + v)^3 + 
     (2 + u*(12 + 2*u))/(-1 + v)^2 + (2 + 2*u)/(-1 + v) + (12*v^2)/(-1 + u)^4 + 
     (12*v*(1 + v))/(-1 + u)^3 + (12*v^2)/(u + v)^4 - (12*v*(1 + v))/(u + v)^3 + 
     (-2 - 2*v)/(u + v) + (2 + 2*v)/(-1 + u) + (2 + v*(12 + 2*v))/(-1 + u)^2 + 
     (2 + v*(12 + 2*v))/(u + v)^2 + (-8 + 16*u + 2/((-1 + u)*(-1 + v)) - 2/(u*(-1 + v)) + 
       (4 + u*(-2 + 2*u))/(-1 + v) + 14/((-1 + u)*v) - 14/(u*v) + (28 + u*(-14 + 14*u))/v + 32*v + 
       (8*v^2)/(-1 + u)^4 + (8*v*(1 + v))/(-1 + u)^3 - 14/((-1 + u)*(-1 + u + v)) + 
       14/(u*(-1 + u + v)) - 2/((-1 + u)*(u + v)) + 2/(u*(u + v)) + 
       (-28 + (14 - 14*v)*v)/(-1 + u + v) - (2*(2 + v + v^2))/(u + v) + 
       (24 + v*(16 + 4*v))/(-1 + u) + (24 + v*(-12 + 12*v))/u + (16 + v*(8 + 16*v))/(-1 + u)^2)*
      Log[1 - u] + (4 - 8*u - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 + 
       (-8 + (-4 - 8*u)*u)/(-1 + v)^2 - 2/(u*(-1 + v)) - (2*(2 + u)*(3 + u))/(-1 + v) - 
       6/((-1 + u)*v) + 6/(u*v) + (-12 + (6 - 6*u)*u)/v - 16*v + (4*v^2)/(-1 + u)^4 + 
       (4*v*(1 + v))/(-1 + u)^3 + 6/((-1 + u)*(-1 + u + v)) - 6/(u*(-1 + u + v)) - 
       (4*v^2)/(u + v)^4 + (4*v*(1 + v))/(u + v)^3 + 2/(u*(u + v)) + 2/((-1 + v)*(u + v)) + 
       (8 + 8*v)/(-1 + u) + (-8 + (-4 - 8*v)*v)/(u + v)^2 + (-16 + (8 - 8*v)*v)/u + 
       (12 + v*(6 + 2*v))/(u + v) + (12 + v*(-6 + 6*v))/(-1 + u + v) + 
       (8 + v*(4 + 8*v))/(-1 + u)^2)*Log[u] + (-10 + 16*u + (8*u^2)/(-1 + v)^4 + 
       (8*u*(1 + u))/(-1 + v)^3 + (16 + u*(8 + 16*u))/(-1 + v)^2 + 2/((-1 + u)*(-1 + v)) + 
       (24 + u*(16 + 4*u))/(-1 + v) + 12/((-1 + u)*v) - 12/(u*v) + (24 + u*(-12 + 12*u))/v + 32*v - 
       14/((-1 + u)*(-1 + u + v)) + 14/(u*(-1 + u + v)) - 2/(u*(u + v)) - 2/((-1 + v)*(u + v)) + 
       (-28 + (14 - 14*v)*v)/(-1 + u + v) + (-4 + (2 - 2*v)*v)/(u + v) + 
       (4 + v*(-2 + 2*v))/(-1 + u) + (28 + v*(-14 + 14*v))/u)*Log[1 - v] + 
     (6 - 8*u - (4*u^2)/(-1 + v)^4 - (4*u*(1 + u))/(-1 + v)^3 + (-8 + (-4 - 8*u)*u)/(-1 + v)^2 - 
       2/((-1 + u)*(-1 + v)) + 2/(u*(-1 + v)) + (-12 + (-6 - 2*u)*u)/(-1 + v) - 6/((-1 + u)*v) + 
       6/(u*v) + (-12 + (6 - 6*u)*u)/v - 16*v - (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 + 
       8/((-1 + u)*(-1 + u + v)) - 8/(u*(-1 + u + v)) + (4*v^2)/(u + v)^4 - 
       (4*v*(1 + v))/(u + v)^3 + (-8 - 8*v)/(u + v) + (-8 + (-4 - 8*v)*v)/(-1 + u)^2 + 
       (-12 + (6 - 6*v)*v)/u + (-12 + (-6 - 2*v)*v)/(-1 + u) + (16 + v*(-8 + 8*v))/(-1 + u + v) + 
       (8 + v*(4 + 8*v))/(u + v)^2)*Log[1 - u - v] + 
     (2 - 8*u + (4*u^2)/(-1 + v)^4 + (4*u*(1 + u))/(-1 + v)^3 + (8 + u*(4 + 8*u))/(-1 + v)^2 + 
       (8 + 8*u)/(-1 + v) - 8/((-1 + u)*v) + 8/(u*v) + (-16 + (8 - 8*u)*u)/v - 16*v - 
       (4*v^2)/(-1 + u)^4 - (4*v*(1 + v))/(-1 + u)^3 - (2*(2 + v)*(3 + v))/(-1 + u) + 
       6/((-1 + u)*(-1 + u + v)) - 6/(u*(-1 + u + v)) - (4*v^2)/(u + v)^4 + 
       (4*v*(1 + v))/(u + v)^3 + 2/((-1 + u)*(u + v)) - 2/(u*(u + v)) + 
       (2*(2 + v)*(3 + v))/(u + v) + (-8 + (-4 - 8*v)*v)/(-1 + u)^2 + 
       (-8 + (-4 - 8*v)*v)/(u + v)^2 + (-12 + (6 - 6*v)*v)/u + (12 + v*(-6 + 6*v))/(-1 + u + v))*
      Log[v] + (-6 + 16*u + 2/(u*(-1 + v)) + (2*(2 + u + u^2))/(-1 + v) + 14/((-1 + u)*v) - 
       14/(u*v) + (28 + u*(-14 + 14*u))/v + 32*v - 12/((-1 + u)*(-1 + u + v)) + 
       12/(u*(-1 + u + v)) + (8*v^2)/(u + v)^4 - (8*v*(1 + v))/(u + v)^3 - 2/((-1 + u)*(u + v)) - 
       2/((-1 + v)*(u + v)) + (-24 + (12 - 12*v)*v)/(-1 + u + v) + (-24 + (-16 - 4*v)*v)/(u + v) + 
       (2*(2 + v + v^2))/(-1 + u) + (28 + v*(-14 + 14*v))/u + (16 + v*(8 + 16*v))/(u + v)^2)*
      Log[u + v] - ((8*(u^2 + u*v + v^2)^2*Log[u])/(u*v*(-1 + u + v)*(u + v)^4) - 
       (8*(u^2 + u*v + v^2)^2*Log[1 - u - v])/(u*v*(-1 + u + v)*(u + v)^4) + 
       (8*(u^2 + u*v + v^2)^2*Log[v])/(u*v*(-1 + u + v)*(u + v)^4) - 
       (8*(u^2 + u*v + v^2)^2*Log[u + v])/(u*v*(-1 + u + v)*(u + v)^4))*UnitStep[-1 + 2*u + v]*
      UnitStep[-1 + u + 2*v]));


